Reliability-Contagion Feasibility in LLM Multi-Agent Networks

Communication allows large language model agents to pool evidence, but it also creates paths along which an erroneous claim can spread. We formulate a correction-aware network model that tracks susceptible, exposed, infectious, and corrected agents and derive its early-invasion condition for heterogeneous communication networks. We then couple this propagation model to an analytic majority-vote benchmark in which a clean-task reliability target imposes a minimum connectivity requirement. Under fixed exposure per communication edge, reliability and error control impose opposing graph constraints. We characterize when their intersection is empty and when it contains an intermediate connectivity range, and identify regular graphs that attain the smallest invasion factor within the reliable graph class when such graphs exist. Under a fixed sender budget, the homogeneous first-order threshold is independent of network density, showing that the communication-budget convention determines whether added edges increase early propagation risk. Finite-network simulations on 21,000 trajectories illustrate these directional predictions. A controlled grok-4.3 experiment then evaluates three six-node topologies on 36 new closed-world tasks, with a balanced 12-task subset continued to full cascades. Mean first-generation offspring increased from 0.667 to 1.333 and 1.667 as degree increased from 2 to 4 and 5, while the adoption fraction among exposed neighbours remained 0.333. Mean non-seed erroneous adoption in the full-cascade subset was 0.200, 0.333, and 0.333. Together, these results provide a tractable basis for selecting connectivity under explicit reliability and propagation constraints.

==> anc/README.md <==
# Ancillary reproduction files

This directory contains the code and recorded data supporting the article
`Reliability--Contagion Feasibility in LLM Multi-Agent Networks`.

## Contents

- `code/`: analytic calculations, tests, the SEICS simulator, figure scripts,
  and the frozen controlled `grok-4.3` network-experiment protocol and runner.
- `data/threshold_frontier/`: source tables and metadata for Figure 2.
- `data/minimal_seics/`: source table and metadata for Figure 3.
- `data/real_network_v0.3/`: the 36 held-out tasks, frozen manifest, append-only
  attempt and decision records, paired summaries, run audit, independent audit,
  and Figure 4 quality-assurance record.

The live xAI experiment requires a separately supplied API key and should not
be rerun merely to compile the article. No API key or credential is included in
this archive.

The top-level article is compiled from `main.tex` with PDFLaTeX and BibTeX.


==> anc/code/minimal_seics_validation_v0_3.py <==
#!/usr/bin/env python3
"""Minimal stochastic validation for the v0.3 safe-sparsity theory.

The experiment uses the existing exact Gillespie SEICS simulator.  It makes no
network requests and does not claim to be an LLM-network experiment.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
from dataclasses import asdict, dataclass
from pathlib import Path
from typing import Iterable, Sequence

import numpy as np

from safe_sparsity_theory_v0_3 import node_reliability
from seics_simulator import (
    SEICSParams,
    circulant_regular_adjacency,
    gillespie_run,
    reproduction_number,
    transmission_matrix,
)


@dataclass(frozen=True)
class MinimalValidationConfig:
    n: int = 32
    degrees: tuple[int, ...] = (8, 12, 16, 20, 24, 28, 30)
    susceptibilities: tuple[float, ...] = (1 / 6, 2 / 6, 4 / 6)
    modes: tuple[str, ...] = ("per_edge", "fixed_sender")
    p_clean: float = 0.65
    reliability_target: float = 0.90
    per_edge_rate: float = 0.12
    sender_budget: float = 1.8
    adoption_exit_rate: float = 1.0
    gamma: float = 1.0
    omega: float = 0.10
    horizon: float = 40.0
    burn_in: float = 20.0
    outbreak_fraction: float = 0.20
    reps: int = 500
    base_seed: int = 20_260_722

    def validate(self) -> None:
        if self.n < 2:
            raise ValueError("n must be at least 2")
        if not self.degrees:
            raise ValueError("degrees must not be empty")
        for degree in self.degrees:
            if degree <= 0 or degree >= self.n or degree % 2:
                raise ValueError("degrees must be positive, even, and below n")
        if not self.susceptibilities:
            raise ValueError("susceptibilities must not be empty")
        if any(not 0.0 < value < 1.0 for value in self.susceptibilities):
            raise ValueError("susceptibilities must be in (0, 1)")
        if any(mode not in {"per_edge", "fixed_sender"} for mode in self.modes):
            raise ValueError("unsupported communication mode")
        if self.reps < 2:
            raise ValueError("reps must be at least 2")
        if not 0.0 < self.outbreak_fraction <= 1.0:
            raise ValueError("outbreak_fraction must be in (0, 1]")
        if not 0.0 <= self.burn_in < self.horizon:
            raise ValueError("burn_in must satisfy 0 <= burn_in < horizon")
        if self.adoption_exit_rate <= 0.0 or self.gamma <= 0.0:
            raise ValueError("transition rates must be positive")


def wilson_interval(
    successes: int,
    total: int,
    *,
    z: float = 1.959963984540054,
) -> tuple[float, float]:
    """Two-sided Wilson score interval for a Bernoulli proportion."""

    if total <= 0 or not 0 <= successes <= total:
        raise ValueError("invalid Bernoulli counts")
    proportion = successes / total
    denominator = 1.0 + z * z / total
    centre = (proportion + z * z / (2.0 * total)) / denominator
    radius = (
        z
        * math.sqrt(
            proportion * (1.0 - proportion) / total
            + z * z / (4.0 * total * total)
        )
        / denominator
    )
    low = 0.0 if successes == 0 else max(0.0, centre - radius)
    high = 1.0 if successes == total else min(1.0, centre + radius)
    return low, high


def _mean(values: Sequence[float]) -> float:
    return float(np.mean(values))


def _se(values: Sequence[float]) -> float:
    return float(np.std(values, ddof=1) / math.sqrt(len(values)))


def run_validation(
    config: MinimalValidationConfig,
) -> tuple[list[dict[str, object]], list[dict[str, object]]]:
    """Run all independently seeded finite-network trajectories."""

    config.validate()
    mode_codes = {"per_edge": 11, "fixed_sender": 23}
    replicate_rows: list[dict[str, object]] = []
    summary_rows: list[dict[str, object]] = []

    for mode in config.modes:
        for susceptibility_index, susceptibility in enumerate(
            config.susceptibilities
        ):
            sigma = susceptibility * config.adoption_exit_rate
            nu = (1.0 - susceptibility) * config.adoption_exit_rate
            params = SEICSParams(
                sigma=sigma,
                nu=nu,
                gamma=config.gamma,
                omega=config.omega,
            )
            for degree in config.degrees:
                adjacency = circulant_regular_adjacency(config.n, degree)
                transmission = transmission_matrix(
                    adjacency,
                    mode,
                    per_edge_rate=config.per_edge_rate,
                    sender_budget=config.sender_budget,
                )
                r_err = reproduction_number(transmission, params)
                clean_reliability = node_reliability(degree, config.p_clean)
                cell_rows: list[dict[str, object]] = []
                for replicate in range(config.reps):
                    seed_sequence = np.random.SeedSequence(
                        [
                            config.base_seed,
                            mode_codes[mode],
                            susceptibility_index,
                            degree,
                            replicate,
                        ]
                    )
                    run_seed = int(
                        seed_sequence.generate_state(1, dtype=np.uint64)[0]
                    )
                    result = gillespie_run(
                        transmission,
                        params,
                        horizon=config.horizon,
                        burn_in=config.burn_in,
                        outbreak_fraction=config.outbreak_fraction,
                        rng=np.random.default_rng(seed_sequence),
                    )
                    row: dict[str, object] = {
                        "mode": mode,
                        "n": config.n,
                        "k": degree,
                        "density": degree / (config.n - 1),
                        "susceptibility": susceptibility,
                        "sigma": sigma,
                        "nu": nu,
                        "gamma": config.gamma,
                        "omega": config.omega,
                        "r_err": r_err,
                        "clean_reliability": clean_reliability,
                        "reliability_ok": clean_reliability
                        >= config.reliability_target,
                        "replicate": replicate,
                        "seed": run_seed,
                        **result,
                    }
                    cell_rows.append(row)
                    replicate_rows.append(row)

                outbreak_count = sum(bool(row["outbreak"]) for row in cell_rows)
                outbreak_probability = outbreak_count / config.reps
                outbreak_ci_low, outbreak_ci_high = wilson_interval(
                    outbreak_count, config.reps
                )
                ever_values = [
                    float(row["ever_infectious_fraction"]) for row in cell_rows
                ]
                peak_values = [
                    float(row["peak_active_fraction"]) for row in cell_rows
                ]
                alive_values = [float(bool(row["alive_at_horizon"])) for row in cell_rows]
                summary_rows.append(
                    {
                        "mode": mode,
                        "n": config.n,
                        "k": degree,
                        "density": degree / (config.n - 1),
                        "susceptibility": susceptibility,
                        "r_err": r_err,
                        "clean_reliability": clean_reliability,
                        "reliability_ok": clean_reliability
                        >= config.reliability_target,
                        "reps": config.reps,
                        "outbreak_count": outbreak_count,
                        "outbreak_probability": outbreak_probability,
                        "outbreak_ci_low": outbreak_ci_low,
                        "outbreak_ci_high": outbreak_ci_high,
                        "mean_ever_infectious_fraction": _mean(ever_values),
                        "se_ever_infectious_fraction": _se(ever_values),
                        "mean_peak_active_fraction": _mean(peak_values),
                        "se_peak_active_fraction": _se(peak_values),
                        "alive_at_horizon_probability": _mean(alive_values),
                    }
                )
    return replicate_rows, summary_rows


def _write_csv(path: Path, rows: Sequence[dict[str, object]]) -> None:
    if not rows:
        raise ValueError("cannot write an empty CSV")
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)


def write_outputs(
    output_dir: Path,
    config: MinimalValidationConfig,
    *,
    allow_overwrite: bool = False,
) -> list[Path]:
    """Run the experiment and write only the known v0.3 output bundle."""

    output_dir.mkdir(parents=True, exist_ok=True)
    paths = [
        output_dir / "replicates.csv",
        output_dir / "summary.csv",
        output_dir / "metadata.json",
        output_dir / "README.md",
    ]
    existing = [path for path in paths if path.exists()]
    if existing and not allow_overwrite:
        joined = ", ".join(str(path) for path in existing)
        raise FileExistsError(f"refusing to overwrite existing outputs: {joined}")

    replicate_rows, summary_rows = run_validation(config)
    _write_csv(paths[0], replicate_rows)
    _write_csv(paths[1], summary_rows)

    metadata = {
        "status": "minimal stochastic validation; not an LLM-network experiment",
        "api_calls": 0,
        "simulator": "exact continuous-time Gillespie SEICS",
        "config": asdict(config),
        "row_counts": {
            "replicates": len(replicate_rows),
            "summary": len(summary_rows),
        },
        "primary_endpoint": {
            "name": "outbreak_probability",
            "definition": (
                "probability that at least ceil(outbreak_fraction * n) "
                "distinct nodes ever enter I"
            ),
            "interval": "two-sided 95% Wilson score interval",
        },
        "claim_limits": [
            "validates implementation and finite-network direction only",
            "does not calibrate p_clean, per_edge_rate, or sender_budget",
            "does not constitute a real LLM topology experiment",
            "R_err is an invasion factor rather than propagation speed",
        ],
    }
    paths[2].write_text(
        json.dumps(metadata, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )

    readme = f"""# Minimal SEICS validation v0.3

This directory contains a deterministic-seed stochastic validation of the
safe-sparsity theory. It made zero API calls and is not presented as an LLM
network experiment.

## Design

- Fixed network size: N = {config.n}.
- Circulant regular degrees: {', '.join(map(str, config.degrees))}.
- Controlled susceptibility levels: {', '.join(f'{q:.6f}' for q in config.susceptibilities)}.
- Communication regimes: {', '.join(config.modes)}.
- Replicates: {config.reps} independently seeded trajectories per cell.
- Primary endpoint: probability that at least {math.ceil(config.outbreak_fraction * config.n)} distinct nodes ever enter I.
- Interval: two-sided 95% Wilson score interval.
- Horizon: {config.horizon:g}; correction-loss rate: {config.omega:g}.

## Files

- `replicates.csv`: one row per Gillespie trajectory.
- `summary.csv`: one row per communication-mode, susceptibility, and degree cell.
- `metadata.json`: complete assumptions and claim limits.
- `fig_s2_minimal_validation.*`: compact validation figure.
- `experiment_result_audit.md`: concise interpretation and claim boundary.
- `figure_legend.md`: manuscript-ready legend.
- `figure_qa.md`: source, statistics, export, and visual audit.

See `../../safe_sparsity_theory_v0.3.md` for the theorems.
"""
    paths[3].write_text(readme, encoding="utf-8")
    return paths


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--output-dir",
        type=Path,
        default=Path("results/minimal_seics_validation_v0.3"),
    )
    parser.add_argument("--reps", type=int, default=500)
    parser.add_argument("--allow-overwrite", action="store_true")
    return parser


def main(argv: Iterable[str] | None = None) -> int:
    args = build_parser().parse_args(argv)
    config = MinimalValidationConfig(reps=args.reps)
    for path in write_outputs(
        args.output_dir,
        config,
        allow_overwrite=args.allow_overwrite,
    ):
        print(path)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/plot_minimal_seics_validation_v0_3.py <==
#!/usr/bin/env python3
"""Plot the compact v0.3 finite-cascade validation figure."""

from __future__ import annotations

import argparse
import csv
from pathlib import Path
from typing import Iterable, Sequence

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D


plt.rcParams.update(
    {
        "font.family": "sans-serif",
        "font.sans-serif": ["Arial", "DejaVu Sans", "Liberation Sans"],
        "svg.fonttype": "none",
        "pdf.fonttype": 42,
        "font.size": 7.2,
        "axes.linewidth": 0.8,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "legend.frameon": False,
        "xtick.major.width": 0.7,
        "ytick.major.width": 0.7,
    }
)


BLUE = "#2F6B9A"
TEAL = "#328B82"
RED = "#B64A4A"
BLACK = "#252525"
NEUTRAL = "#777777"
GREEN_LIGHT = "#DDF3DE"
COLORS = [BLUE, TEAL, RED]
MARKERS = ["o", "s", "^"]
LINESTYLES = ["-", "--", "-."]


def read_rows(path: Path) -> list[dict[str, str]]:
    with path.open(encoding="utf-8", newline="") as handle:
        rows = list(csv.DictReader(handle))
    if not rows:
        raise ValueError(f"empty summary file: {path}")
    return rows


def add_panel_label(ax: plt.Axes, label: str) -> None:
    ax.text(
        -0.09,
        1.13,
        label,
        transform=ax.transAxes,
        fontsize=9.5,
        fontweight="bold",
        ha="left",
        va="bottom",
    )


def _cell_arrays(
    rows: Sequence[dict[str, str]],
    *,
    mode: str,
    susceptibility: float,
) -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    selected = sorted(
        (
            row
            for row in rows
            if row["mode"] == mode
            and np.isclose(float(row["susceptibility"]), susceptibility)
        ),
        key=lambda row: int(row["k"]),
    )
    k = np.array([int(row["k"]) for row in selected], dtype=float)
    probability = np.array(
        [float(row["outbreak_probability"]) for row in selected]
    )
    low = np.array([float(row["outbreak_ci_low"]) for row in selected])
    high = np.array([float(row["outbreak_ci_high"]) for row in selected])
    r_err = np.array([float(row["r_err"]) for row in selected])
    return k, probability, low, high, r_err


def _asymmetric_yerr(
    estimate: np.ndarray,
    low: np.ndarray,
    high: np.ndarray,
) -> np.ndarray:
    """Convert interval endpoints to non-negative matplotlib error lengths."""

    return np.vstack(
        [
            np.maximum(estimate - low, 0.0),
            np.maximum(high - estimate, 0.0),
        ]
    )


def save_figure(
    fig: plt.Figure,
    output_base: Path,
    *,
    allow_overwrite: bool = False,
) -> list[Path]:
    paths = [
        output_base.with_suffix(".svg"),
        output_base.with_suffix(".pdf"),
        output_base.with_suffix(".png"),
        output_base.with_suffix(".tiff"),
    ]
    existing = [path for path in paths if path.exists()]
    if existing and not allow_overwrite:
        joined = ", ".join(str(path) for path in existing)
        raise FileExistsError(f"refusing to overwrite existing figures: {joined}")
    output_base.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(paths[0], facecolor="white")
    fig.savefig(paths[1], facecolor="white")
    fig.savefig(paths[2], dpi=300, facecolor="white")
    fig.savefig(
        paths[3],
        dpi=600,
        facecolor="white",
        pil_kwargs={"compression": "tiff_lzw"},
    )
    return paths


def plot_validation(
    rows: Sequence[dict[str, str]],
    *,
    output_base: Path,
    allow_overwrite: bool = False,
) -> list[Path]:
    susceptibilities = sorted({float(row["susceptibility"]) for row in rows})
    if len(susceptibilities) != 3:
        raise ValueError("the contracted figure expects three susceptibility levels")

    fig = plt.figure(figsize=(7.2, 2.8))
    grid = fig.add_gridspec(
        1,
        3,
        left=0.085,
        right=0.975,
        bottom=0.20,
        top=0.76,
        width_ratios=[1.0, 1.0, 1.22],
        wspace=0.43,
    )
    ax_a = fig.add_subplot(grid[0, 0])
    ax_b = fig.add_subplot(grid[0, 1], sharey=ax_a)
    ax_c = fig.add_subplot(grid[0, 2], sharey=ax_a)

    ax_a.axvspan(15, 31, color=GREEN_LIGHT, alpha=0.70, lw=0)
    for color, marker, linestyle, susceptibility in zip(
        COLORS, MARKERS, LINESTYLES, susceptibilities
    ):
        k, probability, low, high, _ = _cell_arrays(
            rows,
            mode="per_edge",
            susceptibility=susceptibility,
        )
        ax_a.errorbar(
            k,
            probability,
            yerr=_asymmetric_yerr(probability, low, high),
            color=color,
            marker=marker,
            ls=linestyle,
            lw=1.35,
            ms=3.5,
            capsize=1.8,
            elinewidth=0.8,
            label=rf"$q={susceptibility:.2f}$",
        )
    ax_a.text(
        16.2,
        0.62,
        r"$Q\geq Q_{\min}$",
        fontsize=6.7,
        color="#467153",
    )
    ax_a.set(
        xlim=(6.5, 31.5),
        ylim=(0.0, 0.66),
        xticks=[8, 16, 24, 30],
        yticks=[0.0, 0.2, 0.4, 0.6],
        xlabel="Regular degree, $k$",
        ylabel="Outbreak probability",
    )
    ax_a.set_title("Fixed exposure per edge", loc="left", pad=6)
    ax_a.legend(loc="upper left", fontsize=6.7, handlelength=2.2)
    add_panel_label(ax_a, "a")

    for color, marker, linestyle, susceptibility in zip(
        COLORS, MARKERS, LINESTYLES, susceptibilities
    ):
        k, probability, low, high, r_err = _cell_arrays(
            rows,
            mode="fixed_sender",
            susceptibility=susceptibility,
        )
        ax_b.errorbar(
            k,
            probability,
            yerr=_asymmetric_yerr(probability, low, high),
            color=color,
            marker=marker,
            ls=linestyle,
            lw=1.35,
            ms=3.5,
            capsize=1.8,
            elinewidth=0.8,
        )
        ax_b.text(
            0.96,
            0.71 + 0.10 * susceptibilities.index(susceptibility),
            rf"$R={np.mean(r_err):.1f}$",
            color=color,
            fontsize=6.5,
            ha="right",
            va="top",
            transform=ax_b.transAxes,
        )
    ax_b.set(
        xlim=(6.5, 31.5),
        xticks=[8, 16, 24, 30],
        xlabel="Regular degree, $k$",
    )
    ax_b.tick_params(labelleft=False)
    ax_b.set_title("Fixed sender budget", loc="left", pad=6)
    add_panel_label(ax_b, "b")

    ax_c.axvspan(1.0, 2.5, color="#F6CFCB", alpha=0.20, lw=0)
    ax_c.axvline(1.0, color=BLACK, lw=0.9, ls="--")
    for color, marker, susceptibility in zip(COLORS, MARKERS, susceptibilities):
        for mode, mode_marker, alpha in (
            ("per_edge", marker, 0.90),
            ("fixed_sender", "D", 0.62),
        ):
            selected = [
                row
                for row in rows
                if row["mode"] == mode
                and np.isclose(float(row["susceptibility"]), susceptibility)
            ]
            x = np.array([float(row["r_err"]) for row in selected])
            y = np.array([float(row["outbreak_probability"]) for row in selected])
            low = np.array([float(row["outbreak_ci_low"]) for row in selected])
            high = np.array([float(row["outbreak_ci_high"]) for row in selected])
            ax_c.errorbar(
                x,
                y,
                yerr=_asymmetric_yerr(y, low, high),
                color=color,
                marker=mode_marker,
                ls="none",
                ms=3.3,
                capsize=1.5,
                elinewidth=0.7,
                alpha=alpha,
            )
    ax_c.text(1.03, 0.615, r"$R_{\rm err}=1$", fontsize=6.7, color=BLACK)
    ax_c.set(
        xlim=(0.05, 2.5),
        xticks=[0.5, 1.0, 1.5, 2.0, 2.5],
        xlabel=r"Analytic invasion factor, $R_{\rm err}$",
    )
    ax_c.tick_params(labelleft=False)
    ax_c.set_title("Finite-cascade validation", loc="left", pad=6)
    ax_c.legend(
        handles=[
            Line2D(
                [0],
                [0],
                color=NEUTRAL,
                marker="o",
                ls="none",
                ms=4,
                label="Per edge",
            ),
            Line2D(
                [0],
                [0],
                color=NEUTRAL,
                marker="D",
                ls="none",
                ms=4,
                label="Fixed sender",
            ),
        ],
        loc="upper left",
        fontsize=6.7,
        handletextpad=0.4,
    )
    add_panel_label(ax_c, "c")

    fig.text(
        0.085,
        0.975,
        "Minimal stochastic validation of the safe-connectivity threshold",
        ha="left",
        va="top",
        fontsize=10.5,
        fontweight="bold",
        color=BLACK,
    )
    paths = save_figure(fig, output_base, allow_overwrite=allow_overwrite)
    plt.close(fig)
    return paths


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--source",
        type=Path,
        default=Path("results/minimal_seics_validation_v0.3/summary.csv"),
    )
    parser.add_argument(
        "--output-base",
        type=Path,
        default=Path(
            "results/minimal_seics_validation_v0.3/fig_s2_minimal_validation"
        ),
    )
    parser.add_argument("--allow-overwrite", action="store_true")
    return parser


def main(argv: Iterable[str] | None = None) -> int:
    args = build_parser().parse_args(argv)
    for path in plot_validation(
        read_rows(args.source),
        output_base=args.output_base,
        allow_overwrite=args.allow_overwrite,
    ):
        print(path)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/plot_real_network_cascade_v0_3.py <==
#!/usr/bin/env python3
"""Plot the held-out v0.3 Grok network-cascade experiment."""

from __future__ import annotations

import argparse
import csv
from pathlib import Path
from typing import Iterable, Sequence

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np


plt.rcParams.update(
    {
        "font.family": "sans-serif",
        "font.sans-serif": ["Arial", "Helvetica", "DejaVu Sans"],
        "font.size": 7.0,
        "axes.linewidth": 0.8,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "legend.frameon": False,
        "xtick.major.width": 0.7,
        "ytick.major.width": 0.7,
        "svg.fonttype": "none",
        "pdf.fonttype": 42,
    }
)


BLACK = "#202124"
NEUTRAL = "#73777C"
GRID = "#E6E8EA"
EDGE_OLD = "#C9CDD2"
EDGE_NEW = "#2A8C82"
NODE = "#356C98"
PRIMARY = "#4C87A6"
SECONDARY = "#8B6FA8"
POSITIVE = "#2A8C82"
ZERO = "#C9CDD2"
NEGATIVE = "#B75A7A"
DEGREES = (2, 4, 5)
CLAIM_IDS = tuple(f"r3_{index:03d}" for index in range(1, 37))
FULL_CASCADE_IDS = (
    "r3_001",
    "r3_002",
    "r3_008",
    "r3_009",
    "r3_015",
    "r3_016",
    "r3_022",
    "r3_023",
    "r3_029",
    "r3_030",
    "r3_031",
    "r3_036",
)


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(encoding="utf-8", newline="") as handle:
        rows = list(csv.DictReader(handle))
    if not rows:
        raise ValueError(f"empty source table: {path}")
    return rows


def adjacency_for_degree(degree: int) -> tuple[tuple[int, ...], ...]:
    n = 6
    if degree == 2:
        neighbours = [
            {(node - 1) % n, (node + 1) % n}
            for node in range(n)
        ]
    elif degree == 4:
        neighbours = [
            {
                (node - 2) % n,
                (node - 1) % n,
                (node + 1) % n,
                (node + 2) % n,
            }
            for node in range(n)
        ]
    elif degree == 5:
        neighbours = [set(range(n)) - {node} for node in range(n)]
    else:
        raise ValueError(f"unsupported degree: {degree}")
    return tuple(tuple(sorted(row)) for row in neighbours)


def undirected_edges(degree: int) -> set[tuple[int, int]]:
    return {
        tuple(sorted((node, neighbour)))
        for node, neighbours in enumerate(adjacency_for_degree(degree))
        for neighbour in neighbours
        if node != neighbour
    }


def add_panel_label(ax: plt.Axes, label: str, *, x: float = -0.12) -> None:
    ax.text(
        x,
        1.08,
        label,
        transform=ax.transAxes,
        fontsize=9.0,
        fontweight="bold",
        ha="left",
        va="bottom",
    )


def draw_topology(
    ax: plt.Axes,
    *,
    degree: int,
    previous_degree: int | None,
    title: str,
) -> None:
    angles = np.pi / 2 - 2 * np.pi * np.arange(6) / 6
    coordinates = np.c_[np.cos(angles), np.sin(angles)]
    edges = undirected_edges(degree)
    previous = (
        undirected_edges(previous_degree)
        if previous_degree is not None
        else set()
    )
    for left, right in sorted(edges):
        added = (left, right) not in previous
        ax.plot(
            coordinates[[left, right], 0],
            coordinates[[left, right], 1],
            color=EDGE_NEW if added else EDGE_OLD,
            lw=1.25 if added else 0.85,
            zorder=1,
        )
    ax.scatter(
        coordinates[:, 0],
        coordinates[:, 1],
        s=46,
        color=NODE,
        edgecolor="white",
        linewidth=0.9,
        zorder=2,
    )
    for node, (x_value, y_value) in enumerate(coordinates):
        ax.text(
            x_value,
            y_value,
            str(node),
            color="white",
            fontsize=5.6,
            fontweight="bold",
            ha="center",
            va="center",
            zorder=3,
        )
    ax.set_title(title, fontsize=8.0, pad=2)
    ax.text(
        0.5,
        -0.04,
        f"{len(edges)} edges",
        transform=ax.transAxes,
        color=NEUTRAL,
        fontsize=6.5,
        ha="center",
        va="top",
    )
    ax.set(xlim=(-1.22, 1.22), ylim=(-1.18, 1.18), aspect="equal")
    ax.axis("off")


def matrix_from_trials(
    rows: Sequence[dict[str, str]],
    *,
    claim_ids: Sequence[str],
    field: str,
) -> np.ndarray:
    by_key = {
        (row["claim_id"], int(row["degree"])): float(row[field])
        for row in rows
        if row["claim_id"] in claim_ids and row[field] != ""
    }
    expected = {
        (claim_id, degree)
        for claim_id in claim_ids
        for degree in DEGREES
    }
    if set(by_key) != expected:
        missing = sorted(expected - set(by_key))
        extra = sorted(set(by_key) - expected)
        raise ValueError(
            f"source table does not match the frozen block; "
            f"missing={missing}, extra={extra}"
        )
    return np.asarray(
        [
            [by_key[(claim_id, degree)] for degree in DEGREES]
            for claim_id in claim_ids
        ],
        dtype=float,
    )


def draw_paired_lines(
    ax: plt.Axes,
    values: np.ndarray,
    *,
    color: str,
    ylabel: str,
    title: str,
    ylim: tuple[float, float],
    yticks: Sequence[float],
    mean_decimals: int,
) -> None:
    x_values = np.arange(3, dtype=float)
    offsets = np.linspace(-0.055, 0.055, values.shape[0])
    for row, offset in zip(values, offsets):
        task_x = x_values + offset
        ax.plot(
            task_x,
            row,
            color=color,
            lw=0.65,
            alpha=0.24,
            zorder=1,
        )
        ax.scatter(
            task_x,
            row,
            s=9,
            color=color,
            alpha=0.45,
            edgecolor="none",
            zorder=2,
        )
    means = np.mean(values, axis=0)
    ax.plot(
        x_values,
        means,
        color=BLACK,
        marker="D",
        markerfacecolor="white",
        markeredgewidth=1.0,
        lw=1.65,
        ms=5.0,
        zorder=4,
    )
    span = ylim[1] - ylim[0]
    for x_value, mean in zip(x_values, means):
        ax.text(
            x_value,
            mean + 0.055 * span,
            f"{mean:.{mean_decimals}f}",
            fontsize=6.5,
            fontweight="bold",
            color=BLACK,
            ha="center",
            va="bottom",
        )
    ax.set(
        xlim=(-0.20, 2.20),
        ylim=ylim,
        xticks=x_values,
        xticklabels=[f"$k={degree}$" for degree in DEGREES],
        yticks=yticks,
        xlabel="Topology degree",
        ylabel=ylabel,
    )
    ax.set_title(title, loc="left", fontsize=8.0, pad=6)
    ax.grid(axis="y", color=GRID, lw=0.7, zorder=0)


def draw_primary_contrasts(
    ax: plt.Axes,
    paired_rows: Sequence[dict[str, str]],
) -> None:
    fields = (
        "delta_k4_minus_k2",
        "delta_k5_minus_k4",
        "delta_k5_minus_k2",
    )
    labels = ("$4-2$", "$5-4$", "$5-2$")
    counts = []
    for field in fields:
        values = [float(row[field]) for row in paired_rows]
        counts.append(
            (
                sum(value > 0 for value in values),
                sum(value == 0 for value in values),
                sum(value < 0 for value in values),
            )
        )
    y_values = np.arange(len(labels))
    positive = np.asarray([row[0] for row in counts])
    zero = np.asarray([row[1] for row in counts])
    negative = np.asarray([row[2] for row in counts])
    ax.barh(y_values, positive, color=POSITIVE, height=0.56, label="Increase")
    ax.barh(
        y_values,
        zero,
        left=positive,
        color=ZERO,
        height=0.56,
        label="No change",
    )
    ax.barh(
        y_values,
        negative,
        left=positive + zero,
        color=NEGATIVE,
        height=0.56,
        label="Decrease",
    )
    for y_value, (inc, same, dec) in zip(y_values, counts):
        ax.text(
            0.8,
            y_value,
            labels[y_value],
            fontsize=6.2,
            fontweight="bold",
            color="white",
            ha="left",
            va="center",
        )
        ax.text(
            35.4,
            y_value,
            f"{inc} / {same} / {dec}",
            fontsize=6.2,
            color=BLACK,
            ha="right",
            va="center",
        )
    ax.set(
        xlim=(0, 36),
        xticks=(0, 12, 24, 36),
        yticks=y_values,
        yticklabels=(),
        xlabel="Paired tasks",
    )
    ax.tick_params(axis="y", length=0)
    ax.invert_yaxis()
    ax.set_title("Primary paired contrasts ($n=36$)", loc="left", fontsize=8.0, pad=6)
    ax.grid(axis="x", color=GRID, lw=0.7, zorder=0)
    ax.text(
        0.98,
        -0.31,
        "increase / no change / decrease",
        transform=ax.transAxes,
        fontsize=5.9,
        color=NEUTRAL,
        ha="right",
        va="top",
    )


def save_figure(
    fig: plt.Figure,
    output_base: Path,
    *,
    allow_overwrite: bool = False,
) -> list[Path]:
    paths = [
        output_base.with_suffix(".svg"),
        output_base.with_suffix(".pdf"),
        output_base.with_suffix(".png"),
        output_base.with_suffix(".tiff"),
    ]
    existing = [path for path in paths if path.exists()]
    if existing and not allow_overwrite:
        raise FileExistsError(
            "refusing to overwrite existing figure files: "
            + ", ".join(str(path) for path in existing)
        )
    output_base.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(paths[0], bbox_inches="tight", facecolor="white")
    fig.savefig(paths[1], bbox_inches="tight", facecolor="white")
    fig.savefig(paths[2], dpi=300, bbox_inches="tight", facecolor="white")
    fig.savefig(
        paths[3],
        dpi=600,
        bbox_inches="tight",
        facecolor="white",
        pil_kwargs={"compression": "tiff_lzw"},
    )
    return paths


def plot_experiment(
    trial_rows: Sequence[dict[str, str]],
    paired_seed_rows: Sequence[dict[str, str]],
    *,
    output_base: Path,
    allow_overwrite: bool = False,
) -> list[Path]:
    if len(trial_rows) != 108:
        raise ValueError("the figure requires all 108 task-topology trial units")
    if len(paired_seed_rows) != 36:
        raise ValueError("the figure requires all 36 primary paired rows")
    offspring = matrix_from_trials(
        trial_rows,
        claim_ids=CLAIM_IDS,
        field="seed_offspring",
    )
    cascade = matrix_from_trials(
        trial_rows,
        claim_ids=FULL_CASCADE_IDS,
        field="nonseed_ever_infectious_fraction",
    )

    fig = plt.figure(figsize=(7.2, 4.85))
    grid = fig.add_gridspec(
        2,
        12,
        left=0.08,
        right=0.98,
        bottom=0.13,
        top=0.93,
        height_ratios=(0.78, 1.28),
        hspace=0.42,
        wspace=1.35,
    )

    topology_axes = (
        fig.add_subplot(grid[0, 0:4]),
        fig.add_subplot(grid[0, 4:8]),
        fig.add_subplot(grid[0, 8:12]),
    )
    for ax, degree, previous, title in zip(
        topology_axes,
        DEGREES,
        (None, 2, 4),
        ("Cycle, $k=2$", "Circulant, $k=4$", "Complete, $k=5$"),
    ):
        draw_topology(
            ax,
            degree=degree,
            previous_degree=previous,
            title=title,
        )
    add_panel_label(topology_axes[0], "a", x=-0.06)
    topology_axes[1].plot(
        [], [], color=EDGE_NEW, lw=1.25, label="Edges added at this step"
    )
    topology_axes[1].legend(
        loc="upper center",
        bbox_to_anchor=(0.5, -0.14),
        fontsize=6.2,
        handlelength=2.0,
    )

    bottom_grid = grid[1, :].subgridspec(
        1,
        3,
        width_ratios=(1.35, 0.78, 1.08),
        wspace=0.38,
    )

    ax_b = fig.add_subplot(bottom_grid[0, 0])
    draw_paired_lines(
        ax_b,
        offspring,
        color=PRIMARY,
        ylabel="Seed offspring, $Z_1$",
        title="First-generation propagation ($n=36$)",
        ylim=(-0.12, 2.30),
        yticks=(0, 1, 2),
        mean_decimals=3,
    )
    add_panel_label(ax_b, "b")
    ax_b.text(
        0.02,
        0.96,
        "mean adopted/exposed = 0.333 at every $k$",
        transform=ax_b.transAxes,
        color=NEUTRAL,
        fontsize=6.2,
        ha="left",
        va="top",
    )

    ax_c = fig.add_subplot(bottom_grid[0, 1])
    draw_primary_contrasts(ax_c, paired_seed_rows)
    ax_c.set_title("Paired changes ($n=36$)", loc="left", fontsize=8.0, pad=6)
    add_panel_label(ax_c, "c", x=-0.12)

    ax_d = fig.add_subplot(bottom_grid[0, 2])
    draw_paired_lines(
        ax_d,
        cascade,
        color=SECONDARY,
        ylabel="",
        title="Cumulative reach ($n=12$)",
        ylim=(-0.025, 0.51),
        yticks=(0.0, 0.2, 0.4),
        mean_decimals=3,
    )
    ax_d.text(
        0.02,
        0.96,
        "Non-seed ever-I fraction, $Y$",
        transform=ax_d.transAxes,
        color=NEUTRAL,
        fontsize=6.0,
        ha="left",
        va="top",
    )
    add_panel_label(ax_d, "d", x=-0.12)

    return save_figure(
        fig,
        output_base,
        allow_overwrite=allow_overwrite,
    )


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--trial-summary",
        type=Path,
        default=Path(
            "../data/real_network_v0.3/trial_summary.csv"
        ),
    )
    parser.add_argument(
        "--paired-seed",
        type=Path,
        default=Path(
            "../data/real_network_v0.3/paired_seed_offspring.csv"
        ),
    )
    parser.add_argument("--output-base", type=Path, required=True)
    parser.add_argument("--allow-overwrite", action="store_true")
    return parser


def main(argv: Iterable[str] | None = None) -> int:
    args = build_parser().parse_args(argv)
    outputs = plot_experiment(
        read_csv(args.trial_summary),
        read_csv(args.paired_seed),
        output_base=args.output_base,
        allow_overwrite=args.allow_overwrite,
    )
    for path in outputs:
        print(path)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/plot_seics_pipeline_v0_1.py <==
#!/usr/bin/env python3
"""Draw the mechanism schematic for the claim-level SEICS model.

Figure contract
---------------
Core conclusion:
    SEICS separates exposure, adoption, rejection, correction, verification,
    and correction loss into observable claim-state transitions.
Figure archetype:
    Schematic-led, single-panel mechanism figure.
Target journal/output:
    arXiv preprint; PDF/SVG line art plus 600-dpi TIFF and PNG preview.
Backend:
    Python (matplotlib).
Final size:
    183 mm by 60 mm; the manuscript scales it to the available text width.
Panel map:
    One panel: S -> E -> I -> C main path, C -> S return, and S -> C and
    E -> C correction shortcuts.
Evidence hierarchy:
    Mechanism overview only; no empirical or statistical evidence.
Statistics needed:
    None.
Source data needed:
    None; labels are defined by the manuscript equations.
Image-integrity notes:
    Vector-native schematic; no source images or image adjustment.
Reviewer risk:
    Arrow directions and rate labels must exactly match the SEICS equations;
    tightened state compartments must not clip text or detach arrow endpoints.
"""

from __future__ import annotations

from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.path import Path as MplPath
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch


mpl.rcParams.update(
    {
        "font.family": "sans-serif",
        "font.sans-serif": ["Arial", "Helvetica", "DejaVu Sans", "sans-serif"],
        "font.size": 7,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "svg.fonttype": "none",
        "figure.facecolor": "white",
        "savefig.facecolor": "white",
    }
)


STATE_STYLE = {
    "S": ("#E8EEF4", "#486581"),
    "E": ("#FFF1C7", "#9C6B00"),
    "I": ("#FADBD8", "#A33A32"),
    "C": ("#DDF1E5", "#2F6F4E"),
}

STATE_WIDTH = 0.18
STATE_HEIGHT = 0.30
STATE_PAD = 0.006
STATE_CORNER_RADIUS = 0.018


def add_state(ax, center, code, title, description):
    """Add a compact rounded-rectangle state compartment."""
    x, y = center
    face, edge = STATE_STYLE[code]
    patch = FancyBboxPatch(
        (x - STATE_WIDTH / 2, y - STATE_HEIGHT / 2),
        STATE_WIDTH,
        STATE_HEIGHT,
        boxstyle=(
            f"round,pad={STATE_PAD},rounding_size={STATE_CORNER_RADIUS}"
        ),
        linewidth=1.15,
        edgecolor=edge,
        facecolor=face,
        zorder=3,
    )
    ax.add_patch(patch)
    ax.text(
        x,
        y + 0.062,
        code,
        ha="center",
        va="center",
        fontsize=12,
        fontweight="bold",
        color=edge,
        zorder=4,
    )
    ax.text(
        x,
        y - 0.002,
        title,
        ha="center",
        va="center",
        fontsize=7.2,
        fontweight="bold",
        color="#1F2933",
        zorder=4,
    )
    ax.text(
        x,
        y - 0.072,
        description,
        ha="center",
        va="center",
        fontsize=6.2,
        linespacing=1.08,
        color="#52616B",
        zorder=4,
    )


def add_arrow(
    ax,
    start,
    end,
    label,
    *,
    color="#52616B",
    connectionstyle="arc3,rad=0",
    label_xy=None,
):
    """Add a directed transition arrow and a directly placed rate label."""
    arrow = FancyArrowPatch(
        start,
        end,
        arrowstyle="-|>",
        mutation_scale=9,
        linewidth=1.15,
        color=color,
        connectionstyle=connectionstyle,
        shrinkA=2,
        shrinkB=2,
        zorder=2,
    )
    ax.add_patch(arrow)
    if label_xy is None:
        label_xy = ((start[0] + end[0]) / 2, (start[1] + end[1]) / 2 + 0.055)
    ax.text(
        *label_xy,
        label,
        ha="center",
        va="center",
        fontsize=6.5,
        color=color,
        bbox={"boxstyle": "round,pad=0.16", "facecolor": "white", "edgecolor": "none", "alpha": 0.94},
        zorder=5,
    )


def add_polyline_arrow(ax, points, *, color, linewidth=1.15):
    """Add a directed transition whose route contains only straight segments."""
    path = MplPath(
        points,
        [MplPath.MOVETO] + [MplPath.LINETO] * (len(points) - 1),
    )
    arrow = FancyArrowPatch(
        path=path,
        arrowstyle="-|>",
        mutation_scale=9,
        linewidth=linewidth,
        color=color,
        capstyle="butt",
        joinstyle="miter",
        zorder=2,
    )
    ax.add_patch(arrow)


def build_figure():
    """Construct and return the SEICS pipeline figure."""
    # 183 mm by 60 mm, expressed in inches for matplotlib and source preflight.
    fig, ax = plt.subplots(figsize=(7.2047, 2.3622))
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.axis("off")

    centers = {
        "S": (0.115, 0.53),
        "E": (0.37, 0.53),
        "I": (0.625, 0.53),
        "C": (0.88, 0.53),
    }
    add_state(ax, centers["S"], "S", "Susceptible", "claim absent\nno retained correction")
    add_state(ax, centers["E"], "E", "Exposed", "claim received\nnot asserted")
    add_state(ax, centers["I"], "I", "Infectious", "claim asserted, used,\nor retransmitted")
    add_state(ax, centers["C"], "C", "Corrected", "claim rejected\ncorrection retained")

    # Main forward path. Labels use the open band below the state boxes so
    # neither an arrow shaft nor a box outline passes through the text.
    add_arrow(
        ax,
        (0.213, 0.53),
        (0.272, 0.53),
        "exposure\n" + r"$\lambda_i$",
        color="#8B4A3C",
        label_xy=(0.2425, 0.275),
    )
    add_arrow(
        ax,
        (0.468, 0.53),
        (0.527, 0.53),
        "adoption\n" + r"$\sigma_i$",
        color="#8B4A3C",
        label_xy=(0.4975, 0.275),
    )
    add_arrow(
        ax,
        (0.723, 0.53),
        (0.782, 0.53),
        "correction\n" + r"$\gamma_i$",
        color="#2F6F4E",
        label_xy=(0.7525, 0.275),
    )

    # Correction-related shortcuts and return use separate orthogonal lanes.
    # The two arrows entering C terminate at different horizontal positions.
    add_polyline_arrow(
        ax,
        [(0.405, 0.688), (0.405, 0.790), (0.825, 0.790), (0.825, 0.688)],
        color="#2F6F4E",
    )
    ax.text(
        0.615,
        0.830,
        r"reject before retransmission  $\nu_i$",
        ha="center",
        va="center",
        fontsize=6.5,
        color="#2F6F4E",
        zorder=5,
    )
    add_polyline_arrow(
        ax,
        [(0.140, 0.688), (0.140, 0.910), (0.930, 0.910), (0.930, 0.688)],
        color="#3B6F9C",
    )
    ax.text(
        0.535,
        0.955,
        r"prophylactic verification  $v_i$",
        ha="center",
        va="center",
        fontsize=6.5,
        color="#3B6F9C",
        zorder=5,
    )
    add_polyline_arrow(
        ax,
        [(0.880, 0.372), (0.880, 0.105), (0.115, 0.105), (0.115, 0.372)],
        color="#7A5A34",
    )
    ax.text(
        0.500,
        0.155,
        r"correction loss  $\omega_i$",
        ha="center",
        va="center",
        fontsize=6.5,
        color="#7A5A34",
        zorder=5,
    )

    return fig


def main():
    paper_dir = Path(__file__).resolve().parents[2]
    output_base = paper_dir / "figures" / "fig_1_seics_pipeline"
    fig = build_figure()
    fig.savefig(output_base.with_suffix(".svg"), bbox_inches="tight")
    fig.savefig(output_base.with_suffix(".pdf"), bbox_inches="tight")
    fig.savefig(output_base.with_suffix(".png"), dpi=600, bbox_inches="tight")
    fig.savefig(output_base.with_suffix(".tiff"), dpi=600, bbox_inches="tight")
    plt.close(fig)
    print(output_base)


if __name__ == "__main__":
    main()


==> anc/code/plot_threshold_frontier_v0_2.py <==
#!/usr/bin/env python3
"""Plot the fixed-N reliability--contagion frontier from generated source data."""

from __future__ import annotations

import argparse
import csv
from fractions import Fraction
from pathlib import Path
from typing import Iterable, Sequence

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import BoundaryNorm, ListedColormap
from matplotlib.patches import Patch


# Editable text in vector outputs, as required by the figure contract.
plt.rcParams.update(
    {
        "font.family": "sans-serif",
        "font.sans-serif": ["Arial", "DejaVu Sans", "Liberation Sans"],
        "font.size": 8,
        "axes.linewidth": 0.8,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "legend.frameon": False,
        "xtick.major.width": 0.7,
        "ytick.major.width": 0.7,
        "svg.fonttype": "none",
        "pdf.fonttype": 42,
    }
)


BLUE = "#2F6B9A"
TEAL = "#328B82"
RED = "#B64A4A"
BLACK = "#252525"
NEUTRAL = "#777777"
NEUTRAL_LIGHT = "#E3E5E8"
GREEN_LIGHT = "#BBDCC8"
PURPLE_LIGHT = "#D6CBE4"
RED_LIGHT = "#E9B7B2"
THRESHOLD_COLORS = [BLUE, TEAL, RED]
THRESHOLD_MARKERS = ["o", "s", "^"]
THRESHOLD_LINESTYLES = ["-", "--", "-."]


def read_rows(path: Path) -> list[dict[str, str]]:
    with path.open(encoding="utf-8", newline="") as handle:
        rows = list(csv.DictReader(handle))
    if not rows:
        raise ValueError(f"source-data file is empty: {path}")
    return rows


def as_bool(value: str) -> bool:
    if value == "True":
        return True
    if value == "False":
        return False
    raise ValueError(f"unexpected Boolean value: {value}")


def format_susceptibility(value: float) -> str:
    """Format the three contracted susceptibility levels as exact fractions."""
    fraction = Fraction(value).limit_denominator(12)
    if not np.isclose(float(fraction), value, rtol=0.0, atol=1e-9):
        return f"{value:.2f}"
    if fraction.denominator == 1:
        return str(fraction.numerator)
    return rf"\frac{{{fraction.numerator}}}{{{fraction.denominator}}}"


def add_panel_label(ax: plt.Axes, label: str) -> None:
    ax.text(
        -0.08,
        1.13,
        label,
        transform=ax.transAxes,
        fontsize=10,
        fontweight="bold",
        ha="left",
        va="bottom",
    )


def save_figure(
    fig: plt.Figure,
    base_path: Path,
    *,
    allow_overwrite: bool = False,
) -> list[Path]:
    paths = [
        base_path.with_suffix(".svg"),
        base_path.with_suffix(".pdf"),
        base_path.with_suffix(".png"),
        base_path.with_suffix(".tiff"),
    ]
    existing = [path for path in paths if path.exists()]
    if existing and not allow_overwrite:
        joined = ", ".join(str(path) for path in existing)
        raise FileExistsError(f"refusing to overwrite existing figures: {joined}")
    base_path.parent.mkdir(parents=True, exist_ok=True)
    # The contracted canvas is already laid out explicitly. Avoid tight-bbox
    # expansion so the exported page remains exactly 7.2 by 5.8 inches.
    fig.savefig(paths[0], facecolor="white")
    fig.savefig(paths[1], facecolor="white")
    fig.savefig(paths[2], dpi=300, facecolor="white")
    fig.savefig(
        paths[3],
        dpi=600,
        facecolor="white",
        pil_kwargs={"compression": "tiff_lzw"},
    )
    return paths


def plot_frontier(
    rows: Sequence[dict[str, str]],
    *,
    output_base: Path,
    allow_overwrite: bool = False,
) -> list[Path]:
    peer_levels = sorted({float(row["peer_reliability"]) for row in rows})
    degrees = sorted({int(row["k"]) for row in rows})
    if len(peer_levels) != 3:
        raise ValueError("the contracted figure expects three peer-reliability levels")

    first_group = sorted(
        (row for row in rows if float(row["peer_reliability"]) == peer_levels[0]),
        key=lambda row: int(row["k"]),
    )
    clean_reliability = np.array(
        [float(row["clean_reliability"]) for row in first_group]
    )
    target = float(first_group[0]["reliability_target"])
    k_min = min(
        int(row["k"]) for row in first_group if as_bool(row["reliability_ok"])
    )

    fig = plt.figure(figsize=(7.2, 5.8))
    grid = fig.add_gridspec(
        2,
        3,
        left=0.16,
        right=0.975,
        bottom=0.20,
        top=0.90,
        width_ratios=[1.0, 1.0, 1.05],
        height_ratios=[1.0, 1.05],
        wspace=0.55,
        hspace=0.58,
    )
    ax_a = fig.add_subplot(grid[0, 0])
    ax_b = fig.add_subplot(grid[0, 1:])
    ax_c = fig.add_subplot(grid[1, :2])
    ax_d = fig.add_subplot(grid[1, 2])

    # a: clean functional-reliability lower bound.
    ax_a.axvspan(k_min - 1, degrees[-1] + 1, color=GREEN_LIGHT, alpha=0.42, lw=0)
    ax_a.axhline(target, color=BLACK, lw=0.9, ls="--")
    ax_a.plot(degrees, clean_reliability, color=BLUE, marker="o", ms=3.2, lw=1.6)
    ax_a.scatter(
        [k_min],
        [clean_reliability[degrees.index(k_min)]],
        s=38,
        color=BLUE,
        edgecolor="white",
        linewidth=0.8,
        zorder=3,
    )
    ax_a.annotate(
        rf"$k_{{\min}}={k_min}$",
        xy=(k_min, clean_reliability[degrees.index(k_min)]),
        xytext=(k_min - 6.2, 0.948),
        arrowprops={"arrowstyle": "-", "color": NEUTRAL, "lw": 0.8},
        fontsize=7.5,
    )
    ax_a.text(1.0, target + 0.008, r"$Q_{\min}=0.90$", fontsize=7, color=BLACK)
    ax_a.set(
        xlim=(-1, degrees[-1] + 1),
        ylim=(0.62, 0.98),
        xticks=[0, 8, 16, 24, 30],
        xlabel="Regular degree, $k$",
        ylabel="Clean reliability, $Q(k)$",
    )
    ax_a.set_title("Reliability sets a lower bound", loc="left", pad=7)
    add_panel_label(ax_a, "a")

    # b: per-edge contagion upper bounds.
    ax_b.axhspan(1.0, 2.5, color=RED_LIGHT, alpha=0.18, lw=0)
    ax_b.axhline(1.0, color=BLACK, lw=0.9, ls="--")
    for color, marker, linestyle, peer_reliability in zip(
        THRESHOLD_COLORS,
        THRESHOLD_MARKERS,
        THRESHOLD_LINESTYLES,
        peer_levels,
    ):
        group = sorted(
            (
                row
                for row in rows
                if float(row["peer_reliability"]) == peer_reliability
            ),
            key=lambda row: int(row["k"]),
        )
        values = [float(row["r_err_per_edge"]) for row in group]
        susceptibility = float(group[0]["susceptibility"])
        ax_b.plot(
            degrees,
            values,
            color=color,
            marker=marker,
            ms=2.8,
            lw=1.5,
            ls=linestyle,
            label=rf"$q={format_susceptibility(susceptibility)}$",
        )
        safe = [
            (int(row["k"]), float(row["r_err_per_edge"]))
            for row in group
            if as_bool(row["per_edge_subcritical"])
        ]
        if safe:
            last_safe = safe[-1]
            ax_b.scatter(
                [last_safe[0]],
                [last_safe[1]],
                s=30,
                facecolor="white",
                edgecolor=color,
                linewidth=1.1,
                zorder=3,
            )
    ax_b.text(0.8, 1.04, r"invasion threshold $R_{\rm err}=1$", fontsize=7)
    ax_b.set(
        xlim=(-1, degrees[-1] + 1),
        ylim=(0.0, 2.5),
        xticks=[0, 4, 8, 12, 16, 20, 24, 28],
        xlabel="Regular degree, $k$",
        ylabel=r"Error reproduction number, $R_{\rm err}$",
    )
    ax_b.set_title("Per-edge exposure sets an upper bound", loc="left", pad=7)
    ax_b.legend(loc="upper left", ncol=1, fontsize=7, handlelength=2.4)
    add_panel_label(ax_b, "b")

    # c: complete two-constraint state classification.
    classification = np.zeros((len(peer_levels), len(degrees)), dtype=int)
    susceptibility_labels: list[str] = []
    for row_index, peer_reliability in enumerate(peer_levels):
        group = sorted(
            (
                row
                for row in rows
                if float(row["peer_reliability"]) == peer_reliability
            ),
            key=lambda row: int(row["k"]),
        )
        susceptibility = float(group[0]["susceptibility"])
        susceptibility_labels.append(
            rf"$q={format_susceptibility(susceptibility)}$"
        )
        for column, row in enumerate(group):
            reliable = as_bool(row["reliability_ok"])
            subcritical = as_bool(row["per_edge_subcritical"])
            if not reliable and subcritical:
                code = 0
            elif reliable and subcritical:
                code = 1
            elif not reliable and not subcritical:
                code = 2
            else:
                code = 3
            classification[row_index, column] = code

    cmap = ListedColormap([NEUTRAL_LIGHT, GREEN_LIGHT, PURPLE_LIGHT, RED_LIGHT])
    norm = BoundaryNorm([-0.5, 0.5, 1.5, 2.5, 3.5], cmap.N)
    ax_c.imshow(
        classification,
        cmap=cmap,
        norm=norm,
        aspect="auto",
        interpolation="nearest",
        origin="lower",
    )
    # Symbols provide a non-colour encoding for the two decision-relevant states.
    for row_index in range(classification.shape[0]):
        for column in range(classification.shape[1]):
            code = classification[row_index, column]
            if code == 1:
                ax_c.text(
                    column,
                    row_index,
                    "•",
                    ha="center",
                    va="center",
                    fontsize=6.8,
                    color="#315A3E",
                )
            elif code in (2, 3):
                ax_c.text(
                    column,
                    row_index,
                    "×",
                    ha="center",
                    va="center",
                    fontsize=6.5,
                    color="#753B3B",
                )
    ax_c.set_xticks(range(0, len(degrees), 2), [degrees[i] for i in range(0, len(degrees), 2)])
    ax_c.set_yticks(range(len(peer_levels)), susceptibility_labels)
    ax_c.set_xticks(np.arange(-0.5, len(degrees), 1), minor=True)
    ax_c.set_yticks(np.arange(-0.5, len(peer_levels), 1), minor=True)
    ax_c.grid(which="minor", color="white", linewidth=1.2)
    ax_c.tick_params(which="minor", bottom=False, left=False)
    ax_c.set(
        xlabel="Regular degree, $k$",
        ylabel="Effective susceptibility",
    )
    ax_c.set_title("Joint feasibility identifies the middle region", loc="left", pad=7)
    ax_c.legend(
        handles=[
            Patch(facecolor=NEUTRAL_LIGHT, label="Reliability-deficient, subcritical"),
            Patch(facecolor=GREEN_LIGHT, label="Jointly feasible"),
            Patch(facecolor=PURPLE_LIGHT, label="Fails both constraints"),
            Patch(facecolor=RED_LIGHT, label="Reliable, supercritical"),
        ],
        loc="upper center",
        bbox_to_anchor=(0.5, -0.29),
        ncol=2,
        fontsize=6.8,
        columnspacing=1.2,
        handlelength=1.2,
    )
    add_panel_label(ax_c, "c")

    # d: fixed-sender budget control.
    positive_degrees = [k for k in degrees if k > 0]
    ax_d.axhspan(1.0, 1.34, color=RED_LIGHT, alpha=0.18, lw=0)
    ax_d.axhline(1.0, color=BLACK, lw=0.9, ls="--")
    for color, linestyle, peer_reliability in zip(
        THRESHOLD_COLORS,
        THRESHOLD_LINESTYLES,
        peer_levels,
    ):
        group = sorted(
            (
                row
                for row in rows
                if float(row["peer_reliability"]) == peer_reliability
                and int(row["k"]) > 0
            ),
            key=lambda row: int(row["k"]),
        )
        values = [float(row["r_err_fixed_sender"]) for row in group]
        susceptibility = float(group[0]["susceptibility"])
        ax_d.plot(
            positive_degrees,
            values,
            color=color,
            lw=1.7,
            ls=linestyle,
        )
        ax_d.text(
            positive_degrees[-1] - 0.4,
            values[-1] + 0.035,
            rf"$q={format_susceptibility(susceptibility)}$",
            color=color,
            fontsize=7,
            ha="right",
        )
    ax_d.set(
        xlim=(1, degrees[-1] + 1),
        ylim=(0.0, 1.34),
        xticks=[2, 10, 20, 30],
        xlabel="Regular degree, $k>0$",
        ylabel=r"$R_{\rm err}$",
    )
    ax_d.set_title("Fixed sender budget", loc="left", pad=7)
    add_panel_label(ax_d, "d")

    fig.text(
        0.16,
        0.985,
        "Illustrative fixed-$N$ reliability–contagion frontier",
        ha="left",
        va="top",
        fontsize=11,
        fontweight="bold",
        color=BLACK,
    )
    paths = save_figure(fig, output_base, allow_overwrite=allow_overwrite)
    plt.close(fig)
    return paths


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--source",
        type=Path,
        default=Path("results/threshold_frontier_v0.2/frontier.csv"),
    )
    parser.add_argument(
        "--output-base",
        type=Path,
        default=Path("results/threshold_frontier_v0.2/fig_2_threshold_frontier"),
    )
    parser.add_argument("--allow-overwrite", action="store_true")
    return parser


def main(argv: Iterable[str] | None = None) -> int:
    args = build_parser().parse_args(argv)
    paths = plot_frontier(
        read_rows(args.source),
        output_base=args.output_base,
        allow_overwrite=args.allow_overwrite,
    )
    for path in paths:
        print(path)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/real_network_cascade_protocol_v0.3.md <==
# Held-out topology cascade protocol v0.3

## Purpose

This experiment tests whether denser communication topologies increase the
early reproduction and subsequent reach of a seeded false claim. It strengthens
the exploratory v0.2 result by using new tasks, a larger primary sample, and a
pre-registered full-cascade subset. The experiment remains a controlled
mechanism test and does not estimate the spontaneous hallucination rate of an
unprompted multi-agent system.

## Frozen design

- Model: `grok-4.3`.
- Nodes: six stateless instances of the same model.
- Topologies: the six-node cycle (`k=2`), degree-four circulant graph (`k=4`),
  and complete graph (`k=5`).
- Tasks: 36 new fictional closed-world source-selection tasks,
  `r3_001`--`r3_036`. None of the four v0.2 pilot tasks is reused.
- Correct-answer balance: 18 tasks have option A as the correct answer and 18
  have option B.
- Seed: one exogenous false seed in every trial.
- Peer reliability: 0.80.
- Node private-reliability multiset: 0.74, 0.78, 0.80, 0.82, 0.86, and 0.90.
- Dynamics: synchronous generations and one decision at the first exposure of
  each node.

The 36 tasks form a complete `6 x 6` factorial crossing of seed node and cyclic
reliability rotation. For reliability rotation `r` and node `i`, the displayed
private reliability is the element at `(i+r) mod 6` of the frozen multiset.
The six topology execution orders are assigned as a Latin-square schedule, so
each order occurs six times and once within every seed row and reliability
rotation.

## Pre-registered endpoints

The primary endpoint is first-generation seed offspring, `Z1`: the number of
neighbours that adopt the seeded false claim immediately after exposure to the
seed. It is measured for all 36 tasks under all three topologies.

The secondary endpoint is the fraction of the five non-seed nodes that ever
adopt the false claim. It is measured only for the following 12 tasks:

`r3_001`, `r3_002`, `r3_008`, `r3_009`, `r3_015`, `r3_016`, `r3_022`,
`r3_023`, `r3_029`, `r3_030`, `r3_031`, and `r3_036`.

This subset contains each seed node twice, each reliability rotation twice, and
each topology execution order twice. The remaining 24 tasks stop after the
first generation by design; their partial states are not reported as final
cascade sizes.

For both endpoints, the planned comparisons are paired within task:

- `k=4` minus `k=2`;
- `k=5` minus `k=4`;
- `k=5` minus `k=2`.

The direction check is whether the mean endpoint is non-decreasing across
`k=2,4,5`. These descriptive checks do not determine run integrity.

## Call budget

The first generation requires

`36 x (2 + 4 + 5) = 396`

logical decisions. A full cascade can require at most four additional decisions
per selected task across the three topologies, giving

`396 + 12 x 4 = 444`

logical decisions in total.

Each logical decision permits at most two HTTP attempts. The recommended global
cap is 520 HTTP attempts. Retry attempts are withheld whenever using one would
leave fewer remaining attempts than the number of logical decisions that have
not yet received a first attempt.

No paid request is authorized by this protocol file alone. The run requires a
separate user confirmation of the exact model and the global HTTP-attempt cap.

## Integrity and recovery

The controller writes a frozen manifest before the first decision, reserves
each HTTP attempt in an append-only ledger before sending it, and writes each
decision to an append-only record. Resume mode rejects changes to task content,
model, graph schedule, reliability mapping, cascade scope, code hashes, endpoint,
or budget. A single-process lock prevents concurrent writers.

Run integrity requires:

- 108 completed task-topology trial units;
- first-generation exposure counts equal to graph degree;
- 36 completed full-cascade trial units from the pre-registered 12-task subset;
- one result for each task-topology pair;
- balanced seed, reliability-rotation, and execution-order schedules;
- one successful record for every logical decision actually reached;
- complete and unique response IDs for xAI results;
- adherence to the per-decision and global attempt caps.

Hypothesis direction checks are reported separately from these gates.

## Evidence boundary

The tasks are fictional and the prompts impose an explicit source-selection
rule. The results can support a controlled claim about topology-dependent error
propagation under this rule. They do not by themselves establish behavior in
open-domain debate, tool-using agents, persistent-memory agents, or production
workflows. The three graph families also vary path length and clustering along
with degree, so the empirical contrast is a topology-density contrast rather
than an isolated causal estimate of degree.


==> anc/code/real_network_cascade_v0_3.py <==
#!/usr/bin/env python3
"""Controlled Grok network-cascade experiment for the v0.3 theory.

The default oracle run is offline and deterministic.  A paid xAI run requires
an explicit confirmation flag, an explicit model, and a global HTTP-attempt
budget.  Credentials are read only from ``XAI_API_KEY`` after all paid-run
guards have passed; they are never read from files or written to artifacts.

The experiment isolates propagation after an exogenous false seed.  It does
not estimate spontaneous hallucination or an unconstrained trust propensity.
"""

from __future__ import annotations

import argparse
import csv
import fcntl
import hashlib
import json
import math
import os
import platform
import time
import urllib.error
import urllib.request
from collections import Counter
from contextlib import contextmanager
from dataclasses import asdict, dataclass
from datetime import datetime, timezone
from pathlib import Path
from typing import Any, Iterable, Protocol, Sequence

N_NODES = 6
TOPOLOGY_DEGREES = (2, 4, 5)
TOPOLOGY_ORDERS = (
    (2, 4, 5),
    (2, 5, 4),
    (4, 2, 5),
    (4, 5, 2),
    (5, 2, 4),
    (5, 4, 2),
)
DEFAULT_CLAIM_IDS = tuple(f"r3_{index:03d}" for index in range(1, 37))
FULL_CASCADE_CLAIM_IDS = (
    "r3_001",
    "r3_002",
    "r3_008",
    "r3_009",
    "r3_015",
    "r3_016",
    "r3_022",
    "r3_023",
    "r3_029",
    "r3_030",
    "r3_031",
    "r3_036",
)
BASE_NODE_PRIVATE_RELIABILITIES = (0.74, 0.78, 0.80, 0.82, 0.86, 0.90)
PEER_RELIABILITY = 0.80
SEED_BY_CLAIM = {
    claim_id: index % N_NODES
    for index, claim_id in enumerate(DEFAULT_CLAIM_IDS)
}
RELIABILITY_ROTATION_BY_CLAIM = {
    claim_id: index // N_NODES
    for index, claim_id in enumerate(DEFAULT_CLAIM_IDS)
}
TOPOLOGY_ORDER_BY_CLAIM = {
    claim_id: TOPOLOGY_ORDERS[
        (index % N_NODES + index // N_NODES) % len(TOPOLOGY_ORDERS)
    ]
    for index, claim_id in enumerate(DEFAULT_CLAIM_IDS)
}
FIRST_GENERATION_LOGICAL_DECISIONS = len(DEFAULT_CLAIM_IDS) * sum(
    TOPOLOGY_DEGREES
)
FULL_CASCADE_CONTINUATION_CEILING = len(FULL_CASCADE_CLAIM_IDS) * sum(
    (N_NODES - 1) - degree for degree in TOPOLOGY_DEGREES
)
MAX_LOGICAL_DECISIONS = (
    FIRST_GENERATION_LOGICAL_DECISIONS + FULL_CASCADE_CONTINUATION_CEILING
)
MAX_HTTP_ATTEMPTS = 520
MAX_ATTEMPTS_PER_DECISION = 2
PROTOCOL_ID = "controlled-real-network-cascade-v0.3"
FROZEN_MANIFEST_FIELDS = (
    "protocol",
    "provider",
    "model",
    "nodes",
    "topology_degrees",
    "claim_ids",
    "full_cascade_claim_ids",
    "peer_reliability",
    "base_node_private_reliabilities",
    "node_private_reliabilities_by_claim",
    "reliability_rotation_by_claim",
    "seed_by_claim",
    "topology_order_by_claim",
    "cascade_scope_by_claim",
    "adjacency",
    "cascade_trials",
    "maximum_logical_decisions",
    "paid_run_confirmed",
    "maximum_http_attempts",
    "max_retries_per_decision",
    "dynamics",
    "seed_policy",
    "primary_endpoint",
    "secondary_endpoint",
    "claims_sha256",
    "script_sha256",
    "dependency_sha256",
    "decision_schema_sha256",
    "endpoint",
    "sampling_parameters_explicitly_set",
    "store",
)


VALID_OPTIONS = {"A", "B", "UNSURE"}
DECISION_SCHEMA: dict[str, Any] = {
    "type": "object",
    "properties": {
        "answer_option": {
            "type": "string",
            "enum": ["A", "B", "UNSURE"],
        },
        "message_option": {
            "type": "string",
            "enum": ["A", "B", "UNSURE"],
        },
        "confidence": {
            "type": "number",
            "minimum": 0,
            "maximum": 1,
        },
        "rationale": {"type": "string"},
    },
    "required": [
        "answer_option",
        "message_option",
        "confidence",
        "rationale",
    ],
    "additionalProperties": False,
}


@dataclass(frozen=True)
class ScreenClaim:
    claim_id: str
    domain: str
    context: str
    question: str
    option_a: str
    option_b: str
    correct_option: str
    false_option: str
    private_source: str
    private_reliability: float
    private_signal: str
    false_peer_claim: str
    correction_evidence: str

    def validate(self) -> None:
        if self.correct_option not in {"A", "B"}:
            raise ValueError(f"{self.claim_id}: invalid correct option")
        if self.false_option not in {"A", "B"}:
            raise ValueError(f"{self.claim_id}: invalid false option")
        if self.correct_option == self.false_option:
            raise ValueError(
                f"{self.claim_id}: correct and false options coincide"
            )
        if not 0 < self.private_reliability < 1:
            raise ValueError(f"{self.claim_id}: invalid private reliability")
        for key, value in asdict(self).items():
            if key == "private_reliability":
                continue
            if not isinstance(value, str) or not value.strip():
                raise ValueError(f"{self.claim_id}: empty field {key}")


def load_claims(path: Path) -> list[ScreenClaim]:
    claims: list[ScreenClaim] = []
    seen: set[str] = set()
    with path.open(encoding="utf-8") as handle:
        for line_number, line in enumerate(handle, start=1):
            if not line.strip():
                continue
            try:
                claim = ScreenClaim(**json.loads(line))
            except Exception as exc:
                raise ValueError(
                    f"invalid claim at line {line_number}: {exc}"
                ) from exc
            claim.validate()
            if claim.claim_id in seen:
                raise ValueError(f"duplicate claim_id: {claim.claim_id}")
            seen.add(claim.claim_id)
            claims.append(claim)
    if not claims:
        raise ValueError("claim file is empty")
    return claims


@dataclass(frozen=True)
class ModelDecision:
    answer_option: str
    message_option: str
    confidence: float
    rationale: str

    def validate(self) -> None:
        if self.answer_option not in VALID_OPTIONS:
            raise ValueError("invalid answer_option")
        if self.message_option not in VALID_OPTIONS:
            raise ValueError("invalid message_option")
        if not 0 <= self.confidence <= 1:
            raise ValueError("confidence must be in [0, 1]")
        if not isinstance(self.rationale, str):
            raise ValueError("rationale must be a string")


def decision_from_payload(payload: dict[str, Any]) -> ModelDecision:
    decision = ModelDecision(
        answer_option=str(payload["answer_option"]),
        message_option=str(payload["message_option"]),
        confidence=float(payload["confidence"]),
        rationale=str(payload["rationale"]),
    )
    decision.validate()
    return decision


@dataclass(frozen=True)
class CascadeTrial:
    trial_id: str
    claim: ScreenClaim
    topology: str
    degree: int
    seed_node: int = 0
    full_cascade: bool = False


@dataclass(frozen=True)
class CascadeProviderResult:
    decision: ModelDecision
    raw_text: str
    provider: str
    model: str
    response_id: str | None
    usage: dict[str, Any]
    http_attempts: int


class CascadeProvider(Protocol):
    provider_name: str
    model_name: str

    def generate(
        self,
        *,
        prompt: str,
        claim: ScreenClaim,
        decision_id: str,
    ) -> CascadeProviderResult:
        ...


class RequestFailure(RuntimeError):
    def __init__(self, message: str, *, attempts: int) -> None:
        super().__init__(message)
        self.attempts = attempts


class AttemptBudget:
    def __init__(
        self,
        maximum: int,
        *,
        per_decision_spent: dict[str, int] | None = None,
    ) -> None:
        if maximum <= 0:
            raise ValueError("maximum HTTP-attempt budget must be positive")
        self.per_decision_spent = dict(per_decision_spent or {})
        spent = sum(self.per_decision_spent.values())
        if not 0 <= spent <= maximum:
            raise ValueError("spent HTTP attempts must lie within the budget")
        self.maximum = maximum
        self.spent = spent

    @property
    def remaining(self) -> int:
        return self.maximum - self.spent

    def consume(self, decision_id: str, *, per_decision_maximum: int) -> int:
        if self.spent >= self.maximum:
            raise RequestFailure("global HTTP-attempt budget exhausted", attempts=0)
        used = self.per_decision_spent.get(decision_id, 0)
        if used >= per_decision_maximum:
            raise RequestFailure(
                "per-decision HTTP-attempt budget exhausted",
                attempts=0,
            )
        self.spent += 1
        self.per_decision_spent[decision_id] = used + 1
        return self.spent


def node_private_reliability(claim_id: str, node: int) -> float:
    if claim_id not in RELIABILITY_ROTATION_BY_CLAIM:
        raise ValueError(f"claim has no frozen reliability rotation: {claim_id}")
    if not 0 <= node < N_NODES:
        raise ValueError(f"node is outside the frozen six-node network: {node}")
    rotation = RELIABILITY_ROTATION_BY_CLAIM[claim_id]
    return BASE_NODE_PRIVATE_RELIABILITIES[(node + rotation) % N_NODES]


class ReliabilityOracleProvider:
    """Offline implementation of the displayed source-reliability rule."""

    provider_name = "offline-oracle"
    model_name = "reliability-threshold-v0.3"

    def generate(
        self,
        *,
        prompt: str,
        claim: ScreenClaim,
        decision_id: str,
    ) -> CascadeProviderResult:
        del prompt
        node = int(decision_id.rsplit("__n", 1)[1])
        private_reliability = node_private_reliability(claim.claim_id, node)
        if PEER_RELIABILITY > private_reliability:
            option = claim.false_option
            rationale = "The peer source has the higher displayed reliability."
        elif PEER_RELIABILITY < private_reliability:
            option = claim.correct_option
            rationale = "The private source has the higher displayed reliability."
        else:
            option = "UNSURE"
            rationale = "The highest-reliability disagreeing sources tie."
        decision = ModelDecision(
            answer_option=option,
            message_option=option,
            confidence=max(PEER_RELIABILITY, private_reliability),
            rationale=rationale,
        )
        return CascadeProviderResult(
            decision=decision,
            raw_text=json.dumps(asdict(decision), sort_keys=True),
            provider=self.provider_name,
            model=self.model_name,
            response_id=None,
            usage={"input_tokens": 0, "output_tokens": 0, "total_tokens": 0},
            http_attempts=0,
        )


class XAIResponsesProvider:
    provider_name = "xai-responses"
    endpoint = "https://api.x.ai/v1/responses"

    def __init__(
        self,
        *,
        model: str,
        budget: AttemptBudget,
        max_retries_per_decision: int = 2,
        timeout: float = 120.0,
        attempt_ledger_path: Path,
    ) -> None:
        if not model:
            raise ValueError("an explicit xAI model is required")
        if max_retries_per_decision <= 0:
            raise ValueError("max retries per decision must be positive")
        api_key = os.environ.get("XAI_API_KEY")
        if not api_key:
            raise RuntimeError(
                "XAI_API_KEY is not set; the key is never read from files"
            )
        self.model_name = model
        self._api_key = api_key
        self.budget = budget
        self.max_retries_per_decision = max_retries_per_decision
        self.timeout = timeout
        self.attempt_ledger_path = attempt_ledger_path

    @staticmethod
    def _extract_output_text(response: dict[str, Any]) -> str:
        texts: list[str] = []
        for item in response.get("output", []):
            if item.get("type") != "message":
                continue
            for content in item.get("content", []):
                if content.get("type") == "output_text":
                    texts.append(str(content.get("text", "")))
        text = "".join(texts).strip()
        if not text:
            raise ValueError("xAI response contains no output_text")
        return text

    def generate(
        self,
        *,
        prompt: str,
        claim: ScreenClaim,
        decision_id: str,
    ) -> CascadeProviderResult:
        del claim
        body = {
            "model": self.model_name,
            "instructions": (
                "You are one decision node in a fictional closed-world network "
                "experiment. Use only the displayed reports and follow the "
                "structured-output schema exactly."
            ),
            "input": prompt,
            "text": {
                "format": {
                    "type": "json_schema",
                    "name": "agent_decision",
                    "strict": True,
                    "schema": DECISION_SCHEMA,
                }
            },
            "max_output_tokens": 300,
            "store": False,
        }
        encoded = json.dumps(body).encode("utf-8")
        last_error: Exception | None = None
        attempts = 0
        previously_spent = self.budget.per_decision_spent.get(decision_id, 0)
        remaining_for_decision = self.max_retries_per_decision - previously_spent
        if remaining_for_decision <= 0:
            raise RequestFailure(
                "per-decision HTTP-attempt budget exhausted on an earlier run",
                attempts=0,
            )
        request_hash = hashlib.sha256(encoded).hexdigest()
        for retry in range(remaining_for_decision):
            if previously_spent + retry > 0:
                unattempted_first_calls = max(
                    0,
                    MAX_LOGICAL_DECISIONS
                    - len(self.budget.per_decision_spent),
                )
                if self.budget.remaining <= unattempted_first_calls:
                    raise RequestFailure(
                        "retry withheld to reserve one attempt for every "
                        "remaining possible logical decision",
                        attempts=attempts,
                    )
            global_attempt_index = self.budget.consume(
                decision_id,
                per_decision_maximum=self.max_retries_per_decision,
            )
            attempts += 1
            with self.attempt_ledger_path.open("a", encoding="utf-8") as ledger:
                ledger.write(
                    json.dumps(
                        {
                            "global_attempt_index": global_attempt_index,
                            "decision_id": decision_id,
                            "decision_attempt_index": previously_spent + retry + 1,
                            "created_at": timestamp(),
                            "request_sha256": request_hash,
                            "requested_model": self.model_name,
                            "endpoint": self.endpoint,
                        },
                        sort_keys=True,
                    )
                    + "\n"
                )
                ledger.flush()
                os.fsync(ledger.fileno())
            request = urllib.request.Request(
                self.endpoint,
                data=encoded,
                method="POST",
                headers={
                    "Authorization": f"Bearer {self._api_key}",
                    "Content-Type": "application/json",
                },
            )
            try:
                with urllib.request.urlopen(request, timeout=self.timeout) as handle:
                    response = json.loads(handle.read().decode("utf-8"))
                raw_text = self._extract_output_text(response)
                decision = decision_from_payload(json.loads(raw_text))
                return CascadeProviderResult(
                    decision=decision,
                    raw_text=raw_text,
                    provider=self.provider_name,
                    model=str(response.get("model", self.model_name)),
                    response_id=(str(response["id"]) if response.get("id") else None),
                    usage=dict(response.get("usage") or {}),
                    http_attempts=attempts,
                )
            except urllib.error.HTTPError as exc:
                error_body = exc.read().decode("utf-8", errors="replace")[:1000]
                last_error = RuntimeError(f"xAI HTTP {exc.code}: {error_body}")
                if exc.code not in {408, 409, 429, 500, 502, 503, 504}:
                    raise RequestFailure(str(last_error), attempts=attempts) from exc
            except (urllib.error.URLError, TimeoutError) as exc:
                last_error = exc
            except (ValueError, json.JSONDecodeError) as exc:
                last_error = exc
            if retry + 1 < remaining_for_decision and self.budget.remaining:
                time.sleep(2**retry)
        raise RequestFailure(
            f"xAI request failed after {attempts} attempt(s): {last_error}",
            attempts=attempts,
        )


def timestamp() -> str:
    return datetime.now(timezone.utc).isoformat()


@contextmanager
def single_process_lock(output_dir: Path):
    """Hold an advisory lock for the full run without deleting the lock file."""
    lock_path = output_dir / ".run.lock"
    handle = lock_path.open("a+", encoding="utf-8")
    acquired = False
    try:
        try:
            fcntl.flock(handle.fileno(), fcntl.LOCK_EX | fcntl.LOCK_NB)
            acquired = True
        except BlockingIOError as exc:
            raise RuntimeError(
                f"another cascade process holds the run lock: {lock_path}"
            ) from exc
        yield
    finally:
        if acquired:
            fcntl.flock(handle.fileno(), fcntl.LOCK_UN)
        handle.close()


def build_run_manifest(
    *,
    args: argparse.Namespace,
    claims: Sequence[ScreenClaim],
    trials: Sequence[CascadeTrial],
) -> dict[str, Any]:
    source_dir = Path(__file__).resolve().parent
    dependency_names = (
        "run_xai_grok43_real_network_v0_3.zsh",
    )
    dependency_sha256 = {
        name: hashlib.sha256((source_dir / name).read_bytes()).hexdigest()
        for name in dependency_names
    }
    if args.provider == "xai":
        provider_name = XAIResponsesProvider.provider_name
        model_name = args.model
        maximum_http_attempts = args.max_calls
    else:
        provider_name = ReliabilityOracleProvider.provider_name
        model_name = ReliabilityOracleProvider.model_name
        maximum_http_attempts = 0
    return {
        "protocol": PROTOCOL_ID,
        "created_at": timestamp(),
        "provider": provider_name,
        "model": model_name,
        "nodes": N_NODES,
        "topology_degrees": list(TOPOLOGY_DEGREES),
        "claim_ids": [claim.claim_id for claim in claims],
        "full_cascade_claim_ids": list(FULL_CASCADE_CLAIM_IDS),
        "peer_reliability": PEER_RELIABILITY,
        "base_node_private_reliabilities": list(
            BASE_NODE_PRIVATE_RELIABILITIES
        ),
        "node_private_reliabilities_by_claim": {
            claim_id: [
                node_private_reliability(claim_id, node)
                for node in range(N_NODES)
            ]
            for claim_id in DEFAULT_CLAIM_IDS
        },
        "reliability_rotation_by_claim": dict(
            RELIABILITY_ROTATION_BY_CLAIM
        ),
        "seed_by_claim": dict(SEED_BY_CLAIM),
        "topology_order_by_claim": {
            claim_id: list(order)
            for claim_id, order in TOPOLOGY_ORDER_BY_CLAIM.items()
        },
        "cascade_scope_by_claim": {
            claim_id: (
                "full_cascade"
                if claim_id in FULL_CASCADE_CLAIM_IDS
                else "first_generation_only"
            )
            for claim_id in DEFAULT_CLAIM_IDS
        },
        "adjacency": {
            topology_name(degree): [
                list(row) for row in adjacency_for_degree(degree)
            ]
            for degree in TOPOLOGY_DEGREES
        },
        "cascade_trials": len(trials),
        "maximum_logical_decisions": MAX_LOGICAL_DECISIONS,
        "paid_run_confirmed": bool(args.confirm_paid_run),
        "maximum_http_attempts": maximum_http_attempts,
        "max_retries_per_decision": args.max_retries_per_decision,
        "dynamics": (
            "synchronous_one_shot_exposure_first_generation_all_tasks_"
            "full_cascade_preregistered_subset"
        ),
        "seed_policy": (
            "six_by_six_seed_reliability_rotation_factorial_with_"
            "latin_topology_order"
        ),
        "primary_endpoint": "seed_offspring_Z1_all_36_tasks",
        "secondary_endpoint": (
            "nonseed_ever_infectious_fraction_preregistered_12_task_subset"
        ),
        "python_version": platform.python_version(),
        "claims_sha256": hashlib.sha256(args.claims.read_bytes()).hexdigest(),
        "script_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "dependency_sha256": dependency_sha256,
        "decision_schema_sha256": hashlib.sha256(
            json.dumps(DECISION_SCHEMA, sort_keys=True).encode("utf-8")
        ).hexdigest(),
        "endpoint": (
            XAIResponsesProvider.endpoint if args.provider == "xai" else None
        ),
        "sampling_parameters_explicitly_set": False,
        "store": False,
    }


def validate_resume_manifest(
    existing: dict[str, Any], expected: dict[str, Any]
) -> None:
    mismatches = {
        field: {"existing": existing.get(field), "requested": expected.get(field)}
        for field in FROZEN_MANIFEST_FIELDS
        if existing.get(field) != expected.get(field)
    }
    if mismatches:
        raise ValueError(
            "resume manifest does not match the frozen protocol: "
            + json.dumps(mismatches, sort_keys=True)
        )


def topology_name(degree: int) -> str:
    names = {2: "cycle", 4: "circulant_k4", 5: "complete"}
    try:
        return names[degree]
    except KeyError as exc:
        raise ValueError(f"unsupported degree: {degree}") from exc


def adjacency_for_degree(degree: int, *, n: int = N_NODES) -> tuple[tuple[int, ...], ...]:
    if n != 6:
        raise ValueError("v0.3 freezes n=6")
    if degree == 2:
        neighbours = [
            {(node - 1) % n, (node + 1) % n}
            for node in range(n)
        ]
    elif degree == 4:
        neighbours = [
            {(node - 2) % n, (node - 1) % n, (node + 1) % n, (node + 2) % n}
            for node in range(n)
        ]
    elif degree == 5:
        neighbours = [set(range(n)) - {node} for node in range(n)]
    else:
        raise ValueError(f"unsupported degree: {degree}")
    result = tuple(tuple(sorted(row)) for row in neighbours)
    if any(len(row) != degree for row in result):
        raise AssertionError("topology has the wrong degree")
    for node, row in enumerate(result):
        for neighbour in row:
            if node not in result[neighbour]:
                raise AssertionError("topology must be undirected")
    return result


def select_claims(claims: Sequence[ScreenClaim]) -> list[ScreenClaim]:
    by_id = {claim.claim_id: claim for claim in claims}
    missing = [claim_id for claim_id in DEFAULT_CLAIM_IDS if claim_id not in by_id]
    if missing:
        raise ValueError(f"missing frozen claims: {missing}")
    selected = [by_id[claim_id] for claim_id in DEFAULT_CLAIM_IDS]
    if sum(claim.correct_option == "A" for claim in selected) != 18:
        raise ValueError("frozen claim set is no longer answer-balanced")
    return selected


def build_trials(claims: Sequence[ScreenClaim]) -> list[CascadeTrial]:
    trials: list[CascadeTrial] = []
    for claim in claims:
        for degree in TOPOLOGY_ORDER_BY_CLAIM[claim.claim_id]:
            trials.append(
                CascadeTrial(
                    trial_id=f"{claim.claim_id}__{topology_name(degree)}",
                    claim=claim,
                    topology=topology_name(degree),
                    degree=degree,
                    seed_node=SEED_BY_CLAIM[claim.claim_id],
                    full_cascade=claim.claim_id in FULL_CASCADE_CLAIM_IDS,
                )
            )
    return trials


def build_prompt(
    trial: CascadeTrial,
    *,
    node: int,
    generation: int,
    source_nodes: Sequence[int],
) -> str:
    claim = trial.claim
    peer_lines = "\n".join(
        (
            f"Peer node {source}: reliability {PEER_RELIABILITY:.2f}; "
            f"report: {claim.false_peer_claim}"
        )
        for source in source_nodes
    )
    return (
        "This is a fictional closed-world source-selection task embedded in a "
        "network experiment. Use only the reports shown here. Follow these "
        "rules exactly:\n"
        "1. Select the option supported by the available source with the "
        "highest displayed historical reliability.\n"
        "2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n"
        "3. Treat distinct peer nodes as separate reports, but compare sources "
        "by displayed reliability; do not add reliability values.\n"
        "4. The communication controller forwards your selected answer. Set "
        "message_option exactly equal to answer_option.\n\n"
        f"Network node: {node}; exposure generation: {generation}.\n"
        f"Context: {claim.context}\n"
        f"Question: {claim.question}\n"
        f"Option A: {claim.option_a}\n"
        f"Option B: {claim.option_b}\n\n"
        f"Private source: {claim.private_source}\n"
        "Private-source reliability: "
        f"{node_private_reliability(claim.claim_id, node):.2f}\n"
        f"Private report: {claim.private_signal}\n\n"
        f"Incoming peer reports:\n{peer_lines}"
    )


def validate_prompt(trial: CascadeTrial, prompt: str) -> None:
    if trial.claim.correction_evidence in prompt:
        raise AssertionError("correction evidence leaked into cascade prompt")
    for forbidden in ("correct_option", "false_option", "ground truth"):
        if forbidden in prompt.lower():
            raise AssertionError(f"forbidden truth cue: {forbidden}")


def state_from_decision(claim: ScreenClaim, decision: ModelDecision) -> str:
    decision.validate()
    if decision.answer_option == claim.false_option:
        return "I"
    if decision.answer_option == claim.correct_option:
        return "C"
    return "E"


def load_records(path: Path) -> list[dict[str, Any]]:
    if not path.exists():
        return []
    records: list[dict[str, Any]] = []
    with path.open(encoding="utf-8") as handle:
        for line_number, line in enumerate(handle, start=1):
            if not line.strip():
                continue
            try:
                records.append(json.loads(line))
            except json.JSONDecodeError as exc:
                raise ValueError(f"invalid JSON at record line {line_number}") from exc
    return records


def load_attempt_ledger(path: Path) -> list[dict[str, Any]]:
    rows = load_records(path)
    per_decision_seen: Counter[str] = Counter()
    for expected_index, row in enumerate(rows, start=1):
        if int(row.get("global_attempt_index", -1)) != expected_index:
            raise ValueError("attempt ledger indices must be contiguous")
        if not row.get("decision_id"):
            raise ValueError("attempt ledger row is missing decision_id")
        decision_id = str(row["decision_id"])
        per_decision_seen[decision_id] += 1
        if int(row.get("decision_attempt_index", -1)) != per_decision_seen[decision_id]:
            raise ValueError(
                "per-decision attempt ledger indices must be contiguous"
            )
        request_hash = str(row.get("request_sha256", ""))
        if len(request_hash) != 64 or any(
            character not in "0123456789abcdef" for character in request_hash
        ):
            raise ValueError("attempt ledger contains an invalid request hash")
        if row.get("requested_model") != "grok-4.3":
            raise ValueError("attempt ledger contains a non-frozen model")
        if row.get("endpoint") != XAIResponsesProvider.endpoint:
            raise ValueError("attempt ledger contains a non-frozen endpoint")
    if len(rows) > MAX_HTTP_ATTEMPTS:
        raise ValueError("attempt ledger exceeds the global protocol cap")
    if any(count > MAX_ATTEMPTS_PER_DECISION for count in per_decision_seen.values()):
        raise ValueError("attempt ledger exceeds the per-decision protocol cap")
    return rows


def latest_successes(records: Sequence[dict[str, Any]]) -> dict[str, dict[str, Any]]:
    latest: dict[str, dict[str, Any]] = {}
    for row in records:
        if row.get("status") == "ok":
            latest[str(row["decision_id"])] = row
    return latest


def _append_record(path: Path, row: dict[str, Any]) -> None:
    with path.open("a", encoding="utf-8") as handle:
        handle.write(json.dumps(row, ensure_ascii=False, sort_keys=True) + "\n")
        handle.flush()


def run_trial(
    trial: CascadeTrial,
    *,
    provider: CascadeProvider,
    records_path: Path,
    completed: dict[str, dict[str, Any]],
    fail_fast: bool,
) -> dict[str, Any]:
    adjacency = adjacency_for_degree(trial.degree)
    infectious = {trial.seed_node}
    resolved = {trial.seed_node}
    frontier = {trial.seed_node}
    generation = 1
    states = Counter({"I": 1})
    first_generation_infected = 0
    first_generation_exposed = 0
    max_infection_generation = 0
    logical_calls = 0

    while frontier:
        targets = sorted(
            {
                receiver
                for sender in frontier
                for receiver in adjacency[sender]
                if receiver not in resolved
            }
        )
        if not targets:
            break
        next_frontier: set[int] = set()
        for node in targets:
            source_nodes = sorted(sender for sender in frontier if node in adjacency[sender])
            if not source_nodes:
                raise AssertionError("an exposed node must have a frontier source")
            decision_id = f"{trial.trial_id}__g{generation}__n{node}"
            prompt = build_prompt(
                trial,
                node=node,
                generation=generation,
                source_nodes=source_nodes,
            )
            validate_prompt(trial, prompt)
            logical_calls += 1
            base = {
                "decision_id": decision_id,
                "trial_id": trial.trial_id,
                "claim_id": trial.claim.claim_id,
                "topology": trial.topology,
                "degree": trial.degree,
                "cascade_scope": (
                    "full_cascade"
                    if trial.full_cascade
                    else "first_generation_only"
                ),
                "node": node,
                "generation": generation,
                "source_nodes": source_nodes,
                "source_count": len(source_nodes),
                "private_reliability": node_private_reliability(
                    trial.claim.claim_id, node
                ),
                "peer_reliability": PEER_RELIABILITY,
                "correct_option": trial.claim.correct_option,
                "false_option": trial.claim.false_option,
                "prompt": prompt,
            }
            if decision_id in completed:
                row = completed[decision_id]
                state = str(row["state"])
            else:
                try:
                    result = provider.generate(
                        prompt=prompt,
                        claim=trial.claim,
                        decision_id=decision_id,
                    )
                    state = state_from_decision(trial.claim, result.decision)
                    row = {
                        **base,
                        "created_at": timestamp(),
                        "status": "ok",
                        "state": state,
                        "decision": asdict(result.decision),
                        "provider": result.provider,
                        "model": result.model,
                        "response_id": result.response_id,
                        "raw_text": result.raw_text,
                        "usage": result.usage,
                        "http_attempts": result.http_attempts,
                    }
                    _append_record(records_path, row)
                    completed[decision_id] = row
                except Exception as exc:
                    attempts = int(getattr(exc, "attempts", 0))
                    _append_record(
                        records_path,
                        {
                            **base,
                            "created_at": timestamp(),
                            "status": "error",
                            "provider": provider.provider_name,
                            "model": provider.model_name,
                            "error_type": type(exc).__name__,
                            "error": str(exc)[:2000],
                            "http_attempts": attempts,
                        },
                    )
                    if fail_fast:
                        raise
                    return {
                        "trial_id": trial.trial_id,
                        "complete": False,
                        "error_decision_id": decision_id,
                    }
            resolved.add(node)
            states[state] += 1
            if generation == 1:
                first_generation_exposed += 1
            if state == "I":
                infectious.add(node)
                next_frontier.add(node)
                max_infection_generation = generation
                if generation == 1:
                    first_generation_infected += 1
        if generation == 1 and not trial.full_cascade:
            frontier = set()
            break
        frontier = next_frontier
        generation += 1

    final_infectious_count = len(infectious) if trial.full_cascade else None
    final_infectious_fraction = (
        len(infectious) / N_NODES if trial.full_cascade else None
    )
    nonseed_ever_infectious_fraction = (
        (len(infectious) - 1) / (N_NODES - 1)
        if trial.full_cascade
        else None
    )
    return {
        "trial_id": trial.trial_id,
        "claim_id": trial.claim.claim_id,
        "topology": trial.topology,
        "degree": trial.degree,
        "seed_node": trial.seed_node,
        "peer_reliability": PEER_RELIABILITY,
        "cascade_scope": (
            "full_cascade" if trial.full_cascade else "first_generation_only"
        ),
        "complete": True,
        "full_cascade_complete": trial.full_cascade,
        "logical_calls": logical_calls,
        "first_generation_exposed": first_generation_exposed,
        "first_generation_infected": first_generation_infected,
        "seed_offspring": first_generation_infected,
        "first_generation_adoption_fraction": first_generation_infected / trial.degree,
        "final_infectious_count": final_infectious_count,
        "final_infectious_fraction": final_infectious_fraction,
        "nonseed_ever_infectious_fraction": nonseed_ever_infectious_fraction,
        "ever_exposed_nonseed": len(resolved) - 1,
        "max_infection_generation": max_infection_generation,
        "count_I": int(states["I"]),
        "count_C": int(states["C"]),
        "count_E": int(states["E"]),
        "count_unexposed": N_NODES - len(resolved),
    }


def summarize_trials(trial_rows: Sequence[dict[str, Any]]) -> list[dict[str, Any]]:
    if any(not row.get("complete") for row in trial_rows):
        raise ValueError("cannot summarize an incomplete protocol run")
    summary: list[dict[str, Any]] = []
    for degree in TOPOLOGY_DEGREES:
        rows = [row for row in trial_rows if int(row["degree"]) == degree]
        if len(rows) != len(DEFAULT_CLAIM_IDS):
            raise ValueError(f"degree {degree} has an incomplete claim block")
        full_rows = [
            row for row in rows if row["claim_id"] in FULL_CASCADE_CLAIM_IDS
        ]
        if len(full_rows) != len(FULL_CASCADE_CLAIM_IDS):
            raise ValueError(
                f"degree {degree} has an incomplete full-cascade subset"
            )
        summary.append(
            {
                "topology": topology_name(degree),
                "degree": degree,
                "density": degree / (N_NODES - 1),
                "primary_claims": len(rows),
                "full_cascade_claims": len(full_rows),
                "mean_seed_offspring": sum(float(row["seed_offspring"]) for row in rows)
                / len(rows),
                "mean_first_generation_adoption_fraction": sum(
                    float(row["first_generation_adoption_fraction"]) for row in rows
                )
                / len(rows),
                "mean_final_infectious_fraction": sum(
                    float(row["final_infectious_fraction"]) for row in rows
                    if row["final_infectious_fraction"] is not None
                )
                / len(full_rows),
                "mean_nonseed_ever_infectious_fraction": sum(
                    float(row["nonseed_ever_infectious_fraction"]) for row in rows
                    if row["nonseed_ever_infectious_fraction"] is not None
                )
                / len(full_rows),
                "mean_max_infection_generation": sum(
                    float(row["max_infection_generation"]) for row in full_rows
                )
                / len(full_rows),
                "total_logical_calls": sum(int(row["logical_calls"]) for row in rows),
            }
        )
    return summary


def paired_seed_offspring(
    trial_rows: Sequence[dict[str, Any]],
) -> list[dict[str, Any]]:
    rows: list[dict[str, Any]] = []
    for claim_id in DEFAULT_CLAIM_IDS:
        by_degree = {
            int(row["degree"]): float(row["seed_offspring"])
            for row in trial_rows
            if row["claim_id"] == claim_id and row.get("complete")
        }
        if set(by_degree) != set(TOPOLOGY_DEGREES):
            raise ValueError(f"claim {claim_id} is missing a topology result")
        rows.append(
            {
                "claim_id": claim_id,
                "seed_node": SEED_BY_CLAIM[claim_id],
                "reliability_rotation": RELIABILITY_ROTATION_BY_CLAIM[claim_id],
                "z1_k2": by_degree[2],
                "z1_k4": by_degree[4],
                "z1_k5": by_degree[5],
                "delta_k4_minus_k2": by_degree[4] - by_degree[2],
                "delta_k5_minus_k4": by_degree[5] - by_degree[4],
                "delta_k5_minus_k2": by_degree[5] - by_degree[2],
            }
        )
    return rows


def paired_full_cascade(
    trial_rows: Sequence[dict[str, Any]],
) -> list[dict[str, Any]]:
    rows: list[dict[str, Any]] = []
    for claim_id in FULL_CASCADE_CLAIM_IDS:
        by_degree = {
            int(row["degree"]): float(
                row["nonseed_ever_infectious_fraction"]
            )
            for row in trial_rows
            if row["claim_id"] == claim_id
            and row.get("full_cascade_complete")
        }
        if set(by_degree) != set(TOPOLOGY_DEGREES):
            raise ValueError(
                f"full-cascade claim {claim_id} is missing a topology result"
            )
        rows.append(
            {
                "claim_id": claim_id,
                "seed_node": SEED_BY_CLAIM[claim_id],
                "reliability_rotation": RELIABILITY_ROTATION_BY_CLAIM[
                    claim_id
                ],
                "y_k2": by_degree[2],
                "y_k4": by_degree[4],
                "y_k5": by_degree[5],
                "delta_k4_minus_k2": by_degree[4] - by_degree[2],
                "delta_k5_minus_k4": by_degree[5] - by_degree[4],
                "delta_k5_minus_k2": by_degree[5] - by_degree[2],
            }
        )
    return rows


def _write_csv(path: Path, rows: Sequence[dict[str, Any]]) -> None:
    if not rows:
        raise ValueError("cannot write empty CSV")
    with path.open("x", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)


def build_audit(
    trial_rows: Sequence[dict[str, Any]],
    topology_rows: Sequence[dict[str, Any]],
    records: Sequence[dict[str, Any]],
    attempt_ledger: Sequence[dict[str, Any]],
) -> dict[str, Any]:
    successes = latest_successes(records)
    response_ids = [
        row.get("response_id")
        for row in successes.values()
        if row.get("response_id")
    ]
    xai_successes = [
        row for row in successes.values() if row.get("provider") == "xai-responses"
    ]
    total_usage: dict[str, int] = {}
    for row in successes.values():
        for key, value in (row.get("usage") or {}).items():
            if isinstance(value, int):
                total_usage[key] = total_usage.get(key, 0) + value
    offspring = [float(row["mean_seed_offspring"]) for row in topology_rows]
    cascade = [
        float(row["mean_nonseed_ever_infectious_fraction"])
        for row in topology_rows
    ]
    expected_decisions = sum(int(row["logical_calls"]) for row in trial_rows)
    claim_degree_pairs = Counter(
        (str(row.get("claim_id")), int(row.get("degree", -1)))
        for row in trial_rows
    )
    expected_claim_degree_pairs = {
        (claim_id, degree)
        for claim_id in DEFAULT_CLAIM_IDS
        for degree in TOPOLOGY_DEGREES
    }
    full_rows = [
        row
        for row in trial_rows
        if row["claim_id"] in FULL_CASCADE_CLAIM_IDS
    ]
    first_generation_only_rows = [
        row
        for row in trial_rows
        if row["claim_id"] not in FULL_CASCADE_CLAIM_IDS
    ]
    seed_counts = Counter(SEED_BY_CLAIM.values())
    rotation_counts = Counter(RELIABILITY_ROTATION_BY_CLAIM.values())
    order_counts = Counter(TOPOLOGY_ORDER_BY_CLAIM.values())
    full_seed_counts = Counter(
        SEED_BY_CLAIM[claim_id] for claim_id in FULL_CASCADE_CLAIM_IDS
    )
    full_rotation_counts = Counter(
        RELIABILITY_ROTATION_BY_CLAIM[claim_id]
        for claim_id in FULL_CASCADE_CLAIM_IDS
    )
    full_order_counts = Counter(
        TOPOLOGY_ORDER_BY_CLAIM[claim_id]
        for claim_id in FULL_CASCADE_CLAIM_IDS
    )
    ledger_decision_ids = {str(row["decision_id"]) for row in attempt_ledger}
    ledger_attempt_counts = Counter(
        str(row["decision_id"]) for row in attempt_ledger
    )
    record_decision_ids = {str(row.get("decision_id")) for row in records}
    integrity_gates = {
        "all_108_protocol_trials_complete": len(trial_rows) == 108
        and all(bool(row["complete"]) for row in trial_rows),
        "all_36_full_cascade_trials_complete": len(full_rows) == 36
        and all(bool(row["full_cascade_complete"]) for row in full_rows),
        "all_logical_decisions_recorded": len(successes) == expected_decisions,
        "first_generation_exposure_matches_degree": all(
            int(row["first_generation_exposed"]) == int(row["degree"])
            for row in trial_rows
        ),
        "first_generation_only_trials_stop_after_seed_neighbours": all(
            int(row["logical_calls"]) == int(row["degree"])
            and not bool(row["full_cascade_complete"])
            for row in first_generation_only_rows
        ),
        "final_cascade_metrics_restricted_to_preregistered_subset": all(
            (
                row["nonseed_ever_infectious_fraction"] is not None
                and row["final_infectious_fraction"] is not None
            )
            if row["claim_id"] in FULL_CASCADE_CLAIM_IDS
            else (
                row["nonseed_ever_infectious_fraction"] is None
                and row["final_infectious_fraction"] is None
            )
            for row in trial_rows
        ),
        "unique_response_ids_when_present": len(response_ids) == len(set(response_ids)),
        "xai_response_ids_complete": not xai_successes
        or (
            len(xai_successes) == len(successes)
            and all(row.get("response_id") for row in xai_successes)
        ),
        "balanced_claim_topology_block": set(claim_degree_pairs)
        == expected_claim_degree_pairs
        and all(count == 1 for count in claim_degree_pairs.values()),
        "balanced_seed_nodes": set(seed_counts) == set(range(N_NODES))
        and all(count == 6 for count in seed_counts.values()),
        "balanced_reliability_rotations": set(rotation_counts)
        == set(range(N_NODES))
        and all(count == 6 for count in rotation_counts.values()),
        "balanced_topology_execution_orders": set(order_counts)
        == set(TOPOLOGY_ORDERS)
        and all(count == 6 for count in order_counts.values()),
        "balanced_preregistered_full_subset": (
            set(full_seed_counts) == set(range(N_NODES))
            and all(count == 2 for count in full_seed_counts.values())
            and set(full_rotation_counts) == set(range(N_NODES))
            and all(count == 2 for count in full_rotation_counts.values())
            and set(full_order_counts) == set(TOPOLOGY_ORDERS)
            and all(count == 2 for count in full_order_counts.values())
        ),
        "attempt_ledger_decisions_have_records": ledger_decision_ids
        <= record_decision_ids,
        "attempt_ledger_within_global_cap": len(attempt_ledger)
        <= MAX_HTTP_ATTEMPTS,
        "attempt_ledger_within_per_decision_cap": all(
            count <= MAX_ATTEMPTS_PER_DECISION
            for count in ledger_attempt_counts.values()
        ),
        "attempt_ledger_metadata_frozen": all(
            row.get("requested_model") == "grok-4.3"
            and row.get("endpoint") == XAIResponsesProvider.endpoint
            and len(str(row.get("request_sha256", ""))) == 64
            for row in attempt_ledger
        ),
        "controller_payload_equals_answer": all(
            row["decision"]["message_option"] == row["decision"]["answer_option"]
            for row in successes.values()
        ),
    }
    hypothesis_checks = {
        "offspring_non_decreasing_with_degree": all(
            left <= right + 1e-12 for left, right in zip(offspring, offspring[1:])
        ),
        "nonseed_cascade_non_decreasing_with_degree": all(
            left <= right + 1e-12 for left, right in zip(cascade, cascade[1:])
        ),
    }
    retry_attempts = len(attempt_ledger) - len(ledger_decision_ids)
    error_records = sum(row.get("status") == "error" for row in records)
    return {
        "protocol": PROTOCOL_ID,
        "claims": len(DEFAULT_CLAIM_IDS),
        "full_cascade_claims": len(FULL_CASCADE_CLAIM_IDS),
        "topologies": list(TOPOLOGY_DEGREES),
        "protocol_trials": len(trial_rows),
        "successful_logical_decisions": len(successes),
        "expected_logical_decisions": expected_decisions,
        "http_attempts_recorded": len(attempt_ledger),
        "failed_decision_records": error_records,
        "retry_http_attempts": retry_attempts,
        "response_ids_present": len(response_ids),
        "usage": total_usage,
        "integrity_gates": integrity_gates,
        "integrity_pass": all(integrity_gates.values()),
        "hypothesis_checks": hypothesis_checks,
        "interpretation_boundary": (
            "The primary endpoint is first-generation seed offspring over 36 "
            "new fictional held-out tasks. Full-cascade outcomes are secondary "
            "and use only the pre-registered balanced 12-task subset. The "
            "experiment measures controlled propagation from an exogenous "
            "false seed under an explicit source-selection rule; it does not "
            "estimate spontaneous hallucination."
        ),
    }


def write_reports(
    output_dir: Path,
    trial_rows: Sequence[dict[str, Any]],
    topology_rows: Sequence[dict[str, Any]],
    paired_seed_rows: Sequence[dict[str, Any]],
    paired_cascade_rows: Sequence[dict[str, Any]],
    audit: dict[str, Any],
) -> None:
    targets = [
        output_dir / "trial_summary.csv",
        output_dir / "topology_summary.csv",
        output_dir / "paired_seed_offspring.csv",
        output_dir / "paired_full_cascade.csv",
        output_dir / "audit.json",
        output_dir / "README.md",
    ]
    if any(path.exists() for path in targets):
        raise FileExistsError("summary artifacts already exist")
    _write_csv(targets[0], trial_rows)
    _write_csv(targets[1], topology_rows)
    _write_csv(targets[2], paired_seed_rows)
    _write_csv(targets[3], paired_cascade_rows)
    targets[4].write_text(
        json.dumps(audit, indent=2, sort_keys=True), encoding="utf-8"
    )
    lines = [
        "# Controlled real-network cascade v0.3",
        "",
        f"Run integrity pass: **{audit['integrity_pass']}**",
        "",
        "Hypothesis checks are reported descriptively and do not determine run "
        "integrity.",
        "",
        f"- Seed offspring non-decreasing with degree: "
        f"**{audit['hypothesis_checks']['offspring_non_decreasing_with_degree']}**",
        f"- Non-seed cascade non-decreasing with degree: "
        f"**{audit['hypothesis_checks']['nonseed_cascade_non_decreasing_with_degree']}**",
        "",
        "The run uses six stateless instances of one decision model, one "
        "exogenous false seed, one-shot exposure, and synchronous generations. "
        "The primary endpoint uses all 36 new held-out tasks. Full-cascade "
        "outcomes use the pre-registered balanced 12-task subset.",
        "",
        "## Execution audit",
        "",
        f"- Successful logical decisions: {audit['successful_logical_decisions']} "
        f"of {audit['expected_logical_decisions']}",
        f"- Recorded HTTP-attempt reservations: {audit['http_attempts_recorded']} "
        f"of at most {MAX_HTTP_ATTEMPTS}",
        f"- Retry HTTP attempts: {audit['retry_http_attempts']}",
        f"- Failed decision records: {audit['failed_decision_records']}",
        f"- Response IDs present: {audit['response_ids_present']}",
        f"- Aggregate token usage: `{json.dumps(audit['usage'], sort_keys=True)}`",
        "",
        "## Topology summary",
        "",
        "| topology | degree | primary n | full n | mean seed offspring | mean non-seed ever-I | mean depth |",
        "|---|---:|---:|---:|---:|---:|---:|",
    ]
    for row in topology_rows:
        lines.append(
            f"| {row['topology']} | {row['degree']} | "
            f"{row['primary_claims']} | {row['full_cascade_claims']} | "
            f"{float(row['mean_seed_offspring']):.3f} | "
            f"{float(row['mean_nonseed_ever_infectious_fraction']):.3f} | "
            f"{float(row['mean_max_infection_generation']):.3f} |"
        )
    lines.extend(["", "## Evidence boundary", "", audit["interpretation_boundary"]])
    targets[5].write_text("\n".join(lines) + "\n", encoding="utf-8")


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(description="Run the v0.3 controlled LLM cascade.")
    subparsers = parser.add_subparsers(dest="command", required=True)
    plan = subparsers.add_parser("plan")
    run = subparsers.add_parser("run")
    preflight = subparsers.add_parser("preflight")
    validate_resume = subparsers.add_parser("validate-resume")
    for target in (plan, run):
        target.add_argument(
            "--claims",
            type=Path,
            default=Path("calibration_claims_v0.3_heldout.jsonl"),
        )
    run.add_argument("--provider", choices=["oracle", "xai"], default="oracle")
    run.add_argument("--model")
    run.add_argument(
        "--output-dir",
        type=Path,
        default=Path("results/real_network_cascade_v0.3_oracle"),
    )
    run.add_argument("--confirm-paid-run", action="store_true")
    run.add_argument("--max-calls", type=int, default=0)
    run.add_argument("--max-retries-per-decision", type=int, default=2)
    run.add_argument("--resume", action="store_true")
    run.add_argument("--fail-fast", action="store_true")
    preflight.add_argument("--provider", choices=["xai"], required=True)
    preflight.add_argument("--model", required=True)
    preflight.add_argument(
        "--claims",
        type=Path,
        default=Path("calibration_claims_v0.3_heldout.jsonl"),
    )
    preflight.add_argument("--max-calls", type=int, default=MAX_HTTP_ATTEMPTS)
    preflight.set_defaults(
        confirm_paid_run=True,
        max_retries_per_decision=MAX_ATTEMPTS_PER_DECISION,
    )
    validate_resume.add_argument("--provider", choices=["xai"], required=True)
    validate_resume.add_argument("--model", required=True)
    validate_resume.add_argument(
        "--claims",
        type=Path,
        default=Path("calibration_claims_v0.3_heldout.jsonl"),
    )
    validate_resume.add_argument("--output-dir", type=Path, required=True)
    validate_resume.add_argument("--max-calls", type=int, default=MAX_HTTP_ATTEMPTS)
    validate_resume.add_argument(
        "--max-retries-per-decision",
        type=int,
        default=MAX_ATTEMPTS_PER_DECISION,
    )
    validate_resume.set_defaults(confirm_paid_run=True, resume=True)
    return parser


def validate_paid_protocol_args(args: argparse.Namespace) -> None:
    if not args.confirm_paid_run:
        raise RuntimeError("xAI cascade requires --confirm-paid-run")
    if args.model != "grok-4.3":
        raise RuntimeError("the frozen paid protocol requires --model grok-4.3")
    if args.max_calls < MAX_LOGICAL_DECISIONS:
        raise RuntimeError(
            f"max-calls must be at least {MAX_LOGICAL_DECISIONS} so every "
            "possible logical decision has one attempt"
        )
    if args.max_calls > MAX_HTTP_ATTEMPTS:
        raise RuntimeError(
            f"the frozen paid protocol permits at most {MAX_HTTP_ATTEMPTS} "
            "HTTP attempts"
        )
    if args.max_retries_per_decision != MAX_ATTEMPTS_PER_DECISION:
        raise RuntimeError(
            "the frozen paid protocol requires exactly two maximum attempts "
            "per logical decision"
        )


def execute_run(
    args: argparse.Namespace,
    claims: Sequence[ScreenClaim],
    trials: Sequence[CascadeTrial],
) -> int:
    existing_records_path = args.output_dir / "decision_records.jsonl"
    attempt_ledger_path = args.output_dir / "attempt_ledger.jsonl"
    manifest_path = args.output_dir / "run_manifest.json"
    expected_manifest = build_run_manifest(args=args, claims=claims, trials=trials)

    if manifest_path.exists():
        existing_manifest = json.loads(manifest_path.read_text(encoding="utf-8"))
        validate_resume_manifest(existing_manifest, expected_manifest)
    else:
        preexisting_data = [
            path
            for path in (
                existing_records_path,
                attempt_ledger_path,
                args.output_dir / "trial_summary.csv",
                args.output_dir / "topology_summary.csv",
                args.output_dir / "paired_seed_offspring.csv",
                args.output_dir / "paired_full_cascade.csv",
                args.output_dir / "audit.json",
            )
            if path.exists()
        ]
        if preexisting_data:
            raise ValueError(
                "cannot resume data without a frozen run manifest: "
                + ", ".join(str(path) for path in preexisting_data)
            )
        manifest_path.write_text(
            json.dumps(expected_manifest, indent=2, sort_keys=True), encoding="utf-8"
        )

    # Resume validation intentionally precedes credential access.
    existing_records = load_records(existing_records_path)
    existing_attempts = load_attempt_ledger(attempt_ledger_path)
    if args.provider == "xai":
        per_decision_spent = Counter(
            str(row["decision_id"]) for row in existing_attempts
        )
        if any(
            count > args.max_retries_per_decision
            for count in per_decision_spent.values()
        ):
            raise ValueError("attempt ledger exceeds the per-decision retry limit")
        budget = AttemptBudget(
            args.max_calls,
            per_decision_spent=dict(per_decision_spent),
        )
        provider: CascadeProvider = XAIResponsesProvider(
            model=args.model,
            budget=budget,
            max_retries_per_decision=args.max_retries_per_decision,
            attempt_ledger_path=attempt_ledger_path,
        )
    else:
        provider = ReliabilityOracleProvider()

    completed = latest_successes(existing_records)
    trial_rows: list[dict[str, Any]] = []
    for trial in trials:
        row = run_trial(
            trial,
            provider=provider,
            records_path=existing_records_path,
            completed=completed,
            fail_fast=args.fail_fast,
        )
        trial_rows.append(row)
        if not row.get("complete"):
            print(f"Incomplete cascade: {row['trial_id']}")
            return 2

    topology_rows = summarize_trials(trial_rows)
    paired_seed_rows = paired_seed_offspring(trial_rows)
    paired_cascade_rows = paired_full_cascade(trial_rows)
    records = load_records(existing_records_path)
    attempt_ledger = load_attempt_ledger(attempt_ledger_path)
    audit = build_audit(trial_rows, topology_rows, records, attempt_ledger)
    if not audit["integrity_pass"]:
        raise RuntimeError(
            "completed run failed integrity audit: "
            + json.dumps(audit["integrity_gates"], sort_keys=True)
        )
    write_reports(
        args.output_dir,
        trial_rows,
        topology_rows,
        paired_seed_rows,
        paired_cascade_rows,
        audit,
    )
    print(f"Completed protocol trials: {len(trial_rows)}")
    print(f"Logical decisions: {len(latest_successes(records))}")
    print(f"Recorded HTTP attempts: {audit['http_attempts_recorded']}")
    print(f"Run integrity pass: {audit['integrity_pass']}")
    print(
        "Hypothesis checks: "
        + json.dumps(audit["hypothesis_checks"], sort_keys=True)
    )
    print(f"Wrote {args.output_dir}")
    return 0


def main(argv: Iterable[str] | None = None) -> int:
    args = build_parser().parse_args(argv)
    if args.command == "preflight":
        validate_paid_protocol_args(args)
        if not os.environ.get("XAI_API_KEY"):
            raise RuntimeError("XAI_API_KEY is not set; no network request was made")
        claims = select_claims(load_claims(args.claims))
        print(
            json.dumps(
                {
                    "provider": "xai-responses",
                    "model": args.model,
                    "endpoint": XAIResponsesProvider.endpoint,
                    "api_key_env": "XAI_API_KEY",
                    "api_key_configured": True,
                    "network_request_made": False,
                    "claim_ids": [claim.claim_id for claim in claims],
                    "full_cascade_claim_ids": list(
                        FULL_CASCADE_CLAIM_IDS
                    ),
                    "base_node_private_reliabilities": list(
                        BASE_NODE_PRIVATE_RELIABILITIES
                    ),
                    "reliability_rotation_by_claim": dict(
                        RELIABILITY_ROTATION_BY_CLAIM
                    ),
                    "peer_reliability": PEER_RELIABILITY,
                    "seed_by_claim": SEED_BY_CLAIM,
                    "topology_order_by_claim": TOPOLOGY_ORDER_BY_CLAIM,
                    "adjacency": {
                        topology_name(degree): adjacency_for_degree(degree)
                        for degree in TOPOLOGY_DEGREES
                    },
                    "maximum_logical_decisions": MAX_LOGICAL_DECISIONS,
                    "global_http_attempt_cap": args.max_calls,
                },
                indent=2,
            )
        )
        return 0

    if args.command == "validate-resume":
        validate_paid_protocol_args(args)
        claims = select_claims(load_claims(args.claims))
        trials = build_trials(claims)
        if not args.output_dir.exists():
            print("Resume validation: new output directory; no prior state")
            return 0
        with single_process_lock(args.output_dir):
            manifest_path = args.output_dir / "run_manifest.json"
            if not manifest_path.exists():
                data_paths = [
                    path
                    for path in (
                        args.output_dir / "decision_records.jsonl",
                        args.output_dir / "attempt_ledger.jsonl",
                        args.output_dir / "trial_summary.csv",
                        args.output_dir / "topology_summary.csv",
                        args.output_dir / "paired_seed_offspring.csv",
                        args.output_dir / "paired_full_cascade.csv",
                        args.output_dir / "audit.json",
                    )
                    if path.exists()
                ]
                if data_paths:
                    raise ValueError(
                        "cannot resume data without a frozen run manifest: "
                        + ", ".join(str(path) for path in data_paths)
                    )
                print("Resume validation: empty output directory; no prior state")
                return 0
            existing_manifest = json.loads(
                manifest_path.read_text(encoding="utf-8")
            )
            expected_manifest = build_run_manifest(
                args=args, claims=claims, trials=trials
            )
            validate_resume_manifest(existing_manifest, expected_manifest)
            load_attempt_ledger(args.output_dir / "attempt_ledger.jsonl")
            load_records(args.output_dir / "decision_records.jsonl")
        print("Resume validation: frozen manifest and append-only state match")
        return 0

    claims = select_claims(load_claims(args.claims))
    trials = build_trials(claims)
    if args.command == "plan":
        print(
            json.dumps(
                {
                    "nodes": N_NODES,
                    "topology_degrees": list(TOPOLOGY_DEGREES),
                    "claims": [claim.claim_id for claim in claims],
                    "protocol_trials": len(trials),
                    "full_cascade_claims": list(
                        FULL_CASCADE_CLAIM_IDS
                    ),
                    "first_generation_logical_decisions": (
                        FIRST_GENERATION_LOGICAL_DECISIONS
                    ),
                    "full_cascade_continuation_ceiling": (
                        FULL_CASCADE_CONTINUATION_CEILING
                    ),
                    "maximum_logical_decisions": MAX_LOGICAL_DECISIONS,
                    "recommended_global_http_attempt_cap": MAX_HTTP_ATTEMPTS,
                },
                indent=2,
            )
        )
        return 0

    if args.provider == "xai":
        validate_paid_protocol_args(args)
    elif args.max_calls:
        raise RuntimeError("the offline oracle does not accept a paid call budget")

    # Paid-run guards above intentionally precede key access and directory creation.
    output_dir_exists = args.output_dir.exists()
    if output_dir_exists and not args.resume:
        raise FileExistsError(f"{args.output_dir} exists; use --resume")
    if (
        args.provider == "xai"
        and not output_dir_exists
        and not os.environ.get("XAI_API_KEY")
    ):
        raise RuntimeError("XAI_API_KEY is not set; no output was created")
    args.output_dir.mkdir(parents=True, exist_ok=True)
    with single_process_lock(args.output_dir):
        return execute_run(args, claims, trials)


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/run_xai_grok43_real_network_v0_3.zsh <==
#!/bin/zsh
set -euo pipefail

SCRIPT_DIR=${0:A:h}
cd "$SCRIPT_DIR"

unset PYTHONHOME PYTHONPATH DYLD_LIBRARY_PATH DYLD_FALLBACK_LIBRARY_PATH
export PYTHONNOUSERSITE=1

PYTHON_BIN=""
for CANDIDATE in python3 /usr/bin/python3; do
  if command -v "$CANDIDATE" >/dev/null 2>&1 && "$CANDIDATE" -c \
    'import json, ssl, urllib.request; import real_network_cascade_v0_3' \
    >/dev/null 2>&1; then
    PYTHON_BIN=$(command -v "$CANDIDATE")
    break
  fi
done
if [[ -z "$PYTHON_BIN" ]]; then
  echo "No compatible Python interpreter was found; no request was made." >&2
  exit 1
fi

MODEL_ID="grok-4.3"
MAX_HTTP_ATTEMPTS=520
CLAIMS_FILE="../data/real_network_v0.3/calibration_claims_v0.3_heldout.jsonl"
OUTPUT_DIR="../../../../results/real_network_cascade_v0.3_xai_grok43"

"$PYTHON_BIN" real_network_cascade_v0_3.py plan --claims "$CLAIMS_FILE"
"$PYTHON_BIN" real_network_cascade_v0_3.py validate-resume \
  --provider xai \
  --model "$MODEL_ID" \
  --claims "$CLAIMS_FILE" \
  --output-dir "$OUTPUT_DIR" \
  --max-calls "$MAX_HTTP_ATTEMPTS"

read -s "XAI_API_KEY?Enter XAI_API_KEY (input is hidden): "
echo
export XAI_API_KEY
trap 'unset XAI_API_KEY' EXIT

SSL_CERT_FILE=$("$PYTHON_BIN" -c \
  'import ssl; print(ssl.get_default_verify_paths().cafile or "")')
if [[ -z "$SSL_CERT_FILE" || ! -r "$SSL_CERT_FILE" ]]; then
  echo "No readable TLS CA file was found; no request was made." >&2
  exit 1
fi
export SSL_CERT_FILE

"$PYTHON_BIN" real_network_cascade_v0_3.py preflight \
  --provider xai \
  --model "$MODEL_ID" \
  --claims "$CLAIMS_FILE" \
  --max-calls "$MAX_HTTP_ATTEMPTS"

RUN_ARGS=(
  run
  --provider xai
  --model "$MODEL_ID"
  --claims "$CLAIMS_FILE"
  --output-dir "$OUTPUT_DIR"
  --confirm-paid-run
  --max-calls "$MAX_HTTP_ATTEMPTS"
  --max-retries-per-decision 2
  --fail-fast
)
if [[ -d "$OUTPUT_DIR" ]]; then
  RUN_ARGS+=(--resume)
fi

"$PYTHON_BIN" real_network_cascade_v0_3.py "${RUN_ARGS[@]}"


==> anc/code/safe_sparsity_theory_v0.3.md <==
# Safe Connectivity Windows in LLM Multi-Agent Networks

## A reliability--contagion theory with communication-budget dependence

Status: theorem note v0.3  
Date: 2026-07-22  
Scope: mathematical core for a short arXiv theory paper, with deliberately minimal validation.

## 1. Contribution boundary

The target result is not the empirical observation that moderate sparsity can balance useful and harmful information flow. The theoretical contribution is to characterize when a network satisfying both a local reliability requirement and an epidemic subcriticality requirement exists.

The note establishes four results:

1. a correction-aware SEICS next-generation operator for a traceable false claim;
2. a monotone local evidence-reliability threshold \(k_\star\);
3. an existence/impossibility theorem over a class of undirected graphs, rather than only a regular-graph sweep; and
4. a spectral-threshold invariance theorem under a homogeneous fixed sender budget.

The LLM-specific interpretation remains operational: states are assigned from observable claim traces, not latent beliefs. The numerical parameters used below are illustrative unless explicitly linked to a controlled experiment.

## 2. Network SEICS model

Let \(A_{ij}=1\) when agent \(j\) can send to agent \(i\), and let \(T_{ij}\ge0\) be the corresponding exposure rate. For one pre-specified false claim, node \(i\) is in one of four observable states:

- \(S\): susceptible and not currently carrying the claim;
- \(E\): exposed but not yet asserting or retransmitting it;
- \(I\): asserting, using, or retransmitting it as true;
- \(C\): explicitly corrected while correction evidence remains available.

With node probabilities \(s_i,e_i,x_i,c_i\), define

\[
\lambda_i(t)=\sum_j T_{ij}x_j(t).
\]

The deterministic quenched mean-field equations are

\[
\begin{aligned}
\dot s_i&=-s_i\lambda_i-v_i s_i+\omega_i c_i,\\
\dot e_i&=s_i\lambda_i-(\sigma_i+\nu_i)e_i,\\
\dot x_i&=\sigma_i e_i-\gamma_i x_i,\\
\dot c_i&=\nu_i e_i+\gamma_i x_i+v_i s_i-\omega_i c_i.
\end{aligned}
\tag{1}
\]

Here \(\nu_i\) is pre-transmission rejection, \(\gamma_i\) is correction of an infectious agent, \(\omega_i\) is correction loss, and \(v_i\) is optional prophylactic verification. Equation (1) uses the node-level independence closure \(\Pr(S_i,I_j)\approx s_i x_j\); it is a deterministic approximation to the finite-state stochastic network process used in the numerical section.

### Theorem 1: deterministic mean-field next-generation threshold

Assume \(T\ge0\), \(\sigma_i,\gamma_i>0\), \(\nu_i,v_i,\omega_i\ge0\), and \(v_i+\omega_i>0\). At the claim-free equilibrium,

\[
s_i^0=\frac{\omega_i}{v_i+\omega_i},
\qquad
c_i^0=\frac{v_i}{v_i+\omega_i}.
\]

Define

\[
a_i=s_i^0\frac{\sigma_i}{\sigma_i+\nu_i},
\qquad
P=\operatorname{diag}(a_i),
\qquad
\Gamma=\operatorname{diag}(\gamma_i).
\]

Use \(T\) only for instantaneous exposure rates and define the lifetime-exposure matrix

\[
L=T\Gamma^{-1}.
\]

The claim-level next-generation matrix is

\[
K=PL=PT\Gamma^{-1},
\tag{2}
\]

and the invasion factor is

\[
R_{\rm err}=\rho(K).
\tag{3}
\]

On the invariant product of node probability simplices, the claim-free equilibrium is locally asymptotically stable if \(R_{\rm err}<1\) and unstable if \(R_{\rm err}>1\), under the usual irreducibility conditions. Equality is a non-hyperbolic boundary.

**Proof.** Linearizing the infected subsystem \((e,x)\) at the claim-free equilibrium gives

\[
\dot e=S^0Tx-(\Sigma+N_\nu)e,
\qquad
\dot x=\Sigma e-\Gamma x,
\]

where \(S^0=\operatorname{diag}(s_i^0)\), \(\Sigma=\operatorname{diag}(\sigma_i)\), and \(N_\nu=\operatorname{diag}(\nu_i)\). In the standard \(F-V\) decomposition,

\[
F=\begin{pmatrix}0&S^0T\\0&0\end{pmatrix},\qquad
V=\begin{pmatrix}\Sigma+N_\nu&0\\-\Sigma&\Gamma\end{pmatrix}.
\]

The nonzero next-generation block in \(FV^{-1}\) is

\[
S^0T\Gamma^{-1}\Sigma(\Sigma+N_\nu)^{-1}.
\]

Matrices \(AB\) and \(BA\) have the same nonzero eigenvalues. The diagonal factors commute, so the spectral radius of this block equals that of

\[
\Sigma(\Sigma+N_\nu)^{-1}S^0T\Gamma^{-1}=PT\Gamma^{-1}.
\]

Equivalently, sender \(j\) is infectious for mean time \(1/\gamma_j\), and an exposure at receiver \(i\) reaches I before C with probability \(\sigma_i/(\sigma_i+\nu_i)\). The standard next-generation criterion gives the local result. \(\square\)

In the base model \(v_i=0\), so \(s_i^0=1\). Correction loss \(\omega_i\) affects recurrence and endemic behavior but not this base invasion threshold; vaccination changes the threshold through \(s_i^0\).

## 3. Local evidence reliability

Suppose node \(i\) combines one private signal and its \(d_i\) neighbour signals. Under the clean analytic benchmark, these \(m=d_i+1\) signals are independent and correct with probability \(p>1/2\). Strict majorities are selected, and an even-sample tie is broken fairly. Define

\[
B_m(p)
=
\Pr\!\left[\operatorname{Bin}(m,p)>\frac m2\right]
+\frac12\Pr\!\left[\operatorname{Bin}(m,p)=\frac m2\right].
\tag{4}
\]

The second term is zero for odd \(m\). The local reliability of degree \(d\) is

\[
Q(d;p)=B_{d+1}(p).
\tag{5}
\]

### Lemma 1: monotonicity

For \(p\ge1/2\), \(B_m(p)\) is non-decreasing in \(m\). More precisely,

\[
B_{2r}(p)=B_{2r-1}(p),
\tag{6}
\]

and

\[
B_{2r+1}(p)-B_{2r}(p)
=
\left(p-\frac12\right)
\binom{2r}{r}[p(1-p)]^r
\ge0.
\tag{7}
\]

**Proof.** Condition on the last Bernoulli signal and separate the central binomial event. Direct cancellation gives equations (6) and (7). \(\square\)

For target \(Q_{\min}\), define

\[
k_\star
=
\min\{d\in\{0,\ldots,N-1\}:Q(d;p)\ge Q_{\min}\}.
\tag{8}
\]

Thus requiring every node to satisfy \(Q(d_i;p)\ge Q_{\min}\) is equivalent to the graph constraint

\[
\delta(G)\ge k_\star.
\tag{9}
\]

Equation (4) is a transparent receiver-level reliability surrogate. It is not claimed to be the measured full-system reliability of an LLM-agent implementation.

## 4. Per-edge exposure: existence and impossibility

Consider a simple connected undirected graph \(G\), homogeneous effective susceptibility \(q=s^0\sigma/(\sigma+\nu)\), and homogeneous lifetime exposure \(\tau\) per edge, so that \(L=\tau A\). Equation (2) reduces to

\[
K=q\tau A,
\qquad
R_{\rm err}(G)=q\tau\rho(A).
\tag{10}
\]

### Theorem 2: graph-class feasibility boundary

Fix \(N\), let \(p>1/2\), and assume the set in equation (8) is nonempty with \(k_\star\in\{1,\ldots,N-1\}\). Let \(q,\tau\ge0\). Over connected, simple, unweighted, undirected graphs on \(N\) nodes, every graph satisfying the independent-signal per-node reliability target obeys

\[
R_{\rm err}(G)
\ge q\tau k_\star.
\tag{11}
\]

Consequently:

1. if \(q\tau k_\star\ge1\), no connected undirected graph can satisfy both the reliability constraint and strict epidemic subcriticality;
2. if \(q\tau k_\star<1\) and a connected simple \(k_\star\)-regular graph exists, that graph satisfies both constraints and attains the minimum possible \(R_{\rm err}=q\tau k_\star\) among reliable graphs.

**Proof.** For an undirected graph, the Rayleigh quotient evaluated at the all-ones vector gives

\[
\rho(A)\ge\bar d.
\]

Reliability and Lemma 1 imply

\[
\bar d\ge\delta(G)\ge k_\star.
\]

Substitution into equation (10) yields equation (11) and the impossibility statement. A \(k_\star\)-regular graph has \(\rho(A)=k_\star\), meets the local reliability target at every node, and is strictly subcritical when \(q\tau k_\star<1\). \(\square\)

The regular-graph construction is conditional on the usual degree and parity feasibility requirements. When \(q\tau>0\), the feasible regular degrees satisfy

\[
k_\star\le k<\frac{1}{q\tau}.
\]

If \(q\tau=0\), the propagation constraint is vacuous and every feasible regular degree \(k\ge k_\star\) is subcritical. For \(q\tau>0\), the critical susceptibility at the lower bound is

\[
q_{\rm crit}=\frac{1}{\tau k_\star},
\tag{12}
\]

with strict feasibility requiring \(q<q_{\rm crit}\).

### Numerical corollary for the controlled benchmark

For \(N=32\), \(p=0.65\), and \(Q_{\min}=0.90\), equation (8) gives \(k_\star=16\). With \(\tau=0.12\),

\[
q_{\rm crit}=0.520833\ldots.
\]

The controlled susceptibilities \(q=(1/6,2/6,4/6)\) therefore imply:

- \(q=1/6\): every simple \(N=32\) graph is subcritical because \(q\tau(N-1)<1\); reliability alone selects the graph;
- \(q=2/6\): reliable and subcritical graphs exist, but they must satisfy \(\rho(A)<25\); a 16-regular graph is feasible while the complete graph is not;
- \(q=4/6\): no graph meeting every node's reliability target can be strictly subcritical because equation (11) gives \(R_{\rm err}\ge1.28\).

This is a graph-class result. The earlier regular-degree interval is one constructive slice through it.

## 5. Fixed sender budget: spectral-threshold invariance

Now let each infectious sender have the same total expected lifetime exposure budget \(b\), divided over its outgoing edges. With the convention that column \(j\) represents sender \(j\), define the lifetime-exposure matrix

\[
D_{\rm out}=\operatorname{diag}(d_j^{\rm out}),
\qquad
L=bAD_{\rm out}^{-1}.
\tag{13}
\]

### Theorem 3: homogeneous sender-normalized spectral threshold

If \(b\ge0\), every node has positive out-degree, and adoption susceptibility is homogeneous, then

\[
R_{\rm err}(G)=qb
\tag{14}
\]

for every directed topology \(G\), whether or not it is regular or strongly connected.

**Proof.** The matrix

\[
M=AD_{\rm out}^{-1}
\]

is column stochastic. Hence \(\mathbf 1^\top M=\mathbf 1^\top\), so 1 is an eigenvalue. Its induced \(1\)-norm is one, so \(\rho(M)\le1\). Therefore \(\rho(M)=1\), and

\[
\rho(qbM)=qb.
\]

\(\square\)

This theorem identifies the communication-budget assumption as part of the mechanism. Under its homogeneous assumptions, a density-dependent change in the spectral invasion threshold requires unnormalized exposure, heterogeneous adoption or correction, nonlinear message competition, temporal ordering, or another departure from equation (13). The result does not imply equality of seed-specific reachability, finite cascade size, extinction time, or transient amplification.

For \(b=1.8\) and \(q=(1/6,2/6,4/6)\), equation (14) gives \(R_{\rm err}=(0.3,0.6,1.2)\) for every positive-out-degree topology.

## 6. Minimal numerical validation

The accompanying experiment uses an exact Gillespie simulator for the finite-state stochastic SEICS process on fixed \(N=32\) circulant regular graphs. It tests degrees

\[
k\in\{8,12,16,20,24,28,30\},
\]

the three controlled susceptibility levels, and both communication-budget regimes. For each cell it runs independently derived random-number streams and compares finite cascade probability with the deterministic mean-field invasion factor \(R_{\rm err}\). The simulator uses \(\gamma=1\), so the numerical exposure rate and lifetime-exposure values coincide.

This experiment tests implementation consistency and finite-network directional agreement. The clean reliability values are evaluated separately from equation (4); the Gillespie process does not generate or aggregate the independent signals. The reported feasible range is therefore the intersection of an analytic reliability benchmark and a stochastic contagion illustration, rather than a jointly fitted LLM mechanism. The experiment does not calibrate \(p\), \(\tau\), or \(b\), and it is not presented as a real LLM-agent topology experiment. The prior 24-call controlled screen supplies only the three threshold-law susceptibility levels.

## 7. Limits retained for the arXiv short paper

1. Independent evidence in equation (4) is an analytic benchmark; real agent messages are correlated.
2. Theorems 2 and 3 assume homogeneous adoption susceptibility.
3. \(R_{\rm err}\) is an early invasion factor, not propagation speed or final cascade size.
4. The fixed-sender theorem concerns the spectral threshold; finite-size cascade probabilities may retain topology dependence.
5. The numerical values are illustrative and should not be described as fitted deployment parameters.
6. A later paper should estimate heterogeneous pairwise transmission, test matched-density non-regular topologies, and validate on multiple models and task families.


==> anc/code/safe_sparsity_theory_v0_3.py <==
#!/usr/bin/env python3
"""Auditable formulas for the v0.3 safe-sparsity theorems.

The module contains no stochastic simulation and no API access.  It implements
the reliability threshold, spectral lower bound, and sender-normalized
topology-invariance statements used in the theory note.
"""

from __future__ import annotations

import math
from dataclasses import dataclass

import numpy as np


def fair_majority_reliability(signal_count: int, p_correct: float) -> float:
    """Correct-majority probability with a fair random tie break.

    A fair tie rule makes the reliability sequence non-decreasing for
    ``p_correct >= 1/2`` while allowing arbitrary node degrees.
    """

    if signal_count < 1:
        raise ValueError("signal_count must be positive")
    if not 0.0 <= p_correct <= 1.0:
        raise ValueError("p_correct must be in [0, 1]")
    strict_start = signal_count // 2 + 1
    probability = sum(
        math.comb(signal_count, correct)
        * p_correct**correct
        * (1.0 - p_correct) ** (signal_count - correct)
        for correct in range(strict_start, signal_count + 1)
    )
    if signal_count % 2 == 0:
        tie = signal_count // 2
        probability += (
            0.5
            * math.comb(signal_count, tie)
            * p_correct**tie
            * (1.0 - p_correct) ** tie
        )
    return probability


def node_reliability(degree: int, p_correct: float) -> float:
    """Reliability of one private signal plus ``degree`` neighbour signals."""

    if degree < 0:
        raise ValueError("degree must be non-negative")
    return fair_majority_reliability(degree + 1, p_correct)


def minimum_reliable_degree(
    *,
    n: int,
    p_correct: float,
    reliability_target: float,
) -> int | None:
    """Smallest graph degree whose local evidence reliability meets the target."""

    if n < 2:
        raise ValueError("n must be at least 2")
    if not 0.0 < reliability_target <= 1.0:
        raise ValueError("reliability_target must be in (0, 1]")
    return next(
        (
            degree
            for degree in range(n)
            if node_reliability(degree, p_correct) >= reliability_target
        ),
        None,
    )


def validate_adjacency(
    adjacency: np.ndarray,
    *,
    require_undirected: bool = False,
    require_binary: bool = False,
    require_connected: bool = False,
) -> np.ndarray:
    """Validate a non-negative loop-free adjacency matrix."""

    matrix = np.asarray(adjacency, dtype=float)
    if matrix.ndim != 2 or matrix.shape[0] != matrix.shape[1]:
        raise ValueError("adjacency must be square")
    if np.any(matrix < 0.0):
        raise ValueError("adjacency must be non-negative")
    if not np.allclose(np.diag(matrix), 0.0):
        raise ValueError("adjacency must not contain self-loops")
    if require_undirected and not np.allclose(matrix, matrix.T):
        raise ValueError("the theorem requires an undirected adjacency matrix")
    if require_binary and not np.all(np.isin(matrix, (0.0, 1.0))):
        raise ValueError("the theorem requires a simple unweighted graph")
    if require_connected:
        if not require_undirected:
            raise ValueError("the connectivity audit is defined for undirected graphs")
        seen = {0}
        frontier = [0]
        while frontier:
            node = frontier.pop()
            for neighbour in np.flatnonzero(matrix[node] > 0.0):
                neighbour_int = int(neighbour)
                if neighbour_int not in seen:
                    seen.add(neighbour_int)
                    frontier.append(neighbour_int)
        if len(seen) != matrix.shape[0]:
            raise ValueError("the theorem requires a connected graph")
    return matrix


def spectral_radius(matrix: np.ndarray) -> float:
    """Return the spectral radius of a square matrix."""

    matrix = np.asarray(matrix, dtype=float)
    if matrix.ndim != 2 or matrix.shape[0] != matrix.shape[1]:
        raise ValueError("matrix must be square")
    return float(np.max(np.abs(np.linalg.eigvals(matrix))))


def sender_normalized_exposure(
    adjacency: np.ndarray,
    *,
    lifetime_budget: float,
) -> np.ndarray:
    """Return b A D_out^{-1} for the convention A_ij = j sends to i."""

    matrix = validate_adjacency(adjacency)
    if lifetime_budget < 0.0:
        raise ValueError("lifetime_budget must be non-negative")
    out_degree = matrix.sum(axis=0)
    if np.any(out_degree <= 0.0):
        raise ValueError("every sender must have positive out-degree")
    return lifetime_budget * matrix / out_degree[np.newaxis, :]


def per_edge_reproduction_number(
    adjacency: np.ndarray,
    *,
    susceptibility: float,
    lifetime_edge_exposure: float,
) -> float:
    """Homogeneous R_err = q tau rho(A)."""

    matrix = validate_adjacency(adjacency)
    if not 0.0 <= susceptibility <= 1.0:
        raise ValueError("susceptibility must be in [0, 1]")
    if lifetime_edge_exposure < 0.0:
        raise ValueError("lifetime_edge_exposure must be non-negative")
    return (
        susceptibility
        * lifetime_edge_exposure
        * spectral_radius(matrix)
    )


def fixed_sender_reproduction_number(
    adjacency: np.ndarray,
    *,
    susceptibility: float,
    lifetime_budget: float,
) -> float:
    """Compute R_err for the sender-normalized next-generation matrix."""

    if not 0.0 <= susceptibility <= 1.0:
        raise ValueError("susceptibility must be in [0, 1]")
    exposure = sender_normalized_exposure(
        adjacency,
        lifetime_budget=lifetime_budget,
    )
    return susceptibility * spectral_radius(exposure)


@dataclass(frozen=True)
class FeasibilityAudit:
    """Numerical quantities appearing in the undirected-graph theorem."""

    n: int
    minimum_degree: float
    average_degree: float
    adjacency_spectral_radius: float
    minimum_node_reliability: float
    reliability_ok: bool
    r_err: float
    subcritical: bool
    theorem_lower_bound: float


def audit_undirected_graph(
    adjacency: np.ndarray,
    *,
    p_correct: float,
    reliability_target: float,
    susceptibility: float,
    lifetime_edge_exposure: float,
) -> FeasibilityAudit:
    """Evaluate one graph and the theorem's reliability-implied lower bound."""

    matrix = validate_adjacency(
        adjacency,
        require_undirected=True,
        require_binary=True,
        require_connected=True,
    )
    degrees = matrix.sum(axis=0)
    if not np.allclose(degrees, np.round(degrees)):
        raise ValueError("reliability audit requires an unweighted graph")
    integer_degrees = np.round(degrees).astype(int)
    node_values = [node_reliability(int(d), p_correct) for d in integer_degrees]
    k_star = minimum_reliable_degree(
        n=matrix.shape[0],
        p_correct=p_correct,
        reliability_target=reliability_target,
    )
    theorem_lower_bound = (
        math.inf
        if k_star is None
        else susceptibility * lifetime_edge_exposure * k_star
    )
    r_err = per_edge_reproduction_number(
        matrix,
        susceptibility=susceptibility,
        lifetime_edge_exposure=lifetime_edge_exposure,
    )
    return FeasibilityAudit(
        n=matrix.shape[0],
        minimum_degree=float(np.min(degrees)),
        average_degree=float(np.mean(degrees)),
        adjacency_spectral_radius=spectral_radius(matrix),
        minimum_node_reliability=float(min(node_values)),
        reliability_ok=bool(min(node_values) >= reliability_target),
        r_err=r_err,
        subcritical=bool(r_err < 1.0),
        theorem_lower_bound=theorem_lower_bound,
    )


==> anc/code/seics_simulator.py <==
#!/usr/bin/env python3
"""Stochastic network SEICS simulator and reproducible phase-grid generator.

The implementation uses an exact continuous-time Gillespie process for a
single, traceable false claim. It supports two communication regimes:

1. "per_edge": every edge has the same exposure rate, so total sender
   communication grows with out-degree.
2. "fixed_sender": every sender has the same total exposure budget, divided
   among its outgoing edges.

The distinction is scientifically important: density changes the homogeneous
next-generation threshold in the first regime but not in the second.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
from dataclasses import dataclass
from pathlib import Path
from typing import Iterable, Sequence

import numpy as np


SUSCEPTIBLE = 0
EXPOSED = 1
INFECTIOUS = 2
CORRECTED = 3


@dataclass(frozen=True)
class SEICSParams:
    """Homogeneous node-transition rates for one false claim."""

    sigma: float = 0.8
    nu: float = 0.4
    gamma: float = 0.6
    omega: float = 0.15
    vaccination: float = 0.0

    def validate(self) -> None:
        if self.sigma <= 0:
            raise ValueError("sigma must be positive")
        if self.gamma <= 0:
            raise ValueError("gamma must be positive")
        if self.nu < 0 or self.omega < 0 or self.vaccination < 0:
            raise ValueError("nu, omega, and vaccination must be non-negative")


def circulant_regular_adjacency(n: int, k: int) -> np.ndarray:
    """Return a symmetric adjacency matrix for a simple k-regular circulant graph."""

    if n < 2:
        raise ValueError("n must be at least 2")
    if not 0 <= k < n:
        raise ValueError("k must satisfy 0 <= k < n")
    if (n * k) % 2:
        raise ValueError("a simple undirected k-regular graph requires n*k even")

    adjacency = np.zeros((n, n), dtype=float)
    paired_distances = k // 2
    for distance in range(1, paired_distances + 1):
        for node in range(n):
            neighbour = (node + distance) % n
            adjacency[node, neighbour] = 1.0
            adjacency[neighbour, node] = 1.0

    if k % 2:
        if n % 2:
            raise ValueError("odd k in this circulant construction requires even n")
        opposite = n // 2
        for node in range(n):
            neighbour = (node + opposite) % n
            adjacency[node, neighbour] = 1.0
            adjacency[neighbour, node] = 1.0

    if not np.allclose(adjacency, adjacency.T):
        raise AssertionError("constructed adjacency is not symmetric")
    if np.any(np.diag(adjacency)):
        raise AssertionError("constructed adjacency contains self-loops")
    if not np.allclose(adjacency.sum(axis=0), k):
        raise AssertionError("constructed adjacency is not k-regular")
    return adjacency


def transmission_matrix(
    adjacency: np.ndarray,
    mode: str,
    *,
    per_edge_rate: float,
    sender_budget: float,
) -> np.ndarray:
    """Construct T_ij, the exposure rate from sender j to receiver i."""

    adjacency = np.asarray(adjacency, dtype=float)
    if adjacency.ndim != 2 or adjacency.shape[0] != adjacency.shape[1]:
        raise ValueError("adjacency must be a square matrix")
    if per_edge_rate < 0 or sender_budget < 0:
        raise ValueError("transmission rates must be non-negative")

    if mode == "per_edge":
        return per_edge_rate * adjacency
    if mode == "fixed_sender":
        out_degree = adjacency.sum(axis=0)
        if np.any(out_degree <= 0):
            raise ValueError("fixed_sender mode requires positive out-degree")
        return sender_budget * adjacency / out_degree[np.newaxis, :]
    raise ValueError(f"unknown communication mode: {mode}")


def next_generation_matrix(
    transmission: np.ndarray,
    params: SEICSParams,
) -> np.ndarray:
    """Return the homogeneous claim-level next-generation matrix."""

    params.validate()
    protected_susceptible = (
        params.omega / (params.vaccination + params.omega)
        if params.vaccination > 0
        else 1.0
    )
    adoption_probability = params.sigma / (params.sigma + params.nu)
    return (
        protected_susceptible
        * adoption_probability
        * np.asarray(transmission, dtype=float)
        / params.gamma
    )


def reproduction_number(
    transmission: np.ndarray,
    params: SEICSParams,
) -> float:
    """Spectral radius of the next-generation matrix."""

    eigenvalues = np.linalg.eigvals(next_generation_matrix(transmission, params))
    return float(np.max(np.abs(eigenvalues)))


def symmetric_endemic_infectious_fraction(
    *,
    r_err: float,
    sigma: float,
    nu: float,
    gamma: float,
    omega: float,
) -> float:
    """Positive symmetric mean-field equilibrium for a regular graph."""

    if r_err <= 1 or omega <= 0:
        return 0.0
    denominator = (
        1.0
        + gamma / sigma
        + gamma * (sigma + nu) / (sigma * omega)
    )
    return (1.0 - 1.0 / r_err) / denominator


def _weighted_choice(weights: np.ndarray, rng: np.random.Generator) -> int:
    total = float(weights.sum())
    if total <= 0:
        raise ValueError("weighted choice requires a positive total weight")
    target = rng.random() * total
    index = int(np.searchsorted(np.cumsum(weights), target, side="right"))
    return min(index, len(weights) - 1)


def gillespie_run(
    transmission: np.ndarray,
    params: SEICSParams,
    *,
    horizon: float,
    rng: np.random.Generator,
    outbreak_fraction: float = 0.20,
    burn_in: float = 0.0,
    initial_infected: int | None = None,
) -> dict[str, float | int | bool]:
    """Simulate one exact continuous-time SEICS trajectory."""

    params.validate()
    transmission = np.asarray(transmission, dtype=float)
    if transmission.ndim != 2 or transmission.shape[0] != transmission.shape[1]:
        raise ValueError("transmission must be square")
    if np.any(transmission < 0):
        raise ValueError("transmission rates must be non-negative")
    if horizon <= 0:
        raise ValueError("horizon must be positive")
    if not 0 < outbreak_fraction <= 1:
        raise ValueError("outbreak_fraction must be in (0, 1]")
    if not 0 <= burn_in < horizon:
        raise ValueError("burn_in must satisfy 0 <= burn_in < horizon")

    n = transmission.shape[0]
    seed_node = (
        int(rng.integers(0, n))
        if initial_infected is None
        else int(initial_infected)
    )
    if not 0 <= seed_node < n:
        raise ValueError("initial_infected is outside the network")

    state = np.full(n, SUSCEPTIBLE, dtype=np.int8)
    state[seed_node] = INFECTIOUS
    counts = np.array([n - 1, 0, 1, 0], dtype=int)
    infectious_pressure = transmission[:, seed_node].copy()
    ever_infectious = np.zeros(n, dtype=bool)
    ever_infectious[seed_node] = True

    threshold = max(2, int(math.ceil(outbreak_fraction * n)))
    outbreak = bool(ever_infectious.sum() >= threshold)
    outbreak_time = 0.0 if outbreak else math.nan
    extinction_time = math.nan
    t = 0.0
    area_infectious = 0.0
    postburn_area_infectious = 0.0
    peak_infectious = counts[INFECTIOUS] / n
    peak_active = (counts[EXPOSED] + counts[INFECTIOUS]) / n

    def integrate_interval(start: float, end: float) -> None:
        nonlocal area_infectious, postburn_area_infectious
        if end <= start:
            return
        infectious_fraction = counts[INFECTIOUS] / n
        area_infectious += (end - start) * infectious_fraction
        overlap_start = max(start, burn_in)
        if end > overlap_start:
            postburn_area_infectious += (
                end - overlap_start
            ) * infectious_fraction

    def transition(node: int, new_state: int) -> None:
        nonlocal infectious_pressure
        old_state = int(state[node])
        if old_state == new_state:
            return
        if old_state == INFECTIOUS:
            infectious_pressure = infectious_pressure - transmission[:, node]
        counts[old_state] -= 1
        counts[new_state] += 1
        state[node] = new_state
        if new_state == INFECTIOUS:
            infectious_pressure = infectious_pressure + transmission[:, node]
            ever_infectious[node] = True

    while t < horizon:
        if counts[EXPOSED] + counts[INFECTIOUS] == 0:
            extinction_time = t
            integrate_interval(t, horizon)
            t = horizon
            break

        susceptible_mask = state == SUSCEPTIBLE
        exposure_weights = np.where(
            susceptible_mask,
            np.maximum(infectious_pressure, 0.0),
            0.0,
        )
        rates = np.array(
            [
                exposure_weights.sum(),
                params.sigma * counts[EXPOSED],
                params.nu * counts[EXPOSED],
                params.gamma * counts[INFECTIOUS],
                params.omega * counts[CORRECTED],
                params.vaccination * counts[SUSCEPTIBLE],
            ],
            dtype=float,
        )
        total_rate = float(rates.sum())
        if total_rate <= 0:
            integrate_interval(t, horizon)
            t = horizon
            break

        event_time = t + float(rng.exponential(1.0 / total_rate))
        if event_time >= horizon:
            integrate_interval(t, horizon)
            t = horizon
            break
        integrate_interval(t, event_time)
        t = event_time

        event_type = int(
            np.searchsorted(
                np.cumsum(rates),
                rng.random() * total_rate,
                side="right",
            )
        )

        if event_type == 0:
            node = _weighted_choice(exposure_weights, rng)
            transition(node, EXPOSED)
        elif event_type == 1:
            node = int(rng.choice(np.flatnonzero(state == EXPOSED)))
            transition(node, INFECTIOUS)
        elif event_type == 2:
            node = int(rng.choice(np.flatnonzero(state == EXPOSED)))
            transition(node, CORRECTED)
        elif event_type == 3:
            node = int(rng.choice(np.flatnonzero(state == INFECTIOUS)))
            transition(node, CORRECTED)
        elif event_type == 4:
            node = int(rng.choice(np.flatnonzero(state == CORRECTED)))
            transition(node, SUSCEPTIBLE)
        elif event_type == 5:
            node = int(rng.choice(np.flatnonzero(state == SUSCEPTIBLE)))
            transition(node, CORRECTED)
        else:
            raise AssertionError("invalid event type")

        peak_infectious = max(peak_infectious, counts[INFECTIOUS] / n)
        peak_active = max(
            peak_active,
            (counts[EXPOSED] + counts[INFECTIOUS]) / n,
        )
        if not outbreak and int(ever_infectious.sum()) >= threshold:
            outbreak = True
            outbreak_time = t

        if int(counts.sum()) != n or np.any(counts < 0):
            raise AssertionError("state-count conservation failed")

    alive_at_horizon = bool(counts[EXPOSED] + counts[INFECTIOUS] > 0)
    return {
        "outbreak": outbreak,
        "outbreak_time": outbreak_time,
        "ever_infectious_fraction": float(ever_infectious.mean()),
        "peak_active_fraction": float(peak_active),
        "peak_infectious_fraction": float(peak_infectious),
        "time_avg_infectious_fraction": float(area_infectious / horizon),
        "postburn_avg_infectious_fraction": float(
            postburn_area_infectious / (horizon - burn_in)
        ),
        "alive_at_horizon": alive_at_horizon,
        "extinction_time": extinction_time,
        "final_susceptible_fraction": float(counts[SUSCEPTIBLE] / n),
        "final_exposed_fraction": float(counts[EXPOSED] / n),
        "final_infectious_fraction": float(counts[INFECTIOUS] / n),
        "final_corrected_fraction": float(counts[CORRECTED] / n),
    }


def _mean(values: Sequence[float]) -> float:
    return float(np.mean(values)) if values else math.nan


def _se(values: Sequence[float]) -> float:
    if len(values) <= 1:
        return math.nan
    return float(np.std(values, ddof=1) / math.sqrt(len(values)))


def _write_csv(path: Path, rows: list[dict[str, object]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    if not rows:
        raise ValueError(f"cannot write empty CSV: {path}")
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)


def _parse_csv_numbers(text: str, cast=float) -> list:
    return [cast(item.strip()) for item in text.split(",") if item.strip()]


def run_phase_grid(
    *,
    output_dir: Path,
    n: int,
    degrees: Sequence[int],
    nus: Sequence[float],
    modes: Sequence[str],
    reps: int,
    base_seed: int,
    horizon: float,
    burn_in: float,
    outbreak_fraction: float,
    sigma: float,
    gamma: float,
    omega: float,
    per_edge_rate: float,
    sender_budget: float,
) -> tuple[Path, Path]:
    """Run the phase grid and write replicate-level and summary CSV files."""

    replicate_rows: list[dict[str, object]] = []
    summary_rows: list[dict[str, object]] = []
    mode_codes = {"per_edge": 11, "fixed_sender": 23}

    for mode in modes:
        if mode not in mode_codes:
            raise ValueError(f"unsupported mode: {mode}")
        for k in degrees:
            adjacency = circulant_regular_adjacency(n, k)
            transmission = transmission_matrix(
                adjacency,
                mode,
                per_edge_rate=per_edge_rate,
                sender_budget=sender_budget,
            )
            density = k / (n - 1)
            for nu_index, nu in enumerate(nus):
                params = SEICSParams(
                    sigma=sigma,
                    nu=float(nu),
                    gamma=gamma,
                    omega=omega,
                )
                r_err = reproduction_number(transmission, params)
                condition_rows: list[dict[str, object]] = []
                for replicate in range(reps):
                    seed_sequence = np.random.SeedSequence(
                        [base_seed, mode_codes[mode], k, nu_index, replicate]
                    )
                    run_seed = int(
                        seed_sequence.generate_state(1, dtype=np.uint64)[0]
                    )
                    result = gillespie_run(
                        transmission,
                        params,
                        horizon=horizon,
                        rng=np.random.default_rng(seed_sequence),
                        outbreak_fraction=outbreak_fraction,
                        burn_in=burn_in,
                    )
                    row: dict[str, object] = {
                        "mode": mode,
                        "n": n,
                        "k": k,
                        "density": density,
                        "nu": float(nu),
                        "replicate": replicate,
                        "run_seed": run_seed,
                        "r_err": r_err,
                        **result,
                    }
                    condition_rows.append(row)
                    replicate_rows.append(row)

                outbreaks = [float(bool(row["outbreak"])) for row in condition_rows]
                alive = [
                    float(bool(row["alive_at_horizon"]))
                    for row in condition_rows
                ]
                conditional_postburn = [
                    float(row["postburn_avg_infectious_fraction"])
                    for row in condition_rows
                    if bool(row["alive_at_horizon"])
                ]
                summary_rows.append(
                    {
                        "mode": mode,
                        "n": n,
                        "k": k,
                        "density": density,
                        "nu": float(nu),
                        "r_err": r_err,
                        "reps": reps,
                        "outbreak_probability": _mean(outbreaks),
                        "outbreak_se": _se(outbreaks),
                        "alive_probability": _mean(alive),
                        "alive_se": _se(alive),
                        "mean_ever_infectious_fraction": _mean(
                            [
                                float(row["ever_infectious_fraction"])
                                for row in condition_rows
                            ]
                        ),
                        "mean_peak_active_fraction": _mean(
                            [
                                float(row["peak_active_fraction"])
                                for row in condition_rows
                            ]
                        ),
                        "mean_time_avg_infectious_fraction": _mean(
                            [
                                float(row["time_avg_infectious_fraction"])
                                for row in condition_rows
                            ]
                        ),
                        "conditional_postburn_infectious_fraction": _mean(
                            conditional_postburn
                        ),
                        "conditional_postburn_se": _se(conditional_postburn),
                        "conditional_survivor_count": len(conditional_postburn),
                    }
                )

    replicate_path = output_dir / "phase_replicates.csv"
    summary_path = output_dir / "phase_summary.csv"
    _write_csv(replicate_path, replicate_rows)
    _write_csv(summary_path, summary_rows)
    return replicate_path, summary_path


def run_correction_sweep(
    *,
    output_dir: Path,
    n: int,
    k: int,
    nu: float,
    omegas: Sequence[float],
    reps: int,
    base_seed: int,
    horizon: float,
    burn_in: float,
    outbreak_fraction: float,
    sigma: float,
    gamma: float,
    per_edge_rate: float,
) -> tuple[Path, Path]:
    """Run a correction-loss sweep in a supercritical per-edge network."""

    adjacency = circulant_regular_adjacency(n, k)
    transmission = transmission_matrix(
        adjacency,
        "per_edge",
        per_edge_rate=per_edge_rate,
        sender_budget=0.0,
    )
    replicate_rows: list[dict[str, object]] = []
    summary_rows: list[dict[str, object]] = []

    for omega_index, omega in enumerate(omegas):
        params = SEICSParams(
            sigma=sigma,
            nu=nu,
            gamma=gamma,
            omega=float(omega),
        )
        r_err = reproduction_number(transmission, params)
        analytic_x_star = symmetric_endemic_infectious_fraction(
            r_err=r_err,
            sigma=sigma,
            nu=nu,
            gamma=gamma,
            omega=float(omega),
        )
        condition_rows: list[dict[str, object]] = []
        for replicate in range(reps):
            seed_sequence = np.random.SeedSequence(
                [base_seed, 41, k, omega_index, replicate]
            )
            run_seed = int(
                seed_sequence.generate_state(1, dtype=np.uint64)[0]
            )
            result = gillespie_run(
                transmission,
                params,
                horizon=horizon,
                rng=np.random.default_rng(seed_sequence),
                outbreak_fraction=outbreak_fraction,
                burn_in=burn_in,
            )
            row: dict[str, object] = {
                "mode": "per_edge",
                "n": n,
                "k": k,
                "density": k / (n - 1),
                "nu": nu,
                "omega": float(omega),
                "replicate": replicate,
                "run_seed": run_seed,
                "r_err": r_err,
                "analytic_x_star": analytic_x_star,
                **result,
            }
            condition_rows.append(row)
            replicate_rows.append(row)

        alive = [
            float(bool(row["alive_at_horizon"])) for row in condition_rows
        ]
        conditional_postburn = [
            float(row["postburn_avg_infectious_fraction"])
            for row in condition_rows
            if bool(row["alive_at_horizon"])
        ]
        all_postburn = [
            float(row["postburn_avg_infectious_fraction"])
            for row in condition_rows
        ]
        summary_rows.append(
            {
                "mode": "per_edge",
                "n": n,
                "k": k,
                "density": k / (n - 1),
                "nu": nu,
                "omega": float(omega),
                "r_err": r_err,
                "analytic_x_star": analytic_x_star,
                "reps": reps,
                "alive_probability": _mean(alive),
                "alive_se": _se(alive),
                "conditional_postburn_infectious_fraction": _mean(
                    conditional_postburn
                ),
                "conditional_postburn_se": _se(conditional_postburn),
                "conditional_survivor_count": len(conditional_postburn),
                "mean_postburn_infectious_fraction_all_runs": _mean(all_postburn),
                "mean_postburn_se_all_runs": _se(all_postburn),
            }
        )

    replicate_path = output_dir / "correction_replicates.csv"
    summary_path = output_dir / "correction_summary.csv"
    _write_csv(replicate_path, replicate_rows)
    _write_csv(summary_path, summary_rows)
    return replicate_path, summary_path


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(
        description="Generate stochastic SEICS phase-diagram source data."
    )
    parser.add_argument(
        "--output-dir",
        type=Path,
        default=Path("results/seics_phase_v0.1"),
    )
    parser.add_argument("--n", type=int, default=64)
    parser.add_argument(
        "--degrees",
        default="2,4,6,8,10,12,14,16",
        help="comma-separated regular degrees",
    )
    parser.add_argument(
        "--nus",
        default="0.0,0.2,0.4,0.6,0.8,1.0,1.2,1.4,1.6",
        help="comma-separated pre-transmission verification rates",
    )
    parser.add_argument(
        "--modes",
        default="per_edge,fixed_sender",
        help="comma-separated communication regimes",
    )
    parser.add_argument("--reps", type=int, default=200)
    parser.add_argument("--seed", type=int, default=20260722)
    parser.add_argument("--horizon", type=float, default=40.0)
    parser.add_argument("--burn-in", type=float, default=20.0)
    parser.add_argument("--outbreak-fraction", type=float, default=0.20)
    parser.add_argument("--sigma", type=float, default=0.8)
    parser.add_argument("--gamma", type=float, default=0.6)
    parser.add_argument("--omega", type=float, default=0.15)
    parser.add_argument("--per-edge-rate", type=float, default=0.12)
    parser.add_argument(
        "--sender-budget",
        type=float,
        default=0.96,
        help="fixed total sender exposure rate; default matches per-edge k=8",
    )
    parser.add_argument("--skip-correction-sweep", action="store_true")
    parser.add_argument("--correction-n", type=int, default=128)
    parser.add_argument("--correction-k", type=int, default=16)
    parser.add_argument("--correction-nu", type=float, default=0.4)
    parser.add_argument(
        "--correction-omegas",
        default="0.03,0.06,0.12,0.24,0.48",
    )
    parser.add_argument("--correction-horizon", type=float, default=50.0)
    parser.add_argument("--correction-burn-in", type=float, default=25.0)
    return parser


def main(argv: Iterable[str] | None = None) -> int:
    args = build_parser().parse_args(argv)
    if args.reps <= 0:
        raise ValueError("reps must be positive")

    degrees = _parse_csv_numbers(args.degrees, int)
    nus = _parse_csv_numbers(args.nus, float)
    modes = [item.strip() for item in args.modes.split(",") if item.strip()]
    correction_omegas = _parse_csv_numbers(args.correction_omegas, float)
    args.output_dir.mkdir(parents=True, exist_ok=True)

    phase_replicates, phase_summary = run_phase_grid(
        output_dir=args.output_dir,
        n=args.n,
        degrees=degrees,
        nus=nus,
        modes=modes,
        reps=args.reps,
        base_seed=args.seed,
        horizon=args.horizon,
        burn_in=args.burn_in,
        outbreak_fraction=args.outbreak_fraction,
        sigma=args.sigma,
        gamma=args.gamma,
        omega=args.omega,
        per_edge_rate=args.per_edge_rate,
        sender_budget=args.sender_budget,
    )

    correction_paths: list[str] = []
    if not args.skip_correction_sweep:
        correction_paths = [
            str(path)
            for path in run_correction_sweep(
                output_dir=args.output_dir,
                n=args.correction_n,
                k=args.correction_k,
                nu=args.correction_nu,
                omegas=correction_omegas,
                reps=args.reps,
                base_seed=args.seed,
                horizon=args.correction_horizon,
                burn_in=args.correction_burn_in,
                outbreak_fraction=args.outbreak_fraction,
                sigma=args.sigma,
                gamma=args.gamma,
                per_edge_rate=args.per_edge_rate,
            )
        ]

    metadata = {
        "model": "continuous-time stochastic network SEICS",
        "state_codes": {
            "S": SUSCEPTIBLE,
            "E": EXPOSED,
            "I": INFECTIOUS,
            "C": CORRECTED,
        },
        "phase": {
            "n": args.n,
            "degrees": degrees,
            "nus": nus,
            "modes": modes,
            "reps": args.reps,
            "seed": args.seed,
            "horizon": args.horizon,
            "burn_in": args.burn_in,
            "outbreak_fraction": args.outbreak_fraction,
            "sigma": args.sigma,
            "gamma": args.gamma,
            "omega": args.omega,
            "per_edge_rate": args.per_edge_rate,
            "sender_budget": args.sender_budget,
        },
        "correction_sweep": {
            "enabled": not args.skip_correction_sweep,
            "n": args.correction_n,
            "k": args.correction_k,
            "nu": args.correction_nu,
            "omegas": correction_omegas,
            "horizon": args.correction_horizon,
            "burn_in": args.correction_burn_in,
        },
        "definitions": {
            "outbreak": (
                "at least ceil(outbreak_fraction*n) distinct agents enter I"
            ),
            "alive_at_horizon": "at least one agent remains in E or I",
            "fixed_sender": (
                "each sender's total exposure rate is sender_budget"
            ),
        },
        "outputs": {
            "phase_replicates": str(phase_replicates),
            "phase_summary": str(phase_summary),
            "correction": correction_paths,
        },
    }
    metadata_path = args.output_dir / "metadata.json"
    metadata_path.write_text(
        json.dumps(metadata, indent=2, sort_keys=True),
        encoding="utf-8",
    )

    print(f"Wrote {phase_replicates}")
    print(f"Wrote {phase_summary}")
    for path in correction_paths:
        print(f"Wrote {path}")
    print(f"Wrote {metadata_path}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/test_minimal_seics_validation_v0_3.py <==
#!/usr/bin/env python3
"""Tests for the minimal v0.3 stochastic validation harness."""

from __future__ import annotations

import tempfile
import unittest
from pathlib import Path

from minimal_seics_validation_v0_3 import (
    MinimalValidationConfig,
    run_validation,
    wilson_interval,
    write_outputs,
)


class MinimalSEICSValidationV03Tests(unittest.TestCase):
    def test_wilson_interval_is_bounded_and_contains_estimate(self) -> None:
        low, high = wilson_interval(20, 100)
        self.assertGreaterEqual(low, 0.0)
        self.assertLessEqual(high, 1.0)
        self.assertLessEqual(low, 0.2)
        self.assertGreaterEqual(high, 0.2)

    def test_small_run_is_reproducible_and_complete(self) -> None:
        config = MinimalValidationConfig(
            n=8,
            degrees=(2, 4, 6),
            susceptibilities=(1 / 3,),
            reps=3,
            horizon=4.0,
            burn_in=2.0,
        )
        first_replicates, first_summary = run_validation(config)
        second_replicates, second_summary = run_validation(config)
        self.assertEqual(first_replicates, second_replicates)
        self.assertEqual(first_summary, second_summary)
        self.assertEqual(len(first_replicates), 18)
        self.assertEqual(len(first_summary), 6)
        self.assertEqual(len({row["seed"] for row in first_replicates}), 18)

    def test_fixed_sender_r_err_is_degree_invariant(self) -> None:
        config = MinimalValidationConfig(
            n=8,
            degrees=(2, 4, 6),
            susceptibilities=(1 / 3,),
            modes=("fixed_sender",),
            reps=2,
            horizon=2.0,
            burn_in=1.0,
        )
        _, summary = run_validation(config)
        values = [float(row["r_err"]) for row in summary]
        self.assertTrue(all(abs(value - 0.6) < 1e-11 for value in values))

    def test_output_bundle_refuses_implicit_overwrite(self) -> None:
        config = MinimalValidationConfig(
            n=8,
            degrees=(2,),
            susceptibilities=(1 / 3,),
            modes=("per_edge",),
            reps=2,
            horizon=2.0,
            burn_in=1.0,
        )
        with tempfile.TemporaryDirectory() as temporary:
            output_dir = Path(temporary) / "validation"
            paths = write_outputs(output_dir, config)
            self.assertEqual(len(paths), 4)
            self.assertTrue(all(path.exists() for path in paths))
            with self.assertRaises(FileExistsError):
                write_outputs(output_dir, config)


if __name__ == "__main__":
    unittest.main()



==> anc/code/test_real_network_cascade_v0_3.py <==
#!/usr/bin/env python3
"""Offline integrity tests for the frozen v0.3 cascade protocol."""

from __future__ import annotations

import argparse
import unittest
from collections import Counter
from pathlib import Path

import real_network_cascade_v0_3 as cascade


CLAIMS_PATH = (
    Path(__file__).resolve().parent.parent
    / "data"
    / "real_network_v0.3"
    / "calibration_claims_v0.3_heldout.jsonl"
)


class ProtocolDesignTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls) -> None:
        cls.claims = cascade.select_claims(cascade.load_claims(CLAIMS_PATH))
        cls.trials = cascade.build_trials(cls.claims)

    def test_new_claim_block_is_complete_unique_and_answer_balanced(self) -> None:
        self.assertEqual(len(self.claims), 36)
        self.assertEqual(len({claim.claim_id for claim in self.claims}), 36)
        self.assertEqual(sum(claim.correct_option == "A" for claim in self.claims), 18)
        self.assertEqual(sum(claim.correct_option == "B" for claim in self.claims), 18)
        self.assertTrue(all(claim.claim_id.startswith("r3_") for claim in self.claims))

    def test_primary_design_is_balanced(self) -> None:
        self.assertEqual(len(self.trials), 108)
        self.assertEqual(
            Counter(cascade.SEED_BY_CLAIM.values()),
            Counter({node: 6 for node in range(6)}),
        )
        self.assertEqual(
            Counter(cascade.RELIABILITY_ROTATION_BY_CLAIM.values()),
            Counter({rotation: 6 for rotation in range(6)}),
        )
        self.assertEqual(
            Counter(cascade.TOPOLOGY_ORDER_BY_CLAIM.values()),
            Counter({order: 6 for order in cascade.TOPOLOGY_ORDERS}),
        )
        claim_degree = Counter(
            (trial.claim.claim_id, trial.degree) for trial in self.trials
        )
        self.assertEqual(len(claim_degree), 108)
        self.assertTrue(all(count == 1 for count in claim_degree.values()))

    def test_full_cascade_subset_is_preregistered_and_balanced(self) -> None:
        claim_ids = cascade.FULL_CASCADE_CLAIM_IDS
        self.assertEqual(len(claim_ids), 12)
        self.assertEqual(
            Counter(cascade.SEED_BY_CLAIM[claim_id] for claim_id in claim_ids),
            Counter({node: 2 for node in range(6)}),
        )
        self.assertEqual(
            Counter(
                cascade.RELIABILITY_ROTATION_BY_CLAIM[claim_id]
                for claim_id in claim_ids
            ),
            Counter({rotation: 2 for rotation in range(6)}),
        )
        self.assertEqual(
            Counter(
                cascade.TOPOLOGY_ORDER_BY_CLAIM[claim_id]
                for claim_id in claim_ids
            ),
            Counter({order: 2 for order in cascade.TOPOLOGY_ORDERS}),
        )
        self.assertEqual(sum(trial.full_cascade for trial in self.trials), 36)

    def test_reliability_mapping_is_a_rotation_not_a_value_change(self) -> None:
        frozen = sorted(cascade.BASE_NODE_PRIVATE_RELIABILITIES)
        for claim_id in cascade.DEFAULT_CLAIM_IDS:
            mapped = sorted(
                cascade.node_private_reliability(claim_id, node)
                for node in range(cascade.N_NODES)
            )
            self.assertEqual(mapped, frozen)

    def test_graphs_are_undirected_regular_and_nested_in_degree(self) -> None:
        edge_sets = {}
        for degree in cascade.TOPOLOGY_DEGREES:
            adjacency = cascade.adjacency_for_degree(degree)
            self.assertEqual(len(adjacency), 6)
            self.assertTrue(all(len(row) == degree for row in adjacency))
            edges = {
                tuple(sorted((node, neighbour)))
                for node, row in enumerate(adjacency)
                for neighbour in row
            }
            edge_sets[degree] = edges
        self.assertLess(edge_sets[2], edge_sets[4])
        self.assertLess(edge_sets[4], edge_sets[5])

    def test_call_ceiling_decomposes_exactly(self) -> None:
        self.assertEqual(cascade.FIRST_GENERATION_LOGICAL_DECISIONS, 396)
        self.assertEqual(cascade.FULL_CASCADE_CONTINUATION_CEILING, 48)
        self.assertEqual(cascade.MAX_LOGICAL_DECISIONS, 444)
        self.assertEqual(cascade.MAX_HTTP_ATTEMPTS, 520)

    def test_prompt_uses_task_specific_reliability_without_truth_leakage(self) -> None:
        trial = self.trials[0]
        node = cascade.adjacency_for_degree(trial.degree)[trial.seed_node][0]
        prompt = cascade.build_prompt(
            trial,
            node=node,
            generation=1,
            source_nodes=[trial.seed_node],
        )
        cascade.validate_prompt(trial, prompt)
        expected = cascade.node_private_reliability(
            trial.claim.claim_id, node
        )
        self.assertIn(f"Private-source reliability: {expected:.2f}", prompt)
        self.assertNotIn(trial.claim.correction_evidence, prompt)


class PaidRunGuardTests(unittest.TestCase):
    @staticmethod
    def args(**overrides: object) -> argparse.Namespace:
        values = {
            "confirm_paid_run": True,
            "model": "grok-4.3",
            "max_calls": 520,
            "max_retries_per_decision": 2,
        }
        values.update(overrides)
        return argparse.Namespace(**values)

    def test_frozen_paid_arguments_pass(self) -> None:
        cascade.validate_paid_protocol_args(self.args())

    def test_model_and_budget_drift_are_rejected(self) -> None:
        with self.assertRaises(RuntimeError):
            cascade.validate_paid_protocol_args(self.args(model="grok-4"))
        with self.assertRaises(RuntimeError):
            cascade.validate_paid_protocol_args(self.args(max_calls=443))
        with self.assertRaises(RuntimeError):
            cascade.validate_paid_protocol_args(self.args(max_calls=521))
        with self.assertRaises(RuntimeError):
            cascade.validate_paid_protocol_args(
                self.args(max_retries_per_decision=3)
            )

    def test_attempt_budget_enforces_global_and_per_decision_caps(self) -> None:
        budget = cascade.AttemptBudget(2)
        self.assertEqual(budget.consume("d1", per_decision_maximum=1), 1)
        with self.assertRaises(cascade.RequestFailure):
            budget.consume("d1", per_decision_maximum=1)
        self.assertEqual(budget.consume("d2", per_decision_maximum=1), 2)
        with self.assertRaises(cascade.RequestFailure):
            budget.consume("d3", per_decision_maximum=1)


if __name__ == "__main__":
    unittest.main()


==> anc/code/test_safe_sparsity_theory_v0_3.py <==
#!/usr/bin/env python3
"""Focused theorem checks for the v0.3 safe-sparsity model."""

from __future__ import annotations

import math
import unittest

import numpy as np

from safe_sparsity_theory_v0_3 import (
    audit_undirected_graph,
    fair_majority_reliability,
    fixed_sender_reproduction_number,
    minimum_reliable_degree,
    node_reliability,
    sender_normalized_exposure,
    spectral_radius,
)
from seics_simulator import circulant_regular_adjacency


class SafeSparsityTheoryV03Tests(unittest.TestCase):
    def test_fair_tie_majority_is_monotone(self) -> None:
        values = [fair_majority_reliability(m, 0.65) for m in range(1, 33)]
        self.assertTrue(
            all(
                right + 1e-14 >= left
                for left, right in zip(values, values[1:])
            )
        )
        for even_count in range(2, 33, 2):
            self.assertAlmostEqual(
                values[even_count - 1],
                values[even_count - 2],
                places=14,
            )

    def test_v02_reliability_threshold_is_retained(self) -> None:
        self.assertEqual(
            minimum_reliable_degree(
                n=32,
                p_correct=0.65,
                reliability_target=0.90,
            ),
            16,
        )
        self.assertLess(node_reliability(15, 0.65), 0.90)
        self.assertGreaterEqual(node_reliability(16, 0.65), 0.90)

    def test_majority_increment_identity(self) -> None:
        for p_correct in (0.50, 0.55, 0.80):
            for r in range(1, 9):
                observed = fair_majority_reliability(
                    2 * r + 1, p_correct
                ) - fair_majority_reliability(2 * r, p_correct)
                expected = (
                    (p_correct - 0.5)
                    * math.comb(2 * r, r)
                    * (p_correct * (1.0 - p_correct)) ** r
                )
                self.assertAlmostEqual(observed, expected, places=13)

    def test_reliable_graph_obeys_spectral_lower_bound(self) -> None:
        adjacency = circulant_regular_adjacency(32, 16)
        audit = audit_undirected_graph(
            adjacency,
            p_correct=0.65,
            reliability_target=0.90,
            susceptibility=2 / 3,
            lifetime_edge_exposure=0.12,
        )
        self.assertTrue(audit.reliability_ok)
        self.assertAlmostEqual(audit.adjacency_spectral_radius, 16.0)
        self.assertGreaterEqual(audit.r_err, audit.theorem_lower_bound)
        self.assertAlmostEqual(audit.theorem_lower_bound, 1.28)
        self.assertFalse(audit.subcritical)

    def test_irregular_graph_satisfies_rho_average_min_degree_chain(self) -> None:
        adjacency = circulant_regular_adjacency(32, 16)
        # Add a small, deliberately irregular set of previously absent edges.
        for left, right in ((0, 17), (0, 18), (1, 18), (2, 19)):
            adjacency[left, right] = 1.0
            adjacency[right, left] = 1.0
        degrees = adjacency.sum(axis=0)
        rho = spectral_radius(adjacency)
        self.assertGreaterEqual(rho + 1e-12, float(np.mean(degrees)))
        self.assertGreaterEqual(float(np.mean(degrees)), float(np.min(degrees)))

    def test_sender_normalization_is_topology_invariant(self) -> None:
        # A_ij = 1 means sender j transmits to receiver i.  Column degrees vary.
        adjacency = np.array(
            [
                [0, 0, 1, 1],
                [1, 0, 1, 0],
                [1, 1, 0, 0],
                [0, 0, 1, 0],
            ],
            dtype=float,
        )
        exposure = sender_normalized_exposure(adjacency, lifetime_budget=1.8)
        np.testing.assert_allclose(exposure.sum(axis=0), 1.8)
        self.assertAlmostEqual(spectral_radius(exposure), 1.8, places=12)
        self.assertAlmostEqual(
            fixed_sender_reproduction_number(
                adjacency,
                susceptibility=1 / 3,
                lifetime_budget=1.8,
            ),
            0.6,
            places=12,
        )

    def test_sender_normalization_rejects_zero_out_degree(self) -> None:
        adjacency = np.array([[0.0, 1.0], [0.0, 0.0]])
        with self.assertRaises(ValueError):
            sender_normalized_exposure(adjacency, lifetime_budget=1.0)

    def test_bound_holds_for_seeded_irregular_graph_family(self) -> None:
        rng = np.random.default_rng(20260722)
        base = circulant_regular_adjacency(32, 16)
        for _ in range(20):
            adjacency = base.copy()
            for left in range(32):
                for right in range(left + 1, 32):
                    if adjacency[left, right] == 0.0 and rng.random() < 0.12:
                        adjacency[left, right] = 1.0
                        adjacency[right, left] = 1.0
            audit = audit_undirected_graph(
                adjacency,
                p_correct=0.65,
                reliability_target=0.90,
                susceptibility=1 / 3,
                lifetime_edge_exposure=0.12,
            )
            self.assertTrue(audit.reliability_ok)
            self.assertGreaterEqual(
                audit.r_err + 1e-12,
                audit.theorem_lower_bound,
            )

    def test_sender_invariance_holds_for_seeded_directed_graphs(self) -> None:
        rng = np.random.default_rng(20260723)
        for _ in range(20):
            adjacency = (rng.random((8, 8)) < 0.25).astype(float)
            np.fill_diagonal(adjacency, 0.0)
            for sender in range(8):
                if adjacency[:, sender].sum() == 0.0:
                    adjacency[(sender + 1) % 8, sender] = 1.0
            observed = fixed_sender_reproduction_number(
                adjacency,
                susceptibility=0.4,
                lifetime_budget=1.7,
            )
            self.assertAlmostEqual(observed, 0.68, places=11)

    def test_graph_class_audit_rejects_weighted_or_disconnected_graphs(self) -> None:
        weighted = circulant_regular_adjacency(8, 2)
        weighted[0, 1] = weighted[1, 0] = 0.5
        with self.assertRaisesRegex(ValueError, "simple unweighted"):
            audit_undirected_graph(
                weighted,
                p_correct=0.65,
                reliability_target=0.70,
                susceptibility=0.2,
                lifetime_edge_exposure=0.1,
            )
        disconnected = np.zeros((4, 4), dtype=float)
        disconnected[0, 1] = disconnected[1, 0] = 1.0
        disconnected[2, 3] = disconnected[3, 2] = 1.0
        with self.assertRaisesRegex(ValueError, "connected"):
            audit_undirected_graph(
                disconnected,
                p_correct=0.65,
                reliability_target=0.60,
                susceptibility=0.2,
                lifetime_edge_exposure=0.1,
            )

    def test_unattainable_reliability_target_is_explicit(self) -> None:
        self.assertIsNone(
            minimum_reliable_degree(
                n=4,
                p_correct=0.51,
                reliability_target=0.99,
            )
        )

    def test_equality_boundary_is_not_strictly_subcritical(self) -> None:
        adjacency = circulant_regular_adjacency(8, 2)
        audit = audit_undirected_graph(
            adjacency,
            p_correct=0.60,
            reliability_target=0.60,
            susceptibility=0.5,
            lifetime_edge_exposure=1.0,
        )
        self.assertAlmostEqual(audit.r_err, 1.0)
        self.assertFalse(audit.subcritical)


if __name__ == "__main__":
    unittest.main()


==> anc/code/test_seics_simulator.py <==
#!/usr/bin/env python3
"""Focused tests for the stochastic network SEICS implementation."""

from __future__ import annotations

import unittest

import numpy as np

from seics_simulator import (
    SEICSParams,
    circulant_regular_adjacency,
    gillespie_run,
    reproduction_number,
    symmetric_endemic_infectious_fraction,
    transmission_matrix,
)


class SEICSSimulatorTests(unittest.TestCase):
    def setUp(self) -> None:
        self.n = 24
        self.params = SEICSParams(
            sigma=0.8,
            nu=0.4,
            gamma=0.6,
            omega=0.15,
        )

    def test_circulant_graph_is_regular_and_simple(self) -> None:
        for k in (2, 3, 6, 11, 23):
            adjacency = circulant_regular_adjacency(self.n, k)
            np.testing.assert_allclose(adjacency, adjacency.T)
            np.testing.assert_allclose(adjacency.sum(axis=0), k)
            np.testing.assert_allclose(np.diag(adjacency), 0)

    def test_per_edge_reproduction_number_matches_closed_form(self) -> None:
        beta = 0.12
        for k in (2, 4, 8, 12):
            adjacency = circulant_regular_adjacency(self.n, k)
            transmission = transmission_matrix(
                adjacency,
                "per_edge",
                per_edge_rate=beta,
                sender_budget=0.96,
            )
            observed = reproduction_number(transmission, self.params)
            expected = (
                self.params.sigma
                / (self.params.sigma + self.params.nu)
                * beta
                / self.params.gamma
                * k
            )
            self.assertAlmostEqual(observed, expected, places=11)

    def test_fixed_sender_budget_removes_regular_density_effect(self) -> None:
        sender_budget = 0.96
        observed = []
        for k in (2, 4, 8, 12):
            adjacency = circulant_regular_adjacency(self.n, k)
            transmission = transmission_matrix(
                adjacency,
                "fixed_sender",
                per_edge_rate=0.12,
                sender_budget=sender_budget,
            )
            observed.append(reproduction_number(transmission, self.params))
        np.testing.assert_allclose(observed, observed[0], rtol=1e-11, atol=1e-11)

    def test_zero_transmission_cannot_create_secondary_infection(self) -> None:
        transmission = np.zeros((self.n, self.n), dtype=float)
        result = gillespie_run(
            transmission,
            self.params,
            horizon=20.0,
            rng=np.random.default_rng(7),
            outbreak_fraction=0.2,
            burn_in=10.0,
        )
        self.assertFalse(result["outbreak"])
        self.assertAlmostEqual(
            float(result["ever_infectious_fraction"]),
            1 / self.n,
        )

    def test_mean_field_equilibrium_residual_identity(self) -> None:
        sigma, nu, gamma, omega = 0.8, 0.4, 0.6, 0.2
        r_err = 1.6
        x = symmetric_endemic_infectious_fraction(
            r_err=r_err,
            sigma=sigma,
            nu=nu,
            gamma=gamma,
            omega=omega,
        )
        s = 1 / r_err
        e = gamma / sigma * x
        c = gamma * (sigma + nu) / (sigma * omega) * x
        self.assertGreater(x, 0)
        self.assertAlmostEqual(s + e + x + c, 1.0, places=12)

    def test_simulation_metrics_are_bounded(self) -> None:
        adjacency = circulant_regular_adjacency(self.n, 6)
        transmission = transmission_matrix(
            adjacency,
            "per_edge",
            per_edge_rate=0.12,
            sender_budget=0.96,
        )
        result = gillespie_run(
            transmission,
            self.params,
            horizon=10.0,
            rng=np.random.default_rng(17),
            outbreak_fraction=0.2,
            burn_in=5.0,
        )
        fraction_keys = [
            "ever_infectious_fraction",
            "peak_active_fraction",
            "peak_infectious_fraction",
            "time_avg_infectious_fraction",
            "postburn_avg_infectious_fraction",
            "final_susceptible_fraction",
            "final_exposed_fraction",
            "final_infectious_fraction",
            "final_corrected_fraction",
        ]
        for key in fraction_keys:
            self.assertGreaterEqual(float(result[key]), 0.0)
            self.assertLessEqual(float(result[key]), 1.0)
        final_sum = sum(
            float(result[key])
            for key in [
                "final_susceptible_fraction",
                "final_exposed_fraction",
                "final_infectious_fraction",
                "final_corrected_fraction",
            ]
        )
        self.assertAlmostEqual(final_sum, 1.0, places=12)


if __name__ == "__main__":
    unittest.main()


==> anc/code/test_threshold_frontier_v0_2.py <==
#!/usr/bin/env python3
"""Tests for the deterministic fixed-N threshold-frontier benchmark."""

from __future__ import annotations

import csv
import math
import tempfile
import unittest
from pathlib import Path

from seics_simulator import (
    SEICSParams,
    circulant_regular_adjacency,
    reproduction_number,
    transmission_matrix,
)
from threshold_frontier_v0_2 import (
    ThresholdFrontierConfig,
    controlled_susceptibility,
    controlled_tie_fraction,
    first_reliable_degree,
    generate_rows,
    majority_reliability,
    r_err_fixed_sender,
    r_err_per_edge,
    summarize_intervals,
    write_outputs,
)


class ThresholdFrontierTests(unittest.TestCase):
    def setUp(self) -> None:
        self.config = ThresholdFrontierConfig()

    def test_majority_curve_and_lower_bound(self) -> None:
        values = [
            majority_reliability(k, self.config.p_clean)
            for k in self.config.degrees
        ]
        self.assertTrue(all(right > left for left, right in zip(values, values[1:])))
        self.assertAlmostEqual(values[0], 0.65)
        self.assertLess(majority_reliability(14, 0.65), 0.90)
        self.assertGreaterEqual(majority_reliability(16, 0.65), 0.90)
        self.assertEqual(first_reliable_degree(self.config), 16)

    def test_controlled_susceptibility_and_ties(self) -> None:
        thresholds = self.config.private_thresholds
        expected_q = {0.60: 1 / 6, 0.70: 2 / 6, 0.80: 4 / 6}
        expected_ties = {0.60: 0.0, 0.70: 1 / 6, 0.80: 1 / 6}
        for peer_reliability in self.config.peer_reliabilities:
            self.assertAlmostEqual(
                controlled_susceptibility(peer_reliability, thresholds),
                expected_q[peer_reliability],
            )
            self.assertAlmostEqual(
                controlled_tie_fraction(peer_reliability, thresholds),
                expected_ties[peer_reliability],
            )

    def test_per_edge_feasible_intervals(self) -> None:
        rows = generate_rows(self.config)
        summaries = summarize_intervals(self.config, rows)
        by_w = {float(row["peer_reliability"]): row for row in summaries}
        self.assertEqual(
            by_w[0.60]["feasible_degrees_per_edge"],
            "16 18 20 22 24 26 28 30",
        )
        self.assertEqual(
            by_w[0.70]["feasible_degrees_per_edge"], "16 18 20 22 24"
        )
        self.assertEqual(by_w[0.80]["feasible_degrees_per_edge"], "")
        self.assertEqual(by_w[0.70]["max_safe_tested_degree_per_edge"], 24)
        self.assertEqual(by_w[0.80]["max_safe_tested_degree_per_edge"], 12)

    def test_fixed_sender_threshold_is_degree_independent(self) -> None:
        q = 2 / 6
        values = [r_err_fixed_sender(k, q, 1.8) for k in range(2, 32, 2)]
        self.assertTrue(all(math.isclose(value, 0.6) for value in values))
        self.assertEqual(r_err_fixed_sender(0, q, 1.8), 0.0)

    def test_scalar_formula_matches_existing_ngm_implementation(self) -> None:
        k = 24
        q = 2 / 6
        adjacency = circulant_regular_adjacency(self.config.n, k)
        transmission = transmission_matrix(
            adjacency,
            "per_edge",
            per_edge_rate=self.config.per_edge_tau,
            sender_budget=self.config.sender_budget,
        )
        params = SEICSParams(sigma=q, nu=1.0 - q, gamma=1.0)
        spectral = reproduction_number(transmission, params)
        scalar = r_err_per_edge(k, q, self.config.per_edge_tau)
        self.assertAlmostEqual(spectral, scalar, places=12)

    def test_output_bundle_is_complete_and_non_overwriting(self) -> None:
        with tempfile.TemporaryDirectory() as temporary:
            output_dir = Path(temporary) / "frontier"
            written = write_outputs(output_dir, self.config)
            self.assertEqual(len(written), 4)
            self.assertTrue(all(path.exists() for path in written))
            with (output_dir / "frontier.csv").open(
                encoding="utf-8", newline=""
            ) as handle:
                rows = list(csv.DictReader(handle))
            self.assertEqual(len(rows), 48)
            with self.assertRaises(FileExistsError):
                write_outputs(output_dir, self.config)


if __name__ == "__main__":
    unittest.main()



==> anc/code/threshold_frontier_v0_2.py <==
#!/usr/bin/env python3
"""Deterministic fixed-N reliability--contagion frontier benchmark.

This module joins a clean independent-majority reliability calculation to a
controlled threshold susceptibility law and the homogeneous network-SEICS
invasion threshold.  It deliberately produces analytic source data rather
than stochastic simulation output.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
from dataclasses import asdict, dataclass
from pathlib import Path
from typing import Iterable, Sequence


@dataclass(frozen=True)
class ThresholdFrontierConfig:
    """Assumptions for the illustrative analytic benchmark."""

    n: int = 32
    p_clean: float = 0.65
    reliability_target: float = 0.90
    per_edge_tau: float = 0.12
    sender_budget: float = 1.8
    private_thresholds: tuple[float, ...] = (
        0.58,
        0.64,
        0.70,
        0.74,
        0.80,
        0.86,
    )
    peer_reliabilities: tuple[float, ...] = (0.60, 0.70, 0.80)

    def validate(self) -> None:
        if self.n < 2:
            raise ValueError("n must be at least 2")
        if not 0.5 < self.p_clean <= 1.0:
            raise ValueError("p_clean must be in (0.5, 1]")
        if not 0.0 < self.reliability_target <= 1.0:
            raise ValueError("reliability_target must be in (0, 1]")
        if self.per_edge_tau < 0.0 or self.sender_budget < 0.0:
            raise ValueError("exposure parameters must be non-negative")
        if not self.private_thresholds:
            raise ValueError("private_thresholds must not be empty")
        for value in self.private_thresholds + self.peer_reliabilities:
            if not 0.0 <= value <= 1.0:
                raise ValueError("reliability values must be in [0, 1]")

    @property
    def degrees(self) -> tuple[int, ...]:
        """Even regular degrees; k+1 signals is then odd."""

        return tuple(range(0, self.n, 2))


def majority_reliability(k: int, p_correct: float) -> float:
    """Probability that a strict majority of one private plus k signals is correct."""

    if k < 0 or k % 2:
        raise ValueError("k must be a non-negative even integer")
    if not 0.0 <= p_correct <= 1.0:
        raise ValueError("p_correct must be in [0, 1]")
    signal_count = k + 1
    majority = signal_count // 2 + 1
    return sum(
        math.comb(signal_count, correct)
        * p_correct**correct
        * (1.0 - p_correct) ** (signal_count - correct)
        for correct in range(majority, signal_count + 1)
    )


def controlled_susceptibility(
    peer_reliability: float,
    private_thresholds: Sequence[float],
) -> float:
    """Fraction of controlled receivers with r < w; equality remains exposed."""

    if not private_thresholds:
        raise ValueError("private_thresholds must not be empty")
    return sum(r < peer_reliability for r in private_thresholds) / len(
        private_thresholds
    )


def controlled_tie_fraction(
    peer_reliability: float,
    private_thresholds: Sequence[float],
    *,
    absolute_tolerance: float = 1e-12,
) -> float:
    """Fraction intentionally classified as exposed because r equals w."""

    if not private_thresholds:
        raise ValueError("private_thresholds must not be empty")
    return sum(
        math.isclose(r, peer_reliability, rel_tol=0.0, abs_tol=absolute_tolerance)
        for r in private_thresholds
    ) / len(private_thresholds)


def r_err_per_edge(k: int, susceptibility: float, tau: float) -> float:
    """Adjacency-spectral SEICS threshold for a homogeneous k-regular graph."""

    if k < 0 or not 0.0 <= susceptibility <= 1.0 or tau < 0.0:
        raise ValueError("invalid per-edge threshold parameter")
    return tau * susceptibility * k


def r_err_fixed_sender(
    k: int,
    susceptibility: float,
    sender_budget: float,
) -> float:
    """Threshold under a total sender budget divided over k outgoing edges."""

    if k < 0 or not 0.0 <= susceptibility <= 1.0 or sender_budget < 0.0:
        raise ValueError("invalid fixed-sender threshold parameter")
    return 0.0 if k == 0 else sender_budget * susceptibility


def first_reliable_degree(config: ThresholdFrontierConfig) -> int | None:
    """First tested degree meeting the clean reliability target."""

    config.validate()
    return next(
        (
            k
            for k in config.degrees
            if majority_reliability(k, config.p_clean)
            >= config.reliability_target
        ),
        None,
    )


def generate_rows(config: ThresholdFrontierConfig) -> list[dict[str, object]]:
    """Generate one auditable source-data row for every (w, k) condition."""

    config.validate()
    rows: list[dict[str, object]] = []
    for peer_reliability in config.peer_reliabilities:
        susceptibility = controlled_susceptibility(
            peer_reliability, config.private_thresholds
        )
        tie_fraction = controlled_tie_fraction(
            peer_reliability, config.private_thresholds
        )
        for k in config.degrees:
            clean_reliability = majority_reliability(k, config.p_clean)
            per_edge_r = r_err_per_edge(
                k, susceptibility, config.per_edge_tau
            )
            fixed_sender_r = r_err_fixed_sender(
                k, susceptibility, config.sender_budget
            )
            reliability_ok = clean_reliability >= config.reliability_target
            per_edge_subcritical = per_edge_r < 1.0
            fixed_sender_subcritical = fixed_sender_r < 1.0
            rows.append(
                {
                    "n": config.n,
                    "k": k,
                    "density": k / (config.n - 1),
                    "signal_count": k + 1,
                    "p_clean": config.p_clean,
                    "reliability_target": config.reliability_target,
                    "clean_reliability": clean_reliability,
                    "peer_reliability": peer_reliability,
                    "susceptibility": susceptibility,
                    "tie_fraction": tie_fraction,
                    "per_edge_tau": config.per_edge_tau,
                    "r_err_per_edge": per_edge_r,
                    "sender_budget": config.sender_budget,
                    "r_err_fixed_sender": fixed_sender_r,
                    "reliability_ok": reliability_ok,
                    "per_edge_subcritical": per_edge_subcritical,
                    "fixed_sender_subcritical": fixed_sender_subcritical,
                    "per_edge_feasible": reliability_ok
                    and per_edge_subcritical,
                    "fixed_sender_feasible": reliability_ok
                    and fixed_sender_subcritical,
                }
            )
    return rows


def summarize_intervals(
    config: ThresholdFrontierConfig,
    rows: Sequence[dict[str, object]],
) -> list[dict[str, object]]:
    """Summarize safe and feasible degree sets without imposing a utility weight."""

    summaries: list[dict[str, object]] = []
    for peer_reliability in config.peer_reliabilities:
        group = [
            row
            for row in rows
            if math.isclose(
                float(row["peer_reliability"]),
                peer_reliability,
                rel_tol=0.0,
                abs_tol=1e-12,
            )
        ]
        safe_edge = [int(row["k"]) for row in group if row["per_edge_subcritical"]]
        feasible_edge = [int(row["k"]) for row in group if row["per_edge_feasible"]]
        safe_sender = [
            int(row["k"]) for row in group if row["fixed_sender_subcritical"]
        ]
        feasible_sender = [
            int(row["k"]) for row in group if row["fixed_sender_feasible"]
        ]
        susceptibility = float(group[0]["susceptibility"])
        continuous_critical_degree = (
            math.inf
            if susceptibility == 0.0 or config.per_edge_tau == 0.0
            else 1.0 / (config.per_edge_tau * susceptibility)
        )
        summaries.append(
            {
                "peer_reliability": peer_reliability,
                "susceptibility": susceptibility,
                "continuous_critical_degree": continuous_critical_degree,
                "first_reliable_degree": first_reliable_degree(config),
                "max_safe_tested_degree_per_edge": max(safe_edge)
                if safe_edge
                else "",
                "feasible_degrees_per_edge": " ".join(map(str, feasible_edge)),
                "feasible_min_per_edge": min(feasible_edge)
                if feasible_edge
                else "",
                "feasible_max_per_edge": max(feasible_edge)
                if feasible_edge
                else "",
                "feasible_count_per_edge": len(feasible_edge),
                "max_safe_tested_degree_fixed_sender": max(safe_sender)
                if safe_sender
                else "",
                "feasible_degrees_fixed_sender": " ".join(
                    map(str, feasible_sender)
                ),
                "feasible_count_fixed_sender": len(feasible_sender),
            }
        )
    return summaries


def _write_csv(path: Path, rows: Sequence[dict[str, object]]) -> None:
    if not rows:
        raise ValueError("cannot write an empty CSV")
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)


def _json_ready_config(config: ThresholdFrontierConfig) -> dict[str, object]:
    payload = asdict(config)
    payload["degrees"] = list(config.degrees)
    payload["private_thresholds"] = list(config.private_thresholds)
    payload["peer_reliabilities"] = list(config.peer_reliabilities)
    return payload


def write_outputs(
    output_dir: Path,
    config: ThresholdFrontierConfig,
    *,
    allow_overwrite: bool = False,
) -> list[Path]:
    """Write source data and a compact audit trail."""

    rows = generate_rows(config)
    summaries = summarize_intervals(config, rows)
    output_dir.mkdir(parents=True, exist_ok=True)
    targets = [
        output_dir / "frontier.csv",
        output_dir / "feasible_intervals.csv",
        output_dir / "metadata.json",
        output_dir / "README.md",
    ]
    existing = [path for path in targets if path.exists()]
    if existing and not allow_overwrite:
        joined = ", ".join(str(path) for path in existing)
        raise FileExistsError(f"refusing to overwrite existing outputs: {joined}")

    _write_csv(targets[0], rows)
    _write_csv(targets[1], summaries)

    k_min = first_reliable_degree(config)
    q_critical = (
        math.inf
        if k_min in (None, 0) or config.per_edge_tau == 0.0
        else 1.0 / (config.per_edge_tau * k_min)
    )
    metadata = {
        "status": "illustrative analytic benchmark; not LLM-calibrated",
        "model": "fixed-N independent-majority plus homogeneous SEICS threshold",
        "config": _json_ready_config(config),
        "derived": {
            "first_reliable_degree": k_min,
            "critical_susceptibility_at_first_reliable_degree": q_critical,
            "row_count": len(rows),
        },
        "claim_limits": [
            "clean signals are assumed independent",
            "Q(k) is a receiver-level analytic surrogate, not measured system reliability",
            "susceptibility is a controlled threshold CDF, not intrinsic model behavior",
            "per_edge_tau and sender_budget are illustrative",
            "R_err is an invasion factor, not propagation speed",
        ],
    }
    targets[2].write_text(
        json.dumps(metadata, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )

    interval_lines = []
    for summary in summaries:
        feasible = str(summary["feasible_degrees_per_edge"]) or "none"
        interval_lines.append(
            "- "
            f"w={float(summary['peer_reliability']):.2f}, "
            f"q={float(summary['susceptibility']):.6f}: "
            f"per-edge feasible k = {feasible}."
        )
    readme = f"""# Fixed-N threshold frontier v0.2

This directory contains deterministic source data for an illustrative theory
benchmark. It does not contain new xAI API output.

## Main result

- N = {config.n}; tested even degrees = {config.degrees[0]}--{config.degrees[-1]}.
- Independent clean-signal correctness p = {config.p_clean:.2f}.
- Reliability target Q_min = {config.reliability_target:.2f}; first admissible degree k_min = {k_min}.
- Per-edge exposure factor tau = {config.per_edge_tau:.2f}.
- Critical susceptibility at k_min is q < {q_critical:.6f}.

{chr(10).join(interval_lines)}

Under the fixed-sender budget b = {config.sender_budget:.2f}, R_err is independent
of positive degree on a regular graph. This is the communication-budget control,
not a second fitted model.

## Files

- `frontier.csv`: one row per peer-reliability and degree condition.
- `feasible_intervals.csv`: derived safe and feasible degree sets.
- `metadata.json`: assumptions, derived constants, and claim limits.
- `fig_2_threshold_frontier.*`: generated separately by the plotting script.
- `figure_legend.md`: self-contained draft manuscript legend.
- `figure_qa.md`: source, export, visual, and claim-boundary audit.

See `../../threshold_frontier_theory_v0.2.md` for the derivation.
"""
    targets[3].write_text(readme, encoding="utf-8")
    return targets


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--output-dir",
        type=Path,
        default=Path("results/threshold_frontier_v0.2"),
    )
    parser.add_argument(
        "--allow-overwrite",
        action="store_true",
        help="overwrite only this script's known output files",
    )
    return parser


def main(argv: Iterable[str] | None = None) -> int:
    args = build_parser().parse_args(argv)
    written = write_outputs(
        args.output_dir,
        ThresholdFrontierConfig(),
        allow_overwrite=args.allow_overwrite,
    )
    for path in written:
        print(path)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/data/minimal_seics/metadata.json <==
{
  "api_calls": 0,
  "claim_limits": [
    "validates implementation and finite-network direction only",
    "does not calibrate p_clean, per_edge_rate, or sender_budget",
    "does not constitute a real LLM topology experiment",
    "R_err is an invasion factor rather than propagation speed"
  ],
  "config": {
    "adoption_exit_rate": 1.0,
    "base_seed": 20260722,
    "burn_in": 20.0,
    "degrees": [
      8,
      12,
      16,
      20,
      24,
      28,
      30
    ],
    "gamma": 1.0,
    "horizon": 40.0,
    "modes": [
      "per_edge",
      "fixed_sender"
    ],
    "n": 32,
    "omega": 0.1,
    "outbreak_fraction": 0.2,
    "p_clean": 0.65,
    "per_edge_rate": 0.12,
    "reliability_target": 0.9,
    "reps": 500,
    "sender_budget": 1.8,
    "susceptibilities": [
      0.16666666666666666,
      0.3333333333333333,
      0.6666666666666666
    ]
  },
  "primary_endpoint": {
    "definition": "probability that at least ceil(outbreak_fraction * n) distinct nodes ever enter I",
    "interval": "two-sided 95% Wilson score interval",
    "name": "outbreak_probability"
  },
  "row_counts": {
    "replicates": 21000,
    "summary": 42
  },
  "simulator": "exact continuous-time Gillespie SEICS",
  "status": "minimal stochastic validation; not an LLM-network experiment"
}


==> anc/data/minimal_seics/summary.csv <==
mode,n,k,density,susceptibility,r_err,clean_reliability,reliability_ok,reps,outbreak_count,outbreak_probability,outbreak_ci_low,outbreak_ci_high,mean_ever_infectious_fraction,se_ever_infectious_fraction,mean_peak_active_fraction,se_peak_active_fraction,alive_at_horizon_probability
per_edge,32,8,0.25806451612903225,0.16666666666666666,0.16000000000000006,0.8282807144726563,False,500,0,0.0,0.0,0.007624340461552241,0.037125,0.0007251001934775374,0.056125,0.001334787272987069,0.0
per_edge,32,12,0.3870967741935484,0.16666666666666666,0.2399999999999996,0.8705317737187508,False,500,0,0.0,0.0,0.007624340461552241,0.0395625,0.0009397351444867681,0.0645,0.0016763413257689982,0.0
per_edge,32,16,0.5161290322580645,0.16666666666666666,0.3200000000000004,0.9006211413277231,True,500,3,0.006,0.0020425962719602363,0.01749025210405338,0.0430625,0.0012124204568665347,0.0758125,0.0021236863055896695,0.0
per_edge,32,20,0.6451612903225806,0.16666666666666666,0.40000000000000013,0.9228184954319947,True,500,9,0.018,0.009498193296197078,0.033851670908739286,0.049375,0.0018429967509597232,0.0925625,0.002626346097746887,0.0
per_edge,32,24,0.7741935483870968,0.16666666666666666,0.47999999999999987,0.9395550864329795,True,500,8,0.016,0.008129253033388314,0.03125110853339426,0.054875,0.0019726889652215865,0.108375,0.00335541336465351,0.0
per_edge,32,28,0.9032258064516129,0.16666666666666666,0.5600000000000004,0.9523632779156559,True,500,17,0.034,0.02133451980853219,0.053771365501634506,0.0564375,0.002169201306036907,0.111625,0.0033693357798228406,0.0
per_edge,32,30,0.967741935483871,0.16666666666666666,0.6,0.9576291842096181,True,500,16,0.032,0.019791513626571118,0.051344869045441784,0.0598125,0.002232443402326065,0.119375,0.0037085425473696943,0.0
per_edge,32,8,0.25806451612903225,0.3333333333333333,0.3200000000000001,0.8282807144726563,False,500,1,0.002,0.00035313639455927456,0.011240706705146758,0.0421875,0.001159941535695858,0.055625,0.0014749388595052192,0.0
per_edge,32,12,0.3870967741935484,0.3333333333333333,0.4799999999999992,0.8705317737187508,False,500,4,0.008,0.00311531518006224,0.020387035834105168,0.046875,0.00146053846070221,0.06625,0.0018756261479553398,0.0
per_edge,32,16,0.5161290322580645,0.3333333333333333,0.6400000000000008,0.9006211413277231,True,500,23,0.046,0.030845108370816204,0.06807779276827323,0.062125,0.002731291114528916,0.0834375,0.0026235666833117786,0.0
per_edge,32,20,0.6451612903225806,0.3333333333333333,0.8000000000000003,0.9228184954319947,True,500,47,0.094,0.0714264085922213,0.12276455586255913,0.0809375,0.003870268905425125,0.1025,0.0033567615638279676,0.0
per_edge,32,24,0.7741935483870968,0.3333333333333333,0.9599999999999997,0.9395550864329795,True,500,75,0.15,0.12137595769138819,0.18396108063169836,0.09525,0.004468234297289136,0.1173125,0.003829496183512797,0.0
per_edge,32,28,0.9032258064516129,0.3333333333333333,1.1200000000000008,0.9523632779156559,True,500,96,0.192,0.15987621859588308,0.22882037512843312,0.1094375,0.005173059493815348,0.1363125,0.004469386060861385,0.0
per_edge,32,30,0.967741935483871,0.3333333333333333,1.2,0.9576291842096181,True,500,98,0.196,0.16357810661426447,0.2330574923863593,0.1185,0.005762000633686637,0.143375,0.004792118273278548,0.0
per_edge,32,8,0.25806451612903225,0.6666666666666666,0.6400000000000002,0.8282807144726563,False,500,14,0.028,0.01675097472075645,0.04644640267494888,0.0573125,0.002162912925233998,0.05925,0.0017434568487826516,0.0
per_edge,32,12,0.3870967741935484,0.6666666666666666,0.9599999999999984,0.8705317737187508,False,500,69,0.138,0.1105180088988837,0.17100201359528017,0.09675,0.0048724140153186225,0.08175,0.0026911167233022197,0.0
per_edge,32,16,0.5161290322580645,0.6666666666666666,1.2800000000000016,0.9006211413277231,True,500,133,0.266,0.2291604018204711,0.30640778951553543,0.1610625,0.008739782092222842,0.1118125,0.004268015387530414,0.0
per_edge,32,20,0.6451612903225806,0.6666666666666666,1.6000000000000005,0.9228184954319947,True,500,174,0.348,0.30755030205694756,0.39076749744336436,0.211625,0.010461619603074797,0.13925,0.005130907807577498,0.0
per_edge,32,24,0.7741935483870968,0.6666666666666666,1.9199999999999995,0.9395550864329795,True,500,230,0.46,0.4167851025299866,0.5038248447069378,0.2925625,0.013117792837033624,0.17925,0.0065086606015102135,0.004
per_edge,32,28,0.9032258064516129,0.6666666666666666,2.2400000000000015,0.9523632779156559,True,500,260,0.52,0.47622345295527013,0.5634715734262677,0.36175,0.014455900910779808,0.22625,0.007787773998242076,0.0
per_edge,32,30,0.967741935483871,0.6666666666666666,2.4,0.9576291842096181,True,500,292,0.584,0.5403165775956056,0.6264025332068537,0.410875,0.014784514957043065,0.2456875,0.00783594378281486,0.01
fixed_sender,32,8,0.25806451612903225,0.16666666666666666,0.2999999999999995,0.8282807144726563,False,500,0,0.0,0.0,0.007624340461552241,0.0409375,0.0009589643699458552,0.0715,0.0017986370368645145,0.0
fixed_sender,32,12,0.3870967741935484,0.16666666666666666,0.29999999999999993,0.8705317737187508,False,500,0,0.0,0.0,0.007624340461552241,0.0419375,0.0010289939721346178,0.0765,0.001976074959228262,0.0
fixed_sender,32,16,0.5161290322580645,0.16666666666666666,0.30000000000000016,0.9006211413277231,True,500,1,0.002,0.00035313639455927456,0.011240706705146758,0.0414375,0.0010941516225122057,0.07175,0.00189161807399796,0.0
fixed_sender,32,20,0.6451612903225806,0.16666666666666666,0.29999999999999977,0.9228184954319947,True,500,0,0.0,0.0,0.007624340461552241,0.0421875,0.001083164312260476,0.0735,0.0020617654458029446,0.0
fixed_sender,32,24,0.7741935483870968,0.16666666666666666,0.2999999999999999,0.9395550864329795,True,500,1,0.002,0.00035313639455927456,0.011240706705146758,0.0435,0.0011453705721272002,0.0768125,0.0020975904530956073,0.0
fixed_sender,32,28,0.9032258064516129,0.16666666666666666,0.3000000000000003,0.9523632779156559,True,500,0,0.0,0.0,0.007624340461552241,0.042,0.0010595673011807522,0.0730625,0.0020038379851778647,0.0
fixed_sender,32,30,0.967741935483871,0.16666666666666666,0.3000000000000001,0.9576291842096181,True,500,1,0.002,0.00035313639455927456,0.011240706705146758,0.04175,0.001082806510822575,0.073125,0.002006104473929671,0.0
fixed_sender,32,8,0.25806451612903225,0.3333333333333333,0.599999999999999,0.8282807144726563,False,500,7,0.014,0.00679778979084349,0.02861306913778529,0.0531875,0.0019329695237793375,0.0734375,0.0020671707300448866,0.0
fixed_sender,32,12,0.3870967741935484,0.3333333333333333,0.5999999999999999,0.8705317737187508,False,500,15,0.03,0.018263213197913384,0.04890366683594573,0.0580625,0.0023299153307356026,0.078625,0.0024859260662404314,0.0
fixed_sender,32,16,0.5161290322580645,0.3333333333333333,0.6000000000000003,0.9006211413277231,True,500,8,0.016,0.008129253033388314,0.03125110853339426,0.0564375,0.002037065342083025,0.078625,0.002242563138209873,0.0
fixed_sender,32,20,0.6451612903225806,0.3333333333333333,0.5999999999999995,0.9228184954319947,True,500,10,0.02,0.010899183596210813,0.036420183246879345,0.05575,0.0020143523104116916,0.0805,0.002463180772707938,0.0
fixed_sender,32,24,0.7741935483870968,0.3333333333333333,0.5999999999999998,0.9395550864329795,True,500,24,0.048,0.03246520694135317,0.07042719683589006,0.063,0.0026951860893289397,0.0828125,0.002692191342745144,0.0
fixed_sender,32,28,0.9032258064516129,0.3333333333333333,0.6000000000000006,0.9523632779156559,True,500,21,0.042,0.027632310108451703,0.06335158575433016,0.0628125,0.0027205378309590475,0.0819375,0.002600345560029114,0.0
fixed_sender,32,30,0.967741935483871,0.3333333333333333,0.6000000000000002,0.9576291842096181,True,500,25,0.05,0.034093745243849435,0.0727681611715476,0.0673125,0.00307076050477,0.0878125,0.002886672252071884,0.0
fixed_sender,32,8,0.25806451612903225,0.6666666666666666,1.199999999999998,0.8282807144726563,False,500,79,0.158,0.1286526978644355,0.19256235101126623,0.104625,0.0047758859831289625,0.0899375,0.0029033074804698696,0.0
fixed_sender,32,12,0.3870967741935484,0.6666666666666666,1.1999999999999997,0.8705317737187508,False,500,109,0.218,0.18403372643598842,0.25626640158432706,0.1305,0.006899071994752449,0.0964375,0.003554140157903743,0.0
fixed_sender,32,16,0.5161290322580645,0.6666666666666666,1.2000000000000006,0.9006211413277231,True,500,126,0.252,0.21593384838137186,0.2918478244875581,0.1510625,0.007684057386129195,0.108375,0.003901262096025306,0.0
fixed_sender,32,20,0.6451612903225806,0.6666666666666666,1.199999999999999,0.9228184954319947,True,500,124,0.248,0.21216420834594762,0.2876784592466748,0.1478125,0.008031572745049256,0.1075625,0.003956468529376657,0.0
fixed_sender,32,24,0.7741935483870968,0.6666666666666666,1.1999999999999995,0.9395550864329795,True,500,122,0.244,0.208398855460222,0.2835048068560928,0.1461875,0.008156002494536263,0.1063125,0.004097825066795325,0.0
fixed_sender,32,28,0.9032258064516129,0.6666666666666666,1.2000000000000013,0.9523632779156559,True,500,117,0.234,0.1990046985940334,0.2730514505315124,0.1488125,0.008414768421809679,0.1045,0.004178521878628896,0.0
fixed_sender,32,30,0.967741935483871,0.6666666666666666,1.2000000000000004,0.9576291842096181,True,500,141,0.282,0.2443364332272433,0.32298777921399346,0.165875,0.008786106793978227,0.1175,0.004441151049591826,0.0


==> anc/data/real_network_v0.3/README.md <==
# Controlled real-network cascade v0.3

Run integrity pass: **True**

Hypothesis checks are reported descriptively and do not determine run integrity.

- Seed offspring non-decreasing with degree: **True**
- Non-seed cascade non-decreasing with degree: **True**

The run uses six stateless instances of one decision model, one exogenous false seed, one-shot exposure, and synchronous generations. The primary endpoint uses all 36 new held-out tasks. Full-cascade outcomes use the pre-registered balanced 12-task subset.

## Execution audit

- Successful logical decisions: 420 of 420
- Recorded HTTP-attempt reservations: 422 of at most 520
- Retry HTTP attempts: 2
- Failed decision records: 0
- Response IDs present: 420
- Aggregate token usage: `{"cost_in_usd_ticks": 6469454000, "input_tokens": 221120, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 205822, "total_tokens": 426942}`

## Topology summary

| topology | degree | primary n | full n | mean seed offspring | mean non-seed ever-I | mean depth |
|---|---:|---:|---:|---:|---:|---:|
| cycle | 2 | 36 | 12 | 0.667 | 0.200 | 1.000 |
| circulant_k4 | 4 | 36 | 12 | 1.333 | 0.333 | 1.333 |
| complete | 5 | 36 | 12 | 1.667 | 0.333 | 1.000 |

## Evidence boundary

The primary endpoint is first-generation seed offspring over 36 new fictional held-out tasks. Full-cascade outcomes are secondary and use only the pre-registered balanced 12-task subset. The experiment measures controlled propagation from an exogenous false seed under an explicit source-selection rule; it does not estimate spontaneous hallucination.


==> anc/data/real_network_v0.3/attempt_ledger.jsonl <==
{"created_at": "2026-07-23T03:32:57.895987+00:00", "decision_attempt_index": 1, "decision_id": "r3_001__cycle__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 1, "request_sha256": "274f07e877b4b63118463482c5aca8b16f4e84b7aae2901b1b183ffb289192ac", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:33:04.947826+00:00", "decision_attempt_index": 1, "decision_id": "r3_001__cycle__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 2, "request_sha256": "cbf4ec7be6065a761a12df3594af3aea1efa8332ebcfcd493e7eddb75c392327", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:33:11.972922+00:00", "decision_attempt_index": 1, "decision_id": "r3_001__cycle__g2__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 3, "request_sha256": "48e76ed101b0f1c514dd0fac3425ec8dc837937e5648c13675fddff9bdabfdb0", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:33:19.430901+00:00", "decision_attempt_index": 1, "decision_id": "r3_001__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 4, "request_sha256": "274f07e877b4b63118463482c5aca8b16f4e84b7aae2901b1b183ffb289192ac", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:33:26.173196+00:00", "decision_attempt_index": 1, "decision_id": "r3_001__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 5, "request_sha256": "d8deed84102d2ec04d1e884812e847692b58542763fb33f26d5989c546a22733", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:33:35.637750+00:00", "decision_attempt_index": 1, "decision_id": "r3_001__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 6, "request_sha256": "6f002ba4b6b092040257e3b4084e8bd679ecc3ed5de7b0c62e8cb483c15c3138", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:33:42.252233+00:00", "decision_attempt_index": 1, "decision_id": "r3_001__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 7, "request_sha256": "cbf4ec7be6065a761a12df3594af3aea1efa8332ebcfcd493e7eddb75c392327", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:33:50.141051+00:00", "decision_attempt_index": 1, "decision_id": "r3_001__circulant_k4__g2__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 8, "request_sha256": "32a6e24ab3dbd77f29c3ed95dd2eee3f1a5f0aba2c2bc0e5550c245e4d00ec45", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:33:58.142079+00:00", "decision_attempt_index": 1, "decision_id": "r3_001__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 9, "request_sha256": "274f07e877b4b63118463482c5aca8b16f4e84b7aae2901b1b183ffb289192ac", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:34:06.087997+00:00", "decision_attempt_index": 1, "decision_id": "r3_001__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 10, "request_sha256": "d8deed84102d2ec04d1e884812e847692b58542763fb33f26d5989c546a22733", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:34:13.772484+00:00", "decision_attempt_index": 1, "decision_id": "r3_001__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 11, "request_sha256": "254065b133fa74c4dbfd9daac52e41a2c35e302686546b23b72b22938d929c27", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:34:22.056237+00:00", "decision_attempt_index": 1, "decision_id": "r3_001__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 12, "request_sha256": "6f002ba4b6b092040257e3b4084e8bd679ecc3ed5de7b0c62e8cb483c15c3138", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:34:28.838341+00:00", "decision_attempt_index": 1, "decision_id": "r3_001__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 13, "request_sha256": "cbf4ec7be6065a761a12df3594af3aea1efa8332ebcfcd493e7eddb75c392327", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:34:36.936101+00:00", "decision_attempt_index": 1, "decision_id": "r3_002__cycle__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 14, "request_sha256": "cd9b26a8323f61e0093cf7430632aca3774e36329b5330c7ab89cffc23f65eb8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:34:44.063479+00:00", "decision_attempt_index": 1, "decision_id": "r3_002__cycle__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 15, "request_sha256": "ccb3cb1c1f309d4ae003762c74ac7bbaa15a894f38b2404c57a57d363793cc1f", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:34:51.315895+00:00", "decision_attempt_index": 1, "decision_id": "r3_002__cycle__g2__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 16, "request_sha256": "1b54f18c5cbf098c67b14ef86f129cc845e50a33f59e7e78bb765ddf7a090778", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:34:59.876541+00:00", "decision_attempt_index": 1, "decision_id": "r3_002__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 17, "request_sha256": "cd9b26a8323f61e0093cf7430632aca3774e36329b5330c7ab89cffc23f65eb8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:35:06.395170+00:00", "decision_attempt_index": 1, "decision_id": "r3_002__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 18, "request_sha256": "ccb3cb1c1f309d4ae003762c74ac7bbaa15a894f38b2404c57a57d363793cc1f", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:35:14.329223+00:00", "decision_attempt_index": 1, "decision_id": "r3_002__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 19, "request_sha256": "d39f10abafd9e0f9cf95998e2a4a0400f4c706a1fe1c7e84bcd3a897853ec248", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:35:20.966507+00:00", "decision_attempt_index": 1, "decision_id": "r3_002__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 20, "request_sha256": "33fa73dcdcc1807b33fe8213f1991315d4b7dc2a6e03e615e8b600d8252d3945", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:35:29.434011+00:00", "decision_attempt_index": 1, "decision_id": "r3_002__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 21, "request_sha256": "5f03ac5c789a5be3259647445acac707686c3a0576421ba578100e31cc151148", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:35:37.790360+00:00", "decision_attempt_index": 1, "decision_id": "r3_002__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 22, "request_sha256": "cd9b26a8323f61e0093cf7430632aca3774e36329b5330c7ab89cffc23f65eb8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:35:43.736622+00:00", "decision_attempt_index": 1, "decision_id": "r3_002__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 23, "request_sha256": "ccb3cb1c1f309d4ae003762c74ac7bbaa15a894f38b2404c57a57d363793cc1f", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:35:51.179030+00:00", "decision_attempt_index": 1, "decision_id": "r3_002__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 24, "request_sha256": "d39f10abafd9e0f9cf95998e2a4a0400f4c706a1fe1c7e84bcd3a897853ec248", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:35:58.214871+00:00", "decision_attempt_index": 1, "decision_id": "r3_002__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 25, "request_sha256": "5f03ac5c789a5be3259647445acac707686c3a0576421ba578100e31cc151148", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:36:05.956562+00:00", "decision_attempt_index": 1, "decision_id": "r3_002__circulant_k4__g2__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 26, "request_sha256": "b00c4b20c2dade59e48f75323d9ee6ee247f3bca7f832d499540a5f254786637", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:36:13.374901+00:00", "decision_attempt_index": 1, "decision_id": "r3_003__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 27, "request_sha256": "cc22b9a5d1e48e92d6e426954fdab8c45fbe2f787ae29bd12788324246907268", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:36:20.375248+00:00", "decision_attempt_index": 1, "decision_id": "r3_003__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 28, "request_sha256": "81400cf6a6be11b6f1b29c2eed11d80117133b661560372c23b29281ec1b1c56", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:36:26.038010+00:00", "decision_attempt_index": 1, "decision_id": "r3_003__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 29, "request_sha256": "2eb73e3302a2bdb2aca8d798c81389da0888d0e6342890c9c9c7d385e4b67b7b", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:36:32.773159+00:00", "decision_attempt_index": 1, "decision_id": "r3_003__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 30, "request_sha256": "4bce9f56be2bd11105c0ad574fe0e94d5642a872af4bce94bca213ba6f75d838", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:36:39.700527+00:00", "decision_attempt_index": 1, "decision_id": "r3_003__cycle__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 31, "request_sha256": "81400cf6a6be11b6f1b29c2eed11d80117133b661560372c23b29281ec1b1c56", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:36:47.263184+00:00", "decision_attempt_index": 1, "decision_id": "r3_003__cycle__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 32, "request_sha256": "2eb73e3302a2bdb2aca8d798c81389da0888d0e6342890c9c9c7d385e4b67b7b", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:36:54.729211+00:00", "decision_attempt_index": 1, "decision_id": "r3_003__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 33, "request_sha256": "cc22b9a5d1e48e92d6e426954fdab8c45fbe2f787ae29bd12788324246907268", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:37:02.403188+00:00", "decision_attempt_index": 1, "decision_id": "r3_003__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 34, "request_sha256": "81400cf6a6be11b6f1b29c2eed11d80117133b661560372c23b29281ec1b1c56", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:37:10.794364+00:00", "decision_attempt_index": 1, "decision_id": "r3_003__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 35, "request_sha256": "2eb73e3302a2bdb2aca8d798c81389da0888d0e6342890c9c9c7d385e4b67b7b", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:37:21.088495+00:00", "decision_attempt_index": 1, "decision_id": "r3_003__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 36, "request_sha256": "4bce9f56be2bd11105c0ad574fe0e94d5642a872af4bce94bca213ba6f75d838", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:37:27.197998+00:00", "decision_attempt_index": 1, "decision_id": "r3_003__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 37, "request_sha256": "9e02cdbe6c9b0efe3e0f6aed43b5e6b9f35a5e95acabe9d2421bc1542c82cfab", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:37:34.103230+00:00", "decision_attempt_index": 1, "decision_id": "r3_004__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 38, "request_sha256": "2c72e5598850e81bd2de1f3149a2978f6f032f307da81b0bcb3d6bbb9b9312fa", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:37:40.589107+00:00", "decision_attempt_index": 1, "decision_id": "r3_004__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 39, "request_sha256": "d24b365df8f4a75b1226885626036485f0e3cdb69ed53ccfb6925cd2fc79426c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:37:47.835424+00:00", "decision_attempt_index": 1, "decision_id": "r3_004__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 40, "request_sha256": "9036946f334b6ce821564b8624c717a5c6d9047df601001bedf1e0239e5be5c7", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:37:55.683958+00:00", "decision_attempt_index": 1, "decision_id": "r3_004__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 41, "request_sha256": "d931ca28291af6c57df387a8e45ed4ece7f63966536e8e26430a151b9b959688", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:38:02.965022+00:00", "decision_attempt_index": 1, "decision_id": "r3_004__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 42, "request_sha256": "3dc90980630f692b161713e0ef5e8d55772a3e4bfbe6d4ae512f9ca56e44a52e", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:38:09.199287+00:00", "decision_attempt_index": 1, "decision_id": "r3_004__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 43, "request_sha256": "2c72e5598850e81bd2de1f3149a2978f6f032f307da81b0bcb3d6bbb9b9312fa", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:38:17.396238+00:00", "decision_attempt_index": 1, "decision_id": "r3_004__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 44, "request_sha256": "d24b365df8f4a75b1226885626036485f0e3cdb69ed53ccfb6925cd2fc79426c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:38:25.020795+00:00", "decision_attempt_index": 1, "decision_id": "r3_004__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 45, "request_sha256": "9036946f334b6ce821564b8624c717a5c6d9047df601001bedf1e0239e5be5c7", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:38:32.877877+00:00", "decision_attempt_index": 1, "decision_id": "r3_004__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 46, "request_sha256": "d931ca28291af6c57df387a8e45ed4ece7f63966536e8e26430a151b9b959688", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:38:42.048706+00:00", "decision_attempt_index": 1, "decision_id": "r3_004__cycle__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 47, "request_sha256": "d24b365df8f4a75b1226885626036485f0e3cdb69ed53ccfb6925cd2fc79426c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:38:49.881670+00:00", "decision_attempt_index": 1, "decision_id": "r3_004__cycle__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 48, "request_sha256": "9036946f334b6ce821564b8624c717a5c6d9047df601001bedf1e0239e5be5c7", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:38:55.492121+00:00", "decision_attempt_index": 1, "decision_id": "r3_005__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 49, "request_sha256": "fe9c6b1cf7254e72e2c1cc239255c64d76db1266312687555605e205ad6ef7b8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:39:03.085986+00:00", "decision_attempt_index": 1, "decision_id": "r3_005__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 50, "request_sha256": "d75db0775fa4431ca6d25cc910439050d447c3b8aafc3ce1b4fff905ed7e1907", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:39:10.272120+00:00", "decision_attempt_index": 1, "decision_id": "r3_005__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 51, "request_sha256": "8eeb2d0afed51653289ce4f1ebff1eed5bf2bf99e72d8d6080a4a4b59bef0c32", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:39:18.655797+00:00", "decision_attempt_index": 1, "decision_id": "r3_005__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 52, "request_sha256": "3815de441fa0d82959eda08e54f24c8f90bd285adc0d0c9b94d991dad8df7f77", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:39:25.679994+00:00", "decision_attempt_index": 1, "decision_id": "r3_005__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 53, "request_sha256": "93a5c1bcf7ad3775a11eab97e475a7619d04e9ee2b1b4dc4097489743eaafd81", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:39:32.449796+00:00", "decision_attempt_index": 1, "decision_id": "r3_005__cycle__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 54, "request_sha256": "3815de441fa0d82959eda08e54f24c8f90bd285adc0d0c9b94d991dad8df7f77", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:39:39.740963+00:00", "decision_attempt_index": 1, "decision_id": "r3_005__cycle__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 55, "request_sha256": "93a5c1bcf7ad3775a11eab97e475a7619d04e9ee2b1b4dc4097489743eaafd81", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:39:48.640625+00:00", "decision_attempt_index": 1, "decision_id": "r3_005__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 56, "request_sha256": "fe9c6b1cf7254e72e2c1cc239255c64d76db1266312687555605e205ad6ef7b8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:39:56.420945+00:00", "decision_attempt_index": 1, "decision_id": "r3_005__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 57, "request_sha256": "8eeb2d0afed51653289ce4f1ebff1eed5bf2bf99e72d8d6080a4a4b59bef0c32", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:40:03.445252+00:00", "decision_attempt_index": 1, "decision_id": "r3_005__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 58, "request_sha256": "3815de441fa0d82959eda08e54f24c8f90bd285adc0d0c9b94d991dad8df7f77", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:40:10.140553+00:00", "decision_attempt_index": 1, "decision_id": "r3_005__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 59, "request_sha256": "93a5c1bcf7ad3775a11eab97e475a7619d04e9ee2b1b4dc4097489743eaafd81", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:40:17.419283+00:00", "decision_attempt_index": 1, "decision_id": "r3_006__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 60, "request_sha256": "85bbcc23e7fcacdc7cd2fc5c32fc3c09a959d454e5dc1ee26bbf9a56e65589bd", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:40:23.762143+00:00", "decision_attempt_index": 1, "decision_id": "r3_006__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 61, "request_sha256": "5714039b6457e8a4c29bc4612dde0c6349f8e374aa3aa6e5d862c998e6b33b42", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:40:30.423890+00:00", "decision_attempt_index": 1, "decision_id": "r3_006__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 62, "request_sha256": "fd10bf51c1cfb358749ed1f64c69b2779700a71b877202cb00689365a3c6321b", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:40:37.181183+00:00", "decision_attempt_index": 1, "decision_id": "r3_006__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 63, "request_sha256": "8361ad70368b100fe0bf271c99a0ad835c6675ce57b6a1b6bf2e871defa75c8d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:40:44.151921+00:00", "decision_attempt_index": 1, "decision_id": "r3_006__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 64, "request_sha256": "1aa586a5bd0da5aa9d0257d75b55d253bf7eeb1213a444b422a7f3631bbaf74a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:40:58.560142+00:00", "decision_attempt_index": 2, "decision_id": "r3_006__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 65, "request_sha256": "1aa586a5bd0da5aa9d0257d75b55d253bf7eeb1213a444b422a7f3631bbaf74a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:41:05.511814+00:00", "decision_attempt_index": 1, "decision_id": "r3_006__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 66, "request_sha256": "85bbcc23e7fcacdc7cd2fc5c32fc3c09a959d454e5dc1ee26bbf9a56e65589bd", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:41:13.120413+00:00", "decision_attempt_index": 1, "decision_id": "r3_006__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 67, "request_sha256": "5714039b6457e8a4c29bc4612dde0c6349f8e374aa3aa6e5d862c998e6b33b42", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:41:20.085779+00:00", "decision_attempt_index": 1, "decision_id": "r3_006__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 68, "request_sha256": "8361ad70368b100fe0bf271c99a0ad835c6675ce57b6a1b6bf2e871defa75c8d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:41:27.248388+00:00", "decision_attempt_index": 1, "decision_id": "r3_006__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 69, "request_sha256": "1aa586a5bd0da5aa9d0257d75b55d253bf7eeb1213a444b422a7f3631bbaf74a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:41:34.620082+00:00", "decision_attempt_index": 1, "decision_id": "r3_006__cycle__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 70, "request_sha256": "85bbcc23e7fcacdc7cd2fc5c32fc3c09a959d454e5dc1ee26bbf9a56e65589bd", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:41:41.787839+00:00", "decision_attempt_index": 1, "decision_id": "r3_006__cycle__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 71, "request_sha256": "1aa586a5bd0da5aa9d0257d75b55d253bf7eeb1213a444b422a7f3631bbaf74a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:41:48.444053+00:00", "decision_attempt_index": 1, "decision_id": "r3_007__cycle__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 72, "request_sha256": "4f375da4f28c9121fb6cd4de0155a52e366056cd1348c61dc9729547f44cac83", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:41:57.250282+00:00", "decision_attempt_index": 1, "decision_id": "r3_007__cycle__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 73, "request_sha256": "f0b092188217d1a87fc60eaba9971788187fdf2b46ffe394e7a85954a1728d3c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:42:03.607024+00:00", "decision_attempt_index": 1, "decision_id": "r3_007__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 74, "request_sha256": "4f375da4f28c9121fb6cd4de0155a52e366056cd1348c61dc9729547f44cac83", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:42:11.332477+00:00", "decision_attempt_index": 1, "decision_id": "r3_007__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 75, "request_sha256": "30022d233db8524c6c2364022a2af1e4252d42c745a1d02e9a12028489e1821c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:42:17.741920+00:00", "decision_attempt_index": 1, "decision_id": "r3_007__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 76, "request_sha256": "e3f8101ed14bbd52585bd008260af044a4a5abcfe9c0c7a574d111df522b1e46", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:42:24.860228+00:00", "decision_attempt_index": 1, "decision_id": "r3_007__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 77, "request_sha256": "b386c1338467f385fe017c5cda28159bfffea05c63fe64381a39832f9d8d82a1", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:42:31.758269+00:00", "decision_attempt_index": 1, "decision_id": "r3_007__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 78, "request_sha256": "f0b092188217d1a87fc60eaba9971788187fdf2b46ffe394e7a85954a1728d3c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:42:39.475333+00:00", "decision_attempt_index": 1, "decision_id": "r3_007__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 79, "request_sha256": "4f375da4f28c9121fb6cd4de0155a52e366056cd1348c61dc9729547f44cac83", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:42:46.709874+00:00", "decision_attempt_index": 1, "decision_id": "r3_007__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 80, "request_sha256": "30022d233db8524c6c2364022a2af1e4252d42c745a1d02e9a12028489e1821c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:42:53.862228+00:00", "decision_attempt_index": 1, "decision_id": "r3_007__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 81, "request_sha256": "b386c1338467f385fe017c5cda28159bfffea05c63fe64381a39832f9d8d82a1", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:43:02.810397+00:00", "decision_attempt_index": 1, "decision_id": "r3_007__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 82, "request_sha256": "f0b092188217d1a87fc60eaba9971788187fdf2b46ffe394e7a85954a1728d3c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:43:09.694356+00:00", "decision_attempt_index": 1, "decision_id": "r3_008__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 83, "request_sha256": "d043530ee96646116cf9d352be00f72635d5f0cb490da2018de0928dfce2ae22", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:43:17.865707+00:00", "decision_attempt_index": 1, "decision_id": "r3_008__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 84, "request_sha256": "4d979bf31c6537d8cabd978423633f8f1d774c708143da315518245c7b84c2e4", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:43:24.654640+00:00", "decision_attempt_index": 1, "decision_id": "r3_008__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 85, "request_sha256": "7a367f22ce76f169878b07fd6b23f88bb49cbb9c8af4bfcf5363a80e80e9b795", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:43:33.302353+00:00", "decision_attempt_index": 1, "decision_id": "r3_008__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 86, "request_sha256": "4bc6292566f70cd5b75ae42ae7fc51ffe831c288b3f0d02355a4f4b355524a0c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:43:41.132167+00:00", "decision_attempt_index": 1, "decision_id": "r3_008__circulant_k4__g2__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 87, "request_sha256": "d05837ba9cf84761311ccafe11c4894f22e34fe072e4ad0ec088c6bd95d92b8a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:43:49.075167+00:00", "decision_attempt_index": 1, "decision_id": "r3_008__cycle__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 88, "request_sha256": "d043530ee96646116cf9d352be00f72635d5f0cb490da2018de0928dfce2ae22", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:43:55.975452+00:00", "decision_attempt_index": 1, "decision_id": "r3_008__cycle__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 89, "request_sha256": "4d979bf31c6537d8cabd978423633f8f1d774c708143da315518245c7b84c2e4", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:44:02.795284+00:00", "decision_attempt_index": 1, "decision_id": "r3_008__cycle__g2__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 90, "request_sha256": "8a073a3ed93f297255333f5e4380a2e5e9a41167c1efdd1060cee3f54059f90f", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:44:08.733292+00:00", "decision_attempt_index": 1, "decision_id": "r3_008__cycle__g3__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 91, "request_sha256": "8b800df3add9b0ed2d981d461319fd886a158a482f958ad90f3f228bc44bee9c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:44:16.208898+00:00", "decision_attempt_index": 1, "decision_id": "r3_008__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 92, "request_sha256": "d043530ee96646116cf9d352be00f72635d5f0cb490da2018de0928dfce2ae22", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:44:22.966457+00:00", "decision_attempt_index": 1, "decision_id": "r3_008__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 93, "request_sha256": "4d979bf31c6537d8cabd978423633f8f1d774c708143da315518245c7b84c2e4", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:44:29.945422+00:00", "decision_attempt_index": 1, "decision_id": "r3_008__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 94, "request_sha256": "7a367f22ce76f169878b07fd6b23f88bb49cbb9c8af4bfcf5363a80e80e9b795", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:44:37.205288+00:00", "decision_attempt_index": 1, "decision_id": "r3_008__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 95, "request_sha256": "46eb587d289ec55db7517b31f3c3e4c8e68ce9af123fc908fce2792948d00fe8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:44:44.060945+00:00", "decision_attempt_index": 1, "decision_id": "r3_008__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 96, "request_sha256": "4bc6292566f70cd5b75ae42ae7fc51ffe831c288b3f0d02355a4f4b355524a0c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:44:51.340052+00:00", "decision_attempt_index": 1, "decision_id": "r3_009__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 97, "request_sha256": "adcd27d483db970e4542bec72d16a1b589e293e1279c27ab6f756da86c54f7bc", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:44:57.884810+00:00", "decision_attempt_index": 1, "decision_id": "r3_009__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 98, "request_sha256": "ed14daa5394edafd8995b4f42981de42c9aba64070d04d603c7f1a4aee0b6193", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:45:04.657149+00:00", "decision_attempt_index": 1, "decision_id": "r3_009__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 99, "request_sha256": "5a15dd1c967bb658c9b6449c162dc67403de107c32f43b671fdeb0a786071f02", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:45:10.992082+00:00", "decision_attempt_index": 1, "decision_id": "r3_009__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 100, "request_sha256": "b206cd1acda8f2e2b7eb1ba2b60a05e16ceaa5c4ee57cdbbf0c723ff28570d8b", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:45:18.263627+00:00", "decision_attempt_index": 1, "decision_id": "r3_009__circulant_k4__g2__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 101, "request_sha256": "d46f872324540a3f1dcb0f9e786c1fab4fa3c33fd842994d79e8ab78b7ef249c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:45:25.530049+00:00", "decision_attempt_index": 1, "decision_id": "r3_009__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 102, "request_sha256": "adcd27d483db970e4542bec72d16a1b589e293e1279c27ab6f756da86c54f7bc", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:45:32.980009+00:00", "decision_attempt_index": 1, "decision_id": "r3_009__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 103, "request_sha256": "ed14daa5394edafd8995b4f42981de42c9aba64070d04d603c7f1a4aee0b6193", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:45:39.252319+00:00", "decision_attempt_index": 1, "decision_id": "r3_009__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 104, "request_sha256": "5a15dd1c967bb658c9b6449c162dc67403de107c32f43b671fdeb0a786071f02", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:45:46.010898+00:00", "decision_attempt_index": 1, "decision_id": "r3_009__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 105, "request_sha256": "b206cd1acda8f2e2b7eb1ba2b60a05e16ceaa5c4ee57cdbbf0c723ff28570d8b", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:45:54.611845+00:00", "decision_attempt_index": 1, "decision_id": "r3_009__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 106, "request_sha256": "1dcb92792d73eca9275a8f4f4b3045d1a85cd9d3cc272dd35c2daf07dc0dc65a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:46:28.592886+00:00", "decision_attempt_index": 1, "decision_id": "r3_009__cycle__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 107, "request_sha256": "ed14daa5394edafd8995b4f42981de42c9aba64070d04d603c7f1a4aee0b6193", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:46:37.347832+00:00", "decision_attempt_index": 1, "decision_id": "r3_009__cycle__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 108, "request_sha256": "5a15dd1c967bb658c9b6449c162dc67403de107c32f43b671fdeb0a786071f02", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:46:45.200107+00:00", "decision_attempt_index": 1, "decision_id": "r3_010__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 109, "request_sha256": "26fe2edfd220e6526212d6e0bcb5ee36cc9dbafadd022dff68e21e97a9703203", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:46:51.959015+00:00", "decision_attempt_index": 1, "decision_id": "r3_010__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 110, "request_sha256": "abe04443591d61f40bf290294ddfeb0da474f3e7ba1cd1586760afead26a6e7d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:46:59.711462+00:00", "decision_attempt_index": 1, "decision_id": "r3_010__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 111, "request_sha256": "0d01a29c105fb2ef8528c9d904d6c59bd5823b6b187f0ce66e1850ab7d30c7ef", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:47:06.394087+00:00", "decision_attempt_index": 1, "decision_id": "r3_010__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 112, "request_sha256": "45d4dc811dea82ee311ab2f0368ccacef7f8041508daa4c246f7f983d3037548", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:47:13.971734+00:00", "decision_attempt_index": 1, "decision_id": "r3_010__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 113, "request_sha256": "797f2481cead93f47178004aafdb4cfee1a6116db0605274161610c8e6a7d87a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:47:21.447722+00:00", "decision_attempt_index": 1, "decision_id": "r3_010__cycle__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 114, "request_sha256": "0d01a29c105fb2ef8528c9d904d6c59bd5823b6b187f0ce66e1850ab7d30c7ef", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:47:28.410844+00:00", "decision_attempt_index": 1, "decision_id": "r3_010__cycle__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 115, "request_sha256": "45d4dc811dea82ee311ab2f0368ccacef7f8041508daa4c246f7f983d3037548", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:47:37.114530+00:00", "decision_attempt_index": 1, "decision_id": "r3_010__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 116, "request_sha256": "abe04443591d61f40bf290294ddfeb0da474f3e7ba1cd1586760afead26a6e7d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:47:44.495262+00:00", "decision_attempt_index": 1, "decision_id": "r3_010__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 117, "request_sha256": "0d01a29c105fb2ef8528c9d904d6c59bd5823b6b187f0ce66e1850ab7d30c7ef", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:47:51.758406+00:00", "decision_attempt_index": 1, "decision_id": "r3_010__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 118, "request_sha256": "45d4dc811dea82ee311ab2f0368ccacef7f8041508daa4c246f7f983d3037548", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:48:16.133229+00:00", "decision_attempt_index": 1, "decision_id": "r3_010__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 119, "request_sha256": "797f2481cead93f47178004aafdb4cfee1a6116db0605274161610c8e6a7d87a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:48:23.735797+00:00", "decision_attempt_index": 1, "decision_id": "r3_011__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 120, "request_sha256": "3e3450527080e0a4c3e34f35e0c48d3fb57292294b3c34a9af3d16cee29f30d2", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:48:30.489965+00:00", "decision_attempt_index": 1, "decision_id": "r3_011__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 121, "request_sha256": "9b3a97539cd9ec948121890a1a4f4d100620757a0141fb1f1403162239f875ce", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:48:38.134389+00:00", "decision_attempt_index": 1, "decision_id": "r3_011__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 122, "request_sha256": "4ef4fd1f002a3560a3c98ba5bb9043d9c4fb689c95cf93bc6e28daca52621ca4", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:48:47.464550+00:00", "decision_attempt_index": 1, "decision_id": "r3_011__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 123, "request_sha256": "b69ded3a28967cf4492198ed72ec03505277b4bccedb7cc0bbea10492df1f2aa", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:48:55.824481+00:00", "decision_attempt_index": 1, "decision_id": "r3_011__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 124, "request_sha256": "c234513034970bc9ce45c4dbe05158bdc59fb6dcf9c1b0a5dd79d40c4024907d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:49:02.822643+00:00", "decision_attempt_index": 1, "decision_id": "r3_011__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 125, "request_sha256": "3e3450527080e0a4c3e34f35e0c48d3fb57292294b3c34a9af3d16cee29f30d2", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:49:10.351127+00:00", "decision_attempt_index": 1, "decision_id": "r3_011__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 126, "request_sha256": "4ef4fd1f002a3560a3c98ba5bb9043d9c4fb689c95cf93bc6e28daca52621ca4", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:49:19.618395+00:00", "decision_attempt_index": 1, "decision_id": "r3_011__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 127, "request_sha256": "b69ded3a28967cf4492198ed72ec03505277b4bccedb7cc0bbea10492df1f2aa", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:49:26.091427+00:00", "decision_attempt_index": 1, "decision_id": "r3_011__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 128, "request_sha256": "c234513034970bc9ce45c4dbe05158bdc59fb6dcf9c1b0a5dd79d40c4024907d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:49:33.703810+00:00", "decision_attempt_index": 1, "decision_id": "r3_011__cycle__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 129, "request_sha256": "b69ded3a28967cf4492198ed72ec03505277b4bccedb7cc0bbea10492df1f2aa", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:49:41.751082+00:00", "decision_attempt_index": 1, "decision_id": "r3_011__cycle__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 130, "request_sha256": "c234513034970bc9ce45c4dbe05158bdc59fb6dcf9c1b0a5dd79d40c4024907d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:49:50.744212+00:00", "decision_attempt_index": 1, "decision_id": "r3_012__cycle__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 131, "request_sha256": "7fae9d1d97ed5e57fdc8c27e0e0a95c8f2dc647a558e536f210721364bd08a2d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:50:06.490026+00:00", "decision_attempt_index": 2, "decision_id": "r3_012__cycle__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 132, "request_sha256": "7fae9d1d97ed5e57fdc8c27e0e0a95c8f2dc647a558e536f210721364bd08a2d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:50:13.112432+00:00", "decision_attempt_index": 1, "decision_id": "r3_012__cycle__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 133, "request_sha256": "db4f8fa777c02ab8bbe318ebf7900683190b72c1355ed2de5b4d983ba87bb982", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:50:19.330701+00:00", "decision_attempt_index": 1, "decision_id": "r3_012__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 134, "request_sha256": "7fae9d1d97ed5e57fdc8c27e0e0a95c8f2dc647a558e536f210721364bd08a2d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:50:26.585629+00:00", "decision_attempt_index": 1, "decision_id": "r3_012__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 135, "request_sha256": "77dd689496b40711e7442f131224a798f32d8d95b3b34bbc7e96c0aea2f2e746", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:50:38.033377+00:00", "decision_attempt_index": 1, "decision_id": "r3_012__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 136, "request_sha256": "1cc0a14abffe0029adad43604f847a1992d391699d74a4f5b082a59cdf68bc08", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:50:44.430192+00:00", "decision_attempt_index": 1, "decision_id": "r3_012__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 137, "request_sha256": "db4f8fa777c02ab8bbe318ebf7900683190b72c1355ed2de5b4d983ba87bb982", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:50:50.375661+00:00", "decision_attempt_index": 1, "decision_id": "r3_012__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 138, "request_sha256": "7fae9d1d97ed5e57fdc8c27e0e0a95c8f2dc647a558e536f210721364bd08a2d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:50:56.727458+00:00", "decision_attempt_index": 1, "decision_id": "r3_012__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 139, "request_sha256": "77dd689496b40711e7442f131224a798f32d8d95b3b34bbc7e96c0aea2f2e746", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:51:02.753954+00:00", "decision_attempt_index": 1, "decision_id": "r3_012__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 140, "request_sha256": "d5c717eb807ae2b15427f5d67576d338a46e1297f1a89f3b53e2f97521cd3704", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:51:10.822314+00:00", "decision_attempt_index": 1, "decision_id": "r3_012__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 141, "request_sha256": "1cc0a14abffe0029adad43604f847a1992d391699d74a4f5b082a59cdf68bc08", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:51:17.068962+00:00", "decision_attempt_index": 1, "decision_id": "r3_012__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 142, "request_sha256": "db4f8fa777c02ab8bbe318ebf7900683190b72c1355ed2de5b4d983ba87bb982", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:51:24.651688+00:00", "decision_attempt_index": 1, "decision_id": "r3_013__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 143, "request_sha256": "dbbe2f0e6e5554e37a2562d9e8b4d95342181e74c3c7611165d75fb9f02a84a2", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:51:31.002641+00:00", "decision_attempt_index": 1, "decision_id": "r3_013__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 144, "request_sha256": "4ce1a69a558ec4a4df7d78d7fb5d33bb744aea62f970b1a61fac092a210c6cad", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:51:37.344493+00:00", "decision_attempt_index": 1, "decision_id": "r3_013__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 145, "request_sha256": "eb395cb71a23c79963c7d9ca3943baa3dc396da68bb85c78858b2242a5fd3793", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:51:44.106852+00:00", "decision_attempt_index": 1, "decision_id": "r3_013__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 146, "request_sha256": "ad2bc424cee38f9e5cc46767d0a16d3b24fb6361fe34a778427a774fb40b3fa5", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:51:51.353830+00:00", "decision_attempt_index": 1, "decision_id": "r3_013__cycle__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 147, "request_sha256": "dbbe2f0e6e5554e37a2562d9e8b4d95342181e74c3c7611165d75fb9f02a84a2", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:51:57.414172+00:00", "decision_attempt_index": 1, "decision_id": "r3_013__cycle__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 148, "request_sha256": "ad2bc424cee38f9e5cc46767d0a16d3b24fb6361fe34a778427a774fb40b3fa5", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:52:02.943715+00:00", "decision_attempt_index": 1, "decision_id": "r3_013__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 149, "request_sha256": "dbbe2f0e6e5554e37a2562d9e8b4d95342181e74c3c7611165d75fb9f02a84a2", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:52:11.890834+00:00", "decision_attempt_index": 1, "decision_id": "r3_013__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 150, "request_sha256": "4ce1a69a558ec4a4df7d78d7fb5d33bb744aea62f970b1a61fac092a210c6cad", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:52:18.814277+00:00", "decision_attempt_index": 1, "decision_id": "r3_013__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 151, "request_sha256": "201a0442d588cdfa72cc02c20fecafa35dbe88f35b200ddb47eb81e35ef305c5", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:52:23.719962+00:00", "decision_attempt_index": 1, "decision_id": "r3_013__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 152, "request_sha256": "eb395cb71a23c79963c7d9ca3943baa3dc396da68bb85c78858b2242a5fd3793", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:52:31.617013+00:00", "decision_attempt_index": 1, "decision_id": "r3_013__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 153, "request_sha256": "ad2bc424cee38f9e5cc46767d0a16d3b24fb6361fe34a778427a774fb40b3fa5", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:52:38.582437+00:00", "decision_attempt_index": 1, "decision_id": "r3_014__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 154, "request_sha256": "90e6490c76649dda528813a6f28bd378bfb34ddee36d6859e60af51e00f20f0d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:52:44.621229+00:00", "decision_attempt_index": 1, "decision_id": "r3_014__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 155, "request_sha256": "c7b3c333dbcf5e308fbb5341d0bcec0745fb073148173cb1bc6f57d8b2f5c8a2", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:52:50.767279+00:00", "decision_attempt_index": 1, "decision_id": "r3_014__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 156, "request_sha256": "0a038a98cfdae64ef472739a5b4f2fe1c02fa833db28fa8eee94dab17e41d606", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:52:57.942351+00:00", "decision_attempt_index": 1, "decision_id": "r3_014__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 157, "request_sha256": "401b12554c4b2f818b3114d05049a38754c9f3945d01378aa52de916b3e2d408", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:53:05.515941+00:00", "decision_attempt_index": 1, "decision_id": "r3_014__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 158, "request_sha256": "90e6490c76649dda528813a6f28bd378bfb34ddee36d6859e60af51e00f20f0d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:53:13.925033+00:00", "decision_attempt_index": 1, "decision_id": "r3_014__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 159, "request_sha256": "c7b3c333dbcf5e308fbb5341d0bcec0745fb073148173cb1bc6f57d8b2f5c8a2", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:53:20.075455+00:00", "decision_attempt_index": 1, "decision_id": "r3_014__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 160, "request_sha256": "0a038a98cfdae64ef472739a5b4f2fe1c02fa833db28fa8eee94dab17e41d606", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:53:27.453343+00:00", "decision_attempt_index": 1, "decision_id": "r3_014__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 161, "request_sha256": "4637913692f4ee2624144da26bd99c8505343c6b807081ac06bce0146e2523aa", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:53:34.395572+00:00", "decision_attempt_index": 1, "decision_id": "r3_014__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 162, "request_sha256": "401b12554c4b2f818b3114d05049a38754c9f3945d01378aa52de916b3e2d408", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:53:41.046441+00:00", "decision_attempt_index": 1, "decision_id": "r3_014__cycle__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 163, "request_sha256": "90e6490c76649dda528813a6f28bd378bfb34ddee36d6859e60af51e00f20f0d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:53:48.480106+00:00", "decision_attempt_index": 1, "decision_id": "r3_014__cycle__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 164, "request_sha256": "c7b3c333dbcf5e308fbb5341d0bcec0745fb073148173cb1bc6f57d8b2f5c8a2", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:53:54.302763+00:00", "decision_attempt_index": 1, "decision_id": "r3_015__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 165, "request_sha256": "f29c4ed43f893c631c55cf1dfb72b096d58ff16cefcde5da6a2bf604bed66b7c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:54:01.063857+00:00", "decision_attempt_index": 1, "decision_id": "r3_015__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 166, "request_sha256": "ea768868894fbfeaf523a3253db146636f2106b9b7158d75970d81367cfaa279", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:54:07.876623+00:00", "decision_attempt_index": 1, "decision_id": "r3_015__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 167, "request_sha256": "d4b9600d4eed75a70a994ef6de335fefefc4dd58405801362a9e46fa7f88f447", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:54:13.813313+00:00", "decision_attempt_index": 1, "decision_id": "r3_015__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 168, "request_sha256": "ef74f15b96c52a641b9dfefa650367505266c5370bd283258961cbb45bec9dd0", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:54:20.674264+00:00", "decision_attempt_index": 1, "decision_id": "r3_015__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 169, "request_sha256": "efe56100c1b0906409a422227672ba511f95d2865bac03db6ce3e07712476a47", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:54:27.434006+00:00", "decision_attempt_index": 1, "decision_id": "r3_015__cycle__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 170, "request_sha256": "ea768868894fbfeaf523a3253db146636f2106b9b7158d75970d81367cfaa279", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:54:34.691202+00:00", "decision_attempt_index": 1, "decision_id": "r3_015__cycle__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 171, "request_sha256": "d4b9600d4eed75a70a994ef6de335fefefc4dd58405801362a9e46fa7f88f447", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:54:41.771070+00:00", "decision_attempt_index": 1, "decision_id": "r3_015__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 172, "request_sha256": "f29c4ed43f893c631c55cf1dfb72b096d58ff16cefcde5da6a2bf604bed66b7c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:54:48.835250+00:00", "decision_attempt_index": 1, "decision_id": "r3_015__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 173, "request_sha256": "ea768868894fbfeaf523a3253db146636f2106b9b7158d75970d81367cfaa279", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:54:55.695812+00:00", "decision_attempt_index": 1, "decision_id": "r3_015__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 174, "request_sha256": "d4b9600d4eed75a70a994ef6de335fefefc4dd58405801362a9e46fa7f88f447", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:55:01.985009+00:00", "decision_attempt_index": 1, "decision_id": "r3_015__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 175, "request_sha256": "ef74f15b96c52a641b9dfefa650367505266c5370bd283258961cbb45bec9dd0", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:55:09.110615+00:00", "decision_attempt_index": 1, "decision_id": "r3_015__circulant_k4__g2__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 176, "request_sha256": "7dec560b6a57a17ff61b3cc220db3068a97fc1ff5a25c2e98ce12b13d13f43d6", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:55:15.749706+00:00", "decision_attempt_index": 1, "decision_id": "r3_016__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 177, "request_sha256": "6cae7552a46485164139f839d2eec3b85304829f964880124233bd8314799f68", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:55:21.907117+00:00", "decision_attempt_index": 1, "decision_id": "r3_016__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 178, "request_sha256": "0c29b78155dcf51d4d1c16f447817a493e994abe75caa8bb7b15fd8bc4bdb5a3", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:55:28.559694+00:00", "decision_attempt_index": 1, "decision_id": "r3_016__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 179, "request_sha256": "5aeba79bce80bb1f16686d31584b8bfdde59f9243d7c13b6e1c4337123500e49", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:55:35.427951+00:00", "decision_attempt_index": 1, "decision_id": "r3_016__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 180, "request_sha256": "bd34a6ac679e9e9c3414c5cdf92f25016a0d417bc8676b86d4da756470fc658f", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:55:41.274465+00:00", "decision_attempt_index": 1, "decision_id": "r3_016__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 181, "request_sha256": "05baa08367bfa99921f7f768b84e04eb9859773e3aa3c4fa060387ab25b2d2b1", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:55:47.716830+00:00", "decision_attempt_index": 1, "decision_id": "r3_016__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 182, "request_sha256": "0c29b78155dcf51d4d1c16f447817a493e994abe75caa8bb7b15fd8bc4bdb5a3", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:55:54.797894+00:00", "decision_attempt_index": 1, "decision_id": "r3_016__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 183, "request_sha256": "5aeba79bce80bb1f16686d31584b8bfdde59f9243d7c13b6e1c4337123500e49", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:56:01.372480+00:00", "decision_attempt_index": 1, "decision_id": "r3_016__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 184, "request_sha256": "bd34a6ac679e9e9c3414c5cdf92f25016a0d417bc8676b86d4da756470fc658f", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:56:08.094595+00:00", "decision_attempt_index": 1, "decision_id": "r3_016__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 185, "request_sha256": "05baa08367bfa99921f7f768b84e04eb9859773e3aa3c4fa060387ab25b2d2b1", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:56:14.850874+00:00", "decision_attempt_index": 1, "decision_id": "r3_016__circulant_k4__g2__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 186, "request_sha256": "5bba970dc7f65ed288e89666f545270e4f6ee0aff7ba71b0b577456e7ec3930e", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:56:21.611472+00:00", "decision_attempt_index": 1, "decision_id": "r3_016__cycle__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 187, "request_sha256": "5aeba79bce80bb1f16686d31584b8bfdde59f9243d7c13b6e1c4337123500e49", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:56:29.250548+00:00", "decision_attempt_index": 1, "decision_id": "r3_016__cycle__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 188, "request_sha256": "bd34a6ac679e9e9c3414c5cdf92f25016a0d417bc8676b86d4da756470fc658f", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:56:36.147665+00:00", "decision_attempt_index": 1, "decision_id": "r3_016__cycle__g2__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 189, "request_sha256": "5b657c053902dbdd067b742bda96d4588dcac019d9252d2be83439de5c24c1c3", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:56:42.702378+00:00", "decision_attempt_index": 1, "decision_id": "r3_016__cycle__g3__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 190, "request_sha256": "a0d8a054f548aae5ef3242d003ded7a15c9e1286836fa42f11d10619ea46eb30", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:56:49.238983+00:00", "decision_attempt_index": 1, "decision_id": "r3_017__cycle__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 191, "request_sha256": "fb8aa63d8c5d24f15f1fc65705e85b6f4dd5cb1746749bbb5cb3edb52a81b1ee", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:56:55.916384+00:00", "decision_attempt_index": 1, "decision_id": "r3_017__cycle__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 192, "request_sha256": "7ed18f706ce2690ae9745ab48a48ce2e3e79ffdb3b6982d9b365c3df7e0fe346", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:57:02.272261+00:00", "decision_attempt_index": 1, "decision_id": "r3_017__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 193, "request_sha256": "d193c27cefa6c0b88615658b3b8b480b19604884cb25bcd6249a76d863a32ab2", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:57:08.814437+00:00", "decision_attempt_index": 1, "decision_id": "r3_017__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 194, "request_sha256": "97722ddc4eca9ce0c08b36688ba15a1612fc061c598d7727edac83009e6b3388", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:57:15.188729+00:00", "decision_attempt_index": 1, "decision_id": "r3_017__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 195, "request_sha256": "fb8aa63d8c5d24f15f1fc65705e85b6f4dd5cb1746749bbb5cb3edb52a81b1ee", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:57:22.522945+00:00", "decision_attempt_index": 1, "decision_id": "r3_017__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 196, "request_sha256": "7ed18f706ce2690ae9745ab48a48ce2e3e79ffdb3b6982d9b365c3df7e0fe346", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:57:29.467455+00:00", "decision_attempt_index": 1, "decision_id": "r3_017__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 197, "request_sha256": "d193c27cefa6c0b88615658b3b8b480b19604884cb25bcd6249a76d863a32ab2", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:57:38.724564+00:00", "decision_attempt_index": 1, "decision_id": "r3_017__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 198, "request_sha256": "0ba73774a15e64f58cf992607b562c295eaa3fcf49d6d18c7eb4e3986893aecf", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:57:46.139833+00:00", "decision_attempt_index": 1, "decision_id": "r3_017__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 199, "request_sha256": "97722ddc4eca9ce0c08b36688ba15a1612fc061c598d7727edac83009e6b3388", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:57:53.460818+00:00", "decision_attempt_index": 1, "decision_id": "r3_017__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 200, "request_sha256": "fb8aa63d8c5d24f15f1fc65705e85b6f4dd5cb1746749bbb5cb3edb52a81b1ee", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:58:00.938052+00:00", "decision_attempt_index": 1, "decision_id": "r3_017__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 201, "request_sha256": "7ed18f706ce2690ae9745ab48a48ce2e3e79ffdb3b6982d9b365c3df7e0fe346", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:58:08.429942+00:00", "decision_attempt_index": 1, "decision_id": "r3_018__cycle__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 202, "request_sha256": "53ed46a28b42ec5dc4db2a59ee7aaf0352f822af3d2144587e7f05edf95b5e3c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:58:15.481622+00:00", "decision_attempt_index": 1, "decision_id": "r3_018__cycle__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 203, "request_sha256": "66129fc3938ebd8485f0766b000035438148abfb65de07da4607648a61d02c7a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:58:21.136839+00:00", "decision_attempt_index": 1, "decision_id": "r3_018__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 204, "request_sha256": "53ed46a28b42ec5dc4db2a59ee7aaf0352f822af3d2144587e7f05edf95b5e3c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:58:28.670250+00:00", "decision_attempt_index": 1, "decision_id": "r3_018__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 205, "request_sha256": "da8c4a5819fdda46fee25ed9b4f0619adc1cb1e79838724dc981ca4ba595c789", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:58:35.870612+00:00", "decision_attempt_index": 1, "decision_id": "r3_018__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 206, "request_sha256": "e4db173e6617a850e92b57833547005a4b605b233ff92f9f76e84adbf07eedca", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:58:42.008442+00:00", "decision_attempt_index": 1, "decision_id": "r3_018__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 207, "request_sha256": "cf08baff28e8b3e90b3f7f15c3b9659cf1e67d235aad88b49671e851128aec27", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:58:50.807329+00:00", "decision_attempt_index": 1, "decision_id": "r3_018__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 208, "request_sha256": "66129fc3938ebd8485f0766b000035438148abfb65de07da4607648a61d02c7a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:58:57.358116+00:00", "decision_attempt_index": 1, "decision_id": "r3_018__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 209, "request_sha256": "53ed46a28b42ec5dc4db2a59ee7aaf0352f822af3d2144587e7f05edf95b5e3c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:59:04.117765+00:00", "decision_attempt_index": 1, "decision_id": "r3_018__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 210, "request_sha256": "da8c4a5819fdda46fee25ed9b4f0619adc1cb1e79838724dc981ca4ba595c789", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:59:10.507601+00:00", "decision_attempt_index": 1, "decision_id": "r3_018__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 211, "request_sha256": "cf08baff28e8b3e90b3f7f15c3b9659cf1e67d235aad88b49671e851128aec27", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:59:16.930112+00:00", "decision_attempt_index": 1, "decision_id": "r3_018__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 212, "request_sha256": "66129fc3938ebd8485f0766b000035438148abfb65de07da4607648a61d02c7a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:59:24.186885+00:00", "decision_attempt_index": 1, "decision_id": "r3_019__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 213, "request_sha256": "84ad2251b05f9ceaa3ef6ae91002702597a003d30f7c8547e16aa367266ec6a5", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:59:31.176832+00:00", "decision_attempt_index": 1, "decision_id": "r3_019__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 214, "request_sha256": "c97a5dd2503226d91cba242fe4e23dc6403e6751f22630a785148cafc8a73860", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:59:38.832072+00:00", "decision_attempt_index": 1, "decision_id": "r3_019__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 215, "request_sha256": "87a3e33dd099feb55f3308247ea5bc62653b614a98e5dea0c6c90e626763f7b4", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:59:45.370369+00:00", "decision_attempt_index": 1, "decision_id": "r3_019__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 216, "request_sha256": "5ad59a997df36f00972066f4f9a20e4724859b1b11e7663f0b55bc86c149f0b3", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:59:52.759867+00:00", "decision_attempt_index": 1, "decision_id": "r3_019__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 217, "request_sha256": "84ad2251b05f9ceaa3ef6ae91002702597a003d30f7c8547e16aa367266ec6a5", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T03:59:58.867185+00:00", "decision_attempt_index": 1, "decision_id": "r3_019__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 218, "request_sha256": "c97a5dd2503226d91cba242fe4e23dc6403e6751f22630a785148cafc8a73860", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:00:05.048100+00:00", "decision_attempt_index": 1, "decision_id": "r3_019__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 219, "request_sha256": "4021e45978d4d854b35d2aedb49e5d71e2a2c7a53f59248bf1a9976355532833", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:00:12.741617+00:00", "decision_attempt_index": 1, "decision_id": "r3_019__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 220, "request_sha256": "87a3e33dd099feb55f3308247ea5bc62653b614a98e5dea0c6c90e626763f7b4", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:00:19.460578+00:00", "decision_attempt_index": 1, "decision_id": "r3_019__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 221, "request_sha256": "5ad59a997df36f00972066f4f9a20e4724859b1b11e7663f0b55bc86c149f0b3", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:00:26.379826+00:00", "decision_attempt_index": 1, "decision_id": "r3_019__cycle__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 222, "request_sha256": "84ad2251b05f9ceaa3ef6ae91002702597a003d30f7c8547e16aa367266ec6a5", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:00:34.179572+00:00", "decision_attempt_index": 1, "decision_id": "r3_019__cycle__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 223, "request_sha256": "5ad59a997df36f00972066f4f9a20e4724859b1b11e7663f0b55bc86c149f0b3", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:00:41.191065+00:00", "decision_attempt_index": 1, "decision_id": "r3_020__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 224, "request_sha256": "0e49d0c6ea5815a1093c5f9e5d17a034584650dcbe5308354d5d72d6c40a0529", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:00:47.919859+00:00", "decision_attempt_index": 1, "decision_id": "r3_020__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 225, "request_sha256": "387bd2553cea42bb832a415390673fac869f591f8a652c34bfc53485943197c2", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:00:55.221044+00:00", "decision_attempt_index": 1, "decision_id": "r3_020__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 226, "request_sha256": "491f8b4dc741373fce32a891045c036aa55aaf2cf881ca7ad263e016e6a58564", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:01:03.021363+00:00", "decision_attempt_index": 1, "decision_id": "r3_020__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 227, "request_sha256": "e70f0322fa6b5df89914ef750e944be2c97f38c3fca66664fc3be76851772e04", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:01:09.965264+00:00", "decision_attempt_index": 1, "decision_id": "r3_020__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 228, "request_sha256": "6faea0db66b86fa20b2c44eaf04a40ff01b77f6d1615dfb254eb1b32d62ec38c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:01:18.364116+00:00", "decision_attempt_index": 1, "decision_id": "r3_020__cycle__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 229, "request_sha256": "0e49d0c6ea5815a1093c5f9e5d17a034584650dcbe5308354d5d72d6c40a0529", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:01:27.700386+00:00", "decision_attempt_index": 1, "decision_id": "r3_020__cycle__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 230, "request_sha256": "387bd2553cea42bb832a415390673fac869f591f8a652c34bfc53485943197c2", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:01:34.621729+00:00", "decision_attempt_index": 1, "decision_id": "r3_020__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 231, "request_sha256": "0e49d0c6ea5815a1093c5f9e5d17a034584650dcbe5308354d5d72d6c40a0529", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:01:42.060254+00:00", "decision_attempt_index": 1, "decision_id": "r3_020__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 232, "request_sha256": "387bd2553cea42bb832a415390673fac869f591f8a652c34bfc53485943197c2", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:01:48.981967+00:00", "decision_attempt_index": 1, "decision_id": "r3_020__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 233, "request_sha256": "491f8b4dc741373fce32a891045c036aa55aaf2cf881ca7ad263e016e6a58564", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:01:56.971034+00:00", "decision_attempt_index": 1, "decision_id": "r3_020__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 234, "request_sha256": "6faea0db66b86fa20b2c44eaf04a40ff01b77f6d1615dfb254eb1b32d62ec38c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:02:04.546418+00:00", "decision_attempt_index": 1, "decision_id": "r3_021__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 235, "request_sha256": "e099acb1b84869f6285d08916b7a182404ff9c95ecd542e1101b97a8116cfdf4", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:02:11.712259+00:00", "decision_attempt_index": 1, "decision_id": "r3_021__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 236, "request_sha256": "7455ebfc98c1da6fa1b8341799db72c0ff96237b4aa85d0866b96d42d602aea3", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:02:19.086858+00:00", "decision_attempt_index": 1, "decision_id": "r3_021__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 237, "request_sha256": "ff4ce91127bbdb71d49daaf3a012893b0e77c2aef559366cae8711ba873e4676", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:02:26.105023+00:00", "decision_attempt_index": 1, "decision_id": "r3_021__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 238, "request_sha256": "11f4c8d6ca9beaaf9c620fc342e33373e7e2fabf1cdec9f5a8a63a1e577388f0", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:02:33.319094+00:00", "decision_attempt_index": 1, "decision_id": "r3_021__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 239, "request_sha256": "51391098a55bbaff664ebefdefcf833d49b2a3a8d4aa1e3d1b4d4047cc6a4a73", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:02:40.489749+00:00", "decision_attempt_index": 1, "decision_id": "r3_021__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 240, "request_sha256": "e099acb1b84869f6285d08916b7a182404ff9c95ecd542e1101b97a8116cfdf4", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:02:47.534105+00:00", "decision_attempt_index": 1, "decision_id": "r3_021__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 241, "request_sha256": "7455ebfc98c1da6fa1b8341799db72c0ff96237b4aa85d0866b96d42d602aea3", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:02:53.595740+00:00", "decision_attempt_index": 1, "decision_id": "r3_021__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 242, "request_sha256": "ff4ce91127bbdb71d49daaf3a012893b0e77c2aef559366cae8711ba873e4676", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:02:59.338649+00:00", "decision_attempt_index": 1, "decision_id": "r3_021__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 243, "request_sha256": "11f4c8d6ca9beaaf9c620fc342e33373e7e2fabf1cdec9f5a8a63a1e577388f0", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:03:05.917647+00:00", "decision_attempt_index": 1, "decision_id": "r3_021__cycle__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 244, "request_sha256": "7455ebfc98c1da6fa1b8341799db72c0ff96237b4aa85d0866b96d42d602aea3", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:03:12.341828+00:00", "decision_attempt_index": 1, "decision_id": "r3_021__cycle__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 245, "request_sha256": "ff4ce91127bbdb71d49daaf3a012893b0e77c2aef559366cae8711ba873e4676", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:03:19.914068+00:00", "decision_attempt_index": 1, "decision_id": "r3_022__cycle__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 246, "request_sha256": "42024c07333de1da5a1f6ef9fcbd7e54c491badf2e0d344eec03d67a3b5108b8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:03:27.602637+00:00", "decision_attempt_index": 1, "decision_id": "r3_022__cycle__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 247, "request_sha256": "a642c948d30f5fe1f5626277964e3d45353387357faaea15793a904935dc29db", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:03:33.736161+00:00", "decision_attempt_index": 1, "decision_id": "r3_022__cycle__g2__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 248, "request_sha256": "7dbfe585c3d5a07c55e3e2e01d8cd7d80543924a704685f82eb3fb6255b26c49", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:03:40.065363+00:00", "decision_attempt_index": 1, "decision_id": "r3_022__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 249, "request_sha256": "d8198dd212c673a5e80acf9170c72193895851351a0c3d32861b30ee6acac000", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:03:46.638289+00:00", "decision_attempt_index": 1, "decision_id": "r3_022__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 250, "request_sha256": "42024c07333de1da5a1f6ef9fcbd7e54c491badf2e0d344eec03d67a3b5108b8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:03:54.503888+00:00", "decision_attempt_index": 1, "decision_id": "r3_022__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 251, "request_sha256": "a642c948d30f5fe1f5626277964e3d45353387357faaea15793a904935dc29db", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:04:02.321055+00:00", "decision_attempt_index": 1, "decision_id": "r3_022__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 252, "request_sha256": "d8d7b600231456d8a376d1a51b0e50597f0b35362642240b8f0859b1f5fcf530", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:04:11.116391+00:00", "decision_attempt_index": 1, "decision_id": "r3_022__circulant_k4__g2__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 253, "request_sha256": "ca6752d1e8a4b1bcc2c1e566c0f1bed108718f77a4e6257b3ba1c65d333808c2", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:04:17.623294+00:00", "decision_attempt_index": 1, "decision_id": "r3_022__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 254, "request_sha256": "39744a46e5dc4901d93e10dd1ff84f135c6148ea0133dc42443117a3c756376e", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:04:25.304790+00:00", "decision_attempt_index": 1, "decision_id": "r3_022__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 255, "request_sha256": "d8198dd212c673a5e80acf9170c72193895851351a0c3d32861b30ee6acac000", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:04:33.741860+00:00", "decision_attempt_index": 1, "decision_id": "r3_022__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 256, "request_sha256": "42024c07333de1da5a1f6ef9fcbd7e54c491badf2e0d344eec03d67a3b5108b8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:04:41.321088+00:00", "decision_attempt_index": 1, "decision_id": "r3_022__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 257, "request_sha256": "a642c948d30f5fe1f5626277964e3d45353387357faaea15793a904935dc29db", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:04:48.179445+00:00", "decision_attempt_index": 1, "decision_id": "r3_022__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 258, "request_sha256": "d8d7b600231456d8a376d1a51b0e50597f0b35362642240b8f0859b1f5fcf530", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:04:54.838902+00:00", "decision_attempt_index": 1, "decision_id": "r3_023__cycle__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 259, "request_sha256": "58b8eba1df834cdee9ed3f9af9d9bed01c74741f7bd705ef432b883e84f36e56", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:05:01.400763+00:00", "decision_attempt_index": 1, "decision_id": "r3_023__cycle__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 260, "request_sha256": "c31178f52deb7698d9d8b90a87ddec0aee0f338777a2c51b0e33a6c1e7f4bcd3", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:05:10.708478+00:00", "decision_attempt_index": 1, "decision_id": "r3_023__cycle__g2__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 261, "request_sha256": "6845a8c606d5149b386444802abf41632358eb6c6b33505abc5cd09d06cb066e", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:05:18.141397+00:00", "decision_attempt_index": 1, "decision_id": "r3_023__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 262, "request_sha256": "e3e0b7bdf9a1531a744a8bca0f0bf13a876c3622690dd34d02eb56eec7e57626", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:05:24.650021+00:00", "decision_attempt_index": 1, "decision_id": "r3_023__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 263, "request_sha256": "b65d93583ce25716f5ee5c6fe84ddf70e0b6e4009fa3c878d7564c6d9c4f8ab1", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:05:31.803233+00:00", "decision_attempt_index": 1, "decision_id": "r3_023__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 264, "request_sha256": "33a9eb4348c314402f7f0b72880096102754400759daa6d54e8dc37416cbda98", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:05:37.655644+00:00", "decision_attempt_index": 1, "decision_id": "r3_023__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 265, "request_sha256": "58b8eba1df834cdee9ed3f9af9d9bed01c74741f7bd705ef432b883e84f36e56", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:05:45.235941+00:00", "decision_attempt_index": 1, "decision_id": "r3_023__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 266, "request_sha256": "c31178f52deb7698d9d8b90a87ddec0aee0f338777a2c51b0e33a6c1e7f4bcd3", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:05:53.419162+00:00", "decision_attempt_index": 1, "decision_id": "r3_023__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 267, "request_sha256": "e3e0b7bdf9a1531a744a8bca0f0bf13a876c3622690dd34d02eb56eec7e57626", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:06:01.642097+00:00", "decision_attempt_index": 1, "decision_id": "r3_023__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 268, "request_sha256": "33a9eb4348c314402f7f0b72880096102754400759daa6d54e8dc37416cbda98", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:06:08.622154+00:00", "decision_attempt_index": 1, "decision_id": "r3_023__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 269, "request_sha256": "58b8eba1df834cdee9ed3f9af9d9bed01c74741f7bd705ef432b883e84f36e56", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:06:16.169470+00:00", "decision_attempt_index": 1, "decision_id": "r3_023__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 270, "request_sha256": "c31178f52deb7698d9d8b90a87ddec0aee0f338777a2c51b0e33a6c1e7f4bcd3", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:06:24.947423+00:00", "decision_attempt_index": 1, "decision_id": "r3_023__circulant_k4__g2__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 271, "request_sha256": "17975de80c7e1c0b2ba002d7e1cb5b50f239ba6892d989d3f01647eaf9de4845", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:06:32.731113+00:00", "decision_attempt_index": 1, "decision_id": "r3_024__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 272, "request_sha256": "ecca43e49bdc6583eb668b577a065458dfaeba00365d3d0c414a8381d1319d09", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:06:39.592943+00:00", "decision_attempt_index": 1, "decision_id": "r3_024__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 273, "request_sha256": "370fc5cbc77e2bcf69e4ce523acbdfd01c93e086c8de5361c6d81948c3dc0d1d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:06:46.859905+00:00", "decision_attempt_index": 1, "decision_id": "r3_024__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 274, "request_sha256": "2e4cad5383abdccdf3a70ad115157fb48430977b1dffa59d2efe8244f5a00b47", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:06:53.915146+00:00", "decision_attempt_index": 1, "decision_id": "r3_024__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 275, "request_sha256": "98fc5884d701f3d843cb1d78cfa577030cca8ee561be4369572108c2277c6811", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:06:59.661572+00:00", "decision_attempt_index": 1, "decision_id": "r3_024__cycle__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 276, "request_sha256": "ecca43e49bdc6583eb668b577a065458dfaeba00365d3d0c414a8381d1319d09", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:07:07.862789+00:00", "decision_attempt_index": 1, "decision_id": "r3_024__cycle__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 277, "request_sha256": "98fc5884d701f3d843cb1d78cfa577030cca8ee561be4369572108c2277c6811", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:07:15.123127+00:00", "decision_attempt_index": 1, "decision_id": "r3_024__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 278, "request_sha256": "ecca43e49bdc6583eb668b577a065458dfaeba00365d3d0c414a8381d1319d09", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:07:23.826551+00:00", "decision_attempt_index": 1, "decision_id": "r3_024__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 279, "request_sha256": "370fc5cbc77e2bcf69e4ce523acbdfd01c93e086c8de5361c6d81948c3dc0d1d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:07:30.280241+00:00", "decision_attempt_index": 1, "decision_id": "r3_024__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 280, "request_sha256": "008e1dee2db75381cab62f2577edca60368bb9198253dc3a87d78e8b83c353d1", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:07:37.342707+00:00", "decision_attempt_index": 1, "decision_id": "r3_024__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 281, "request_sha256": "2e4cad5383abdccdf3a70ad115157fb48430977b1dffa59d2efe8244f5a00b47", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:07:44.727194+00:00", "decision_attempt_index": 1, "decision_id": "r3_024__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 282, "request_sha256": "98fc5884d701f3d843cb1d78cfa577030cca8ee561be4369572108c2277c6811", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:07:52.184977+00:00", "decision_attempt_index": 1, "decision_id": "r3_025__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 283, "request_sha256": "f63a958f49c567fb37bdf2212a0eb94513a37bca09f9c6cf6d39705f348a49a0", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:07:59.461121+00:00", "decision_attempt_index": 1, "decision_id": "r3_025__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 284, "request_sha256": "96b104ec20d96cc7e3f09002f0b2aef66af5e0eed8dd3db3bff17b5d24a64b9e", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:08:06.117284+00:00", "decision_attempt_index": 1, "decision_id": "r3_025__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 285, "request_sha256": "92edf1f69eb1433c9e94242667b555329666566d72afa9f32ee9f844abeb12e7", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:08:12.611335+00:00", "decision_attempt_index": 1, "decision_id": "r3_025__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 286, "request_sha256": "b57bc782d015ab159008cf627631401930be1fc58d8a360dd0c437d1e75cfd7c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:08:20.455018+00:00", "decision_attempt_index": 1, "decision_id": "r3_025__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 287, "request_sha256": "ebf6a949a215d5dc5e92dcfc89833b8dcd212236cb23a5e01547c649f4fe819d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:08:27.892352+00:00", "decision_attempt_index": 1, "decision_id": "r3_025__cycle__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 288, "request_sha256": "f63a958f49c567fb37bdf2212a0eb94513a37bca09f9c6cf6d39705f348a49a0", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:08:34.082537+00:00", "decision_attempt_index": 1, "decision_id": "r3_025__cycle__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 289, "request_sha256": "ebf6a949a215d5dc5e92dcfc89833b8dcd212236cb23a5e01547c649f4fe819d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:08:41.667828+00:00", "decision_attempt_index": 1, "decision_id": "r3_025__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 290, "request_sha256": "f63a958f49c567fb37bdf2212a0eb94513a37bca09f9c6cf6d39705f348a49a0", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:08:48.953145+00:00", "decision_attempt_index": 1, "decision_id": "r3_025__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 291, "request_sha256": "96b104ec20d96cc7e3f09002f0b2aef66af5e0eed8dd3db3bff17b5d24a64b9e", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:08:57.116085+00:00", "decision_attempt_index": 1, "decision_id": "r3_025__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 292, "request_sha256": "b57bc782d015ab159008cf627631401930be1fc58d8a360dd0c437d1e75cfd7c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:09:04.447438+00:00", "decision_attempt_index": 1, "decision_id": "r3_025__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 293, "request_sha256": "ebf6a949a215d5dc5e92dcfc89833b8dcd212236cb23a5e01547c649f4fe819d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:09:11.257433+00:00", "decision_attempt_index": 1, "decision_id": "r3_026__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 294, "request_sha256": "c1d041dbb1c7d306f776b44d12f7e8137aa0a817c7e68e5ac9eef0880bba5a41", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:09:19.639951+00:00", "decision_attempt_index": 1, "decision_id": "r3_026__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 295, "request_sha256": "55386ec45d29364b96f7f9497709707b0c58a19054753edce1b3ee43f3697ed8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:09:26.255344+00:00", "decision_attempt_index": 1, "decision_id": "r3_026__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 296, "request_sha256": "7683b13a36a8bb5a6f45d3cb3306d1c69a8716e128ef3cd6d1fb77c1b3cc3bb2", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:09:32.856613+00:00", "decision_attempt_index": 1, "decision_id": "r3_026__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 297, "request_sha256": "903c04d1301a38ee7bc8ab04f63a85bfc6a56bca03affc0feec273c341953b48", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:09:40.732766+00:00", "decision_attempt_index": 1, "decision_id": "r3_026__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 298, "request_sha256": "888a55f5695d9c60774127b6417c6356155eb73b0b193abae8662212f5172a23", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:09:47.799182+00:00", "decision_attempt_index": 1, "decision_id": "r3_026__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 299, "request_sha256": "c1d041dbb1c7d306f776b44d12f7e8137aa0a817c7e68e5ac9eef0880bba5a41", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:09:55.765639+00:00", "decision_attempt_index": 1, "decision_id": "r3_026__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 300, "request_sha256": "55386ec45d29364b96f7f9497709707b0c58a19054753edce1b3ee43f3697ed8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:10:01.603946+00:00", "decision_attempt_index": 1, "decision_id": "r3_026__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 301, "request_sha256": "7683b13a36a8bb5a6f45d3cb3306d1c69a8716e128ef3cd6d1fb77c1b3cc3bb2", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:10:08.328112+00:00", "decision_attempt_index": 1, "decision_id": "r3_026__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 302, "request_sha256": "888a55f5695d9c60774127b6417c6356155eb73b0b193abae8662212f5172a23", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:10:15.271075+00:00", "decision_attempt_index": 1, "decision_id": "r3_026__cycle__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 303, "request_sha256": "c1d041dbb1c7d306f776b44d12f7e8137aa0a817c7e68e5ac9eef0880bba5a41", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:10:21.897956+00:00", "decision_attempt_index": 1, "decision_id": "r3_026__cycle__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 304, "request_sha256": "55386ec45d29364b96f7f9497709707b0c58a19054753edce1b3ee43f3697ed8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:10:28.944438+00:00", "decision_attempt_index": 1, "decision_id": "r3_027__cycle__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 305, "request_sha256": "75dff085dcd2c695bac64669a151a9cd91c6ede661ff001bda9263f28867d1b0", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:10:37.465916+00:00", "decision_attempt_index": 1, "decision_id": "r3_027__cycle__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 306, "request_sha256": "61d4ce10556422eba77e6d94ea44591304267915726b5fdd37c3a70ef00630d9", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:10:44.747122+00:00", "decision_attempt_index": 1, "decision_id": "r3_027__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 307, "request_sha256": "121880bafd66873a8e543f00ff505c9bd6f24c5ac99d842073fcff137a328898", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:10:51.401929+00:00", "decision_attempt_index": 1, "decision_id": "r3_027__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 308, "request_sha256": "75dff085dcd2c695bac64669a151a9cd91c6ede661ff001bda9263f28867d1b0", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:11:01.526259+00:00", "decision_attempt_index": 1, "decision_id": "r3_027__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 309, "request_sha256": "61d4ce10556422eba77e6d94ea44591304267915726b5fdd37c3a70ef00630d9", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:11:09.001006+00:00", "decision_attempt_index": 1, "decision_id": "r3_027__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 310, "request_sha256": "7c6035b50ec8285ca79d2a00b238685465b679bff4e7d29064646d6289b3359a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:11:16.957898+00:00", "decision_attempt_index": 1, "decision_id": "r3_027__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 311, "request_sha256": "121880bafd66873a8e543f00ff505c9bd6f24c5ac99d842073fcff137a328898", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:11:23.039138+00:00", "decision_attempt_index": 1, "decision_id": "r3_027__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 312, "request_sha256": "75dff085dcd2c695bac64669a151a9cd91c6ede661ff001bda9263f28867d1b0", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:11:29.071033+00:00", "decision_attempt_index": 1, "decision_id": "r3_027__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 313, "request_sha256": "61d4ce10556422eba77e6d94ea44591304267915726b5fdd37c3a70ef00630d9", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:11:35.780912+00:00", "decision_attempt_index": 1, "decision_id": "r3_027__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 314, "request_sha256": "7c6035b50ec8285ca79d2a00b238685465b679bff4e7d29064646d6289b3359a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:11:42.191616+00:00", "decision_attempt_index": 1, "decision_id": "r3_027__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 315, "request_sha256": "e51e42750fbd66e425b2f885065ab6fe0e3f407401e72fe24186945c9a0a6098", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:11:48.084427+00:00", "decision_attempt_index": 1, "decision_id": "r3_028__cycle__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 316, "request_sha256": "b0f0c64d471593fe1526cb55a9df9a58e6daabecaa6e27557cb1b09408b7cbb3", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:11:55.217873+00:00", "decision_attempt_index": 1, "decision_id": "r3_028__cycle__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 317, "request_sha256": "15438abc7b288d595317f384d5a3f196cf0ea4d990b03e70532cab8cd4c8e90d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:12:03.786794+00:00", "decision_attempt_index": 1, "decision_id": "r3_028__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 318, "request_sha256": "4d7d189404ff961ed4af382c5f649911ec47ae03feb88e52b0203b1dd20b7573", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:12:11.055782+00:00", "decision_attempt_index": 1, "decision_id": "r3_028__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 319, "request_sha256": "3e84c0f8eab9e707ed8c008ac87fd1933b3cf0c8f9018a22345ac3ef612f4f16", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:12:17.636925+00:00", "decision_attempt_index": 1, "decision_id": "r3_028__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 320, "request_sha256": "b0f0c64d471593fe1526cb55a9df9a58e6daabecaa6e27557cb1b09408b7cbb3", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:12:24.571945+00:00", "decision_attempt_index": 1, "decision_id": "r3_028__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 321, "request_sha256": "15438abc7b288d595317f384d5a3f196cf0ea4d990b03e70532cab8cd4c8e90d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:12:32.898665+00:00", "decision_attempt_index": 1, "decision_id": "r3_028__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 322, "request_sha256": "80b4ffa216544b7001ef75985ba0b1b85da1e08bcdad33b68f62c6b37c6f21c1", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:12:40.102913+00:00", "decision_attempt_index": 1, "decision_id": "r3_028__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 323, "request_sha256": "3e84c0f8eab9e707ed8c008ac87fd1933b3cf0c8f9018a22345ac3ef612f4f16", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:12:46.692550+00:00", "decision_attempt_index": 1, "decision_id": "r3_028__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 324, "request_sha256": "b0f0c64d471593fe1526cb55a9df9a58e6daabecaa6e27557cb1b09408b7cbb3", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:12:52.631791+00:00", "decision_attempt_index": 1, "decision_id": "r3_028__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 325, "request_sha256": "15438abc7b288d595317f384d5a3f196cf0ea4d990b03e70532cab8cd4c8e90d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:12:58.978530+00:00", "decision_attempt_index": 1, "decision_id": "r3_028__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 326, "request_sha256": "80b4ffa216544b7001ef75985ba0b1b85da1e08bcdad33b68f62c6b37c6f21c1", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:13:05.737333+00:00", "decision_attempt_index": 1, "decision_id": "r3_029__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 327, "request_sha256": "cbc94dde95f3d588d092d6ad54ff712b0ecfff7a4a178e171d55a4bb25311142", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:13:11.639614+00:00", "decision_attempt_index": 1, "decision_id": "r3_029__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 328, "request_sha256": "5cc43ff1e9c2df191433bc6d62d92ba65ac8cf7be1ab1f7e007cd91dad10c581", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:13:18.844862+00:00", "decision_attempt_index": 1, "decision_id": "r3_029__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 329, "request_sha256": "3dc21f4274d82a8910bc820915194b67a49ca26be7a3caab5b042e135c10924a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:13:26.682533+00:00", "decision_attempt_index": 1, "decision_id": "r3_029__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 330, "request_sha256": "bd3bf8269c5a9ffa0a98ce3962a9d810a359bed993f6a9bf9c659a3e5e1ac9b5", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:13:33.454636+00:00", "decision_attempt_index": 1, "decision_id": "r3_029__circulant_k4__g2__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 331, "request_sha256": "c4bdb65d0b01b85d6b607c2a880a795caed415622ded95a23f74d187c14b5946", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:13:40.655556+00:00", "decision_attempt_index": 1, "decision_id": "r3_029__cycle__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 332, "request_sha256": "3dc21f4274d82a8910bc820915194b67a49ca26be7a3caab5b042e135c10924a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:13:48.118222+00:00", "decision_attempt_index": 1, "decision_id": "r3_029__cycle__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 333, "request_sha256": "bd3bf8269c5a9ffa0a98ce3962a9d810a359bed993f6a9bf9c659a3e5e1ac9b5", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:13:54.495066+00:00", "decision_attempt_index": 1, "decision_id": "r3_029__cycle__g2__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 334, "request_sha256": "542083e5e2dc764853e8fecd3cad5042fc9894e935c1dc71ee851168749020e2", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:14:01.263474+00:00", "decision_attempt_index": 1, "decision_id": "r3_029__cycle__g3__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 335, "request_sha256": "886ac08688f058bcd35e213825b853774975ff9f51fac7436baa210c2e48436f", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:14:07.279277+00:00", "decision_attempt_index": 1, "decision_id": "r3_029__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 336, "request_sha256": "cbc94dde95f3d588d092d6ad54ff712b0ecfff7a4a178e171d55a4bb25311142", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:14:15.179033+00:00", "decision_attempt_index": 1, "decision_id": "r3_029__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 337, "request_sha256": "271516db77da8aa33f97073eb554ff185180b2d32431fb8f2246a85211a4d777", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:14:22.332406+00:00", "decision_attempt_index": 1, "decision_id": "r3_029__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 338, "request_sha256": "5cc43ff1e9c2df191433bc6d62d92ba65ac8cf7be1ab1f7e007cd91dad10c581", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:14:29.604911+00:00", "decision_attempt_index": 1, "decision_id": "r3_029__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 339, "request_sha256": "3dc21f4274d82a8910bc820915194b67a49ca26be7a3caab5b042e135c10924a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:14:37.065410+00:00", "decision_attempt_index": 1, "decision_id": "r3_029__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 340, "request_sha256": "bd3bf8269c5a9ffa0a98ce3962a9d810a359bed993f6a9bf9c659a3e5e1ac9b5", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:14:44.143531+00:00", "decision_attempt_index": 1, "decision_id": "r3_030__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 341, "request_sha256": "4853f22a7247cf457460919df2a3a28e96c1620b967bfca4d269caf5f1fd8b7d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:14:51.427546+00:00", "decision_attempt_index": 1, "decision_id": "r3_030__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 342, "request_sha256": "10d5c74328a785057ea475b38bc0b1c2441a2657c81bcb60e9c6a54f20e0154d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:14:57.867061+00:00", "decision_attempt_index": 1, "decision_id": "r3_030__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 343, "request_sha256": "33e805cfbb29b8382beccdec26e86aad1e0dd01c0d1ef4145fb80ab2cddae112", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:15:04.015500+00:00", "decision_attempt_index": 1, "decision_id": "r3_030__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 344, "request_sha256": "f0d28fe6cd786e12c4beeb1a79c87b1cca3c45a1ab7d2789cf57e2eb950cce8e", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:15:10.976897+00:00", "decision_attempt_index": 1, "decision_id": "r3_030__circulant_k4__g2__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 345, "request_sha256": "48ee01f6c848e2c6e6ab51aff9c30da8c02ce7bb4de5353f833efd3b4983d03d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:15:18.024502+00:00", "decision_attempt_index": 1, "decision_id": "r3_030__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 346, "request_sha256": "4853f22a7247cf457460919df2a3a28e96c1620b967bfca4d269caf5f1fd8b7d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:15:24.294551+00:00", "decision_attempt_index": 1, "decision_id": "r3_030__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 347, "request_sha256": "10d5c74328a785057ea475b38bc0b1c2441a2657c81bcb60e9c6a54f20e0154d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:15:30.861873+00:00", "decision_attempt_index": 1, "decision_id": "r3_030__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 348, "request_sha256": "9184551c2471b96ae17d3999653f851e2e5d5830480b724f8a7864affa113bd8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:15:37.592371+00:00", "decision_attempt_index": 1, "decision_id": "r3_030__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 349, "request_sha256": "33e805cfbb29b8382beccdec26e86aad1e0dd01c0d1ef4145fb80ab2cddae112", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:15:43.528650+00:00", "decision_attempt_index": 1, "decision_id": "r3_030__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 350, "request_sha256": "f0d28fe6cd786e12c4beeb1a79c87b1cca3c45a1ab7d2789cf57e2eb950cce8e", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:15:49.897350+00:00", "decision_attempt_index": 1, "decision_id": "r3_030__cycle__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 351, "request_sha256": "4853f22a7247cf457460919df2a3a28e96c1620b967bfca4d269caf5f1fd8b7d", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:15:56.248467+00:00", "decision_attempt_index": 1, "decision_id": "r3_030__cycle__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 352, "request_sha256": "f0d28fe6cd786e12c4beeb1a79c87b1cca3c45a1ab7d2789cf57e2eb950cce8e", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:16:02.392933+00:00", "decision_attempt_index": 1, "decision_id": "r3_031__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 353, "request_sha256": "446707dc7e01a65f5b7844f4d90cf47d45641abadda33cd33657b62face45b19", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:16:08.007912+00:00", "decision_attempt_index": 1, "decision_id": "r3_031__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 354, "request_sha256": "c1449aaeeaecfb0a21095fa0399633e6243e65ae2e83447373434f23886d97d7", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:16:15.509732+00:00", "decision_attempt_index": 1, "decision_id": "r3_031__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 355, "request_sha256": "1357608e35f5f6658294f1bcfa3d9d3ab601a3c762e8153186a90ae5073a36dc", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:16:21.538279+00:00", "decision_attempt_index": 1, "decision_id": "r3_031__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 356, "request_sha256": "4930743159406634c71ea70f70ae072b48be8cc6c820ee55856db9b11f90fe0a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:16:28.808168+00:00", "decision_attempt_index": 1, "decision_id": "r3_031__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 357, "request_sha256": "e9354405a00afba6f2ef22791f86e246318ba9e1c1ed16fb3cbf5bedfac491f0", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:16:35.368822+00:00", "decision_attempt_index": 1, "decision_id": "r3_031__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 358, "request_sha256": "446707dc7e01a65f5b7844f4d90cf47d45641abadda33cd33657b62face45b19", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:16:41.608539+00:00", "decision_attempt_index": 1, "decision_id": "r3_031__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 359, "request_sha256": "c1449aaeeaecfb0a21095fa0399633e6243e65ae2e83447373434f23886d97d7", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:16:49.081628+00:00", "decision_attempt_index": 1, "decision_id": "r3_031__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 360, "request_sha256": "4930743159406634c71ea70f70ae072b48be8cc6c820ee55856db9b11f90fe0a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:16:55.933605+00:00", "decision_attempt_index": 1, "decision_id": "r3_031__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 361, "request_sha256": "e9354405a00afba6f2ef22791f86e246318ba9e1c1ed16fb3cbf5bedfac491f0", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:17:01.854097+00:00", "decision_attempt_index": 1, "decision_id": "r3_031__circulant_k4__g2__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 362, "request_sha256": "1764519963b31644ab6ee68f0c1ce8733ac2e112b759bf953224d264bf4bfedb", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:17:08.743136+00:00", "decision_attempt_index": 1, "decision_id": "r3_031__cycle__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 363, "request_sha256": "446707dc7e01a65f5b7844f4d90cf47d45641abadda33cd33657b62face45b19", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:17:14.770947+00:00", "decision_attempt_index": 1, "decision_id": "r3_031__cycle__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 364, "request_sha256": "e9354405a00afba6f2ef22791f86e246318ba9e1c1ed16fb3cbf5bedfac491f0", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:17:22.129627+00:00", "decision_attempt_index": 1, "decision_id": "r3_031__cycle__g2__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 365, "request_sha256": "c320dde13dcbe0dd727922f6485c81351d9d04008a12b9ead7419fdb7d46d7c0", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:17:29.585354+00:00", "decision_attempt_index": 1, "decision_id": "r3_031__cycle__g3__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 366, "request_sha256": "2ac13ac5786496c4c7077cea2625caff82e2b0cde7831567525be45fb1762093", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:17:35.831027+00:00", "decision_attempt_index": 1, "decision_id": "r3_032__cycle__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 367, "request_sha256": "97840f3638ade32cf7e663e3a30c5cc3a93d2e69aaf1a0a8a50a6628077e76ca", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:17:43.253860+00:00", "decision_attempt_index": 1, "decision_id": "r3_032__cycle__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 368, "request_sha256": "dcabdc4d95d0b1acd1fb3e8d3fa62d7c5e94042e54b05ad77fe2f94a00e9fde8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:17:49.611273+00:00", "decision_attempt_index": 1, "decision_id": "r3_032__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 369, "request_sha256": "97840f3638ade32cf7e663e3a30c5cc3a93d2e69aaf1a0a8a50a6628077e76ca", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:17:56.503168+00:00", "decision_attempt_index": 1, "decision_id": "r3_032__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 370, "request_sha256": "dcabdc4d95d0b1acd1fb3e8d3fa62d7c5e94042e54b05ad77fe2f94a00e9fde8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:18:03.527517+00:00", "decision_attempt_index": 1, "decision_id": "r3_032__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 371, "request_sha256": "e58e6a621bfa2b5ace55f76f2abb835745b2c0a73c0deeb4b80bc4be7acc010f", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:18:10.152741+00:00", "decision_attempt_index": 1, "decision_id": "r3_032__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 372, "request_sha256": "1423b729a04d6b0da18753fbdf5b02b9440873c1ab1a3686638fd898c6557d1c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:18:15.714735+00:00", "decision_attempt_index": 1, "decision_id": "r3_032__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 373, "request_sha256": "97840f3638ade32cf7e663e3a30c5cc3a93d2e69aaf1a0a8a50a6628077e76ca", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:18:22.369249+00:00", "decision_attempt_index": 1, "decision_id": "r3_032__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 374, "request_sha256": "dcabdc4d95d0b1acd1fb3e8d3fa62d7c5e94042e54b05ad77fe2f94a00e9fde8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:18:28.926154+00:00", "decision_attempt_index": 1, "decision_id": "r3_032__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 375, "request_sha256": "e58e6a621bfa2b5ace55f76f2abb835745b2c0a73c0deeb4b80bc4be7acc010f", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:18:36.911576+00:00", "decision_attempt_index": 1, "decision_id": "r3_032__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 376, "request_sha256": "1838135eb5d54ea4fbc736e22bd5edd1f4afb275103e23312806d5afadba5802", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:18:43.541246+00:00", "decision_attempt_index": 1, "decision_id": "r3_032__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 377, "request_sha256": "1423b729a04d6b0da18753fbdf5b02b9440873c1ab1a3686638fd898c6557d1c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:18:51.236116+00:00", "decision_attempt_index": 1, "decision_id": "r3_033__cycle__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 378, "request_sha256": "e8d0da0d8a3894cb35ccdfa24f6414aad2dd290254c86daf3c9f0de55252e473", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:18:58.640075+00:00", "decision_attempt_index": 1, "decision_id": "r3_033__cycle__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 379, "request_sha256": "8efa5faf6d4d90892e5eba2685f429b9ffb19173e53bd33b9d90b1f40421aaff", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:19:07.432419+00:00", "decision_attempt_index": 1, "decision_id": "r3_033__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 380, "request_sha256": "5dc0c5ab91557f3b47a9af1e043317c23ba781b9d420282603e1f433bd8d2d7c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:19:15.414096+00:00", "decision_attempt_index": 1, "decision_id": "r3_033__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 381, "request_sha256": "e8d0da0d8a3894cb35ccdfa24f6414aad2dd290254c86daf3c9f0de55252e473", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:19:23.926340+00:00", "decision_attempt_index": 1, "decision_id": "r3_033__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 382, "request_sha256": "8efa5faf6d4d90892e5eba2685f429b9ffb19173e53bd33b9d90b1f40421aaff", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:19:30.590295+00:00", "decision_attempt_index": 1, "decision_id": "r3_033__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 383, "request_sha256": "3dd444c104acd004d67f1157b1107b4e33d12c082d3de345a0ba010e8f1cccf1", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:19:36.408849+00:00", "decision_attempt_index": 1, "decision_id": "r3_033__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 384, "request_sha256": "8d701a348b1e65ef3fdf49c6d36acd7c8a1c536b7f6591c4db53b03570443302", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:19:41.783240+00:00", "decision_attempt_index": 1, "decision_id": "r3_033__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 385, "request_sha256": "5dc0c5ab91557f3b47a9af1e043317c23ba781b9d420282603e1f433bd8d2d7c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:19:49.306757+00:00", "decision_attempt_index": 1, "decision_id": "r3_033__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 386, "request_sha256": "e8d0da0d8a3894cb35ccdfa24f6414aad2dd290254c86daf3c9f0de55252e473", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:19:57.273685+00:00", "decision_attempt_index": 1, "decision_id": "r3_033__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 387, "request_sha256": "8efa5faf6d4d90892e5eba2685f429b9ffb19173e53bd33b9d90b1f40421aaff", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:20:05.176623+00:00", "decision_attempt_index": 1, "decision_id": "r3_033__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 388, "request_sha256": "3dd444c104acd004d67f1157b1107b4e33d12c082d3de345a0ba010e8f1cccf1", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:20:10.607748+00:00", "decision_attempt_index": 1, "decision_id": "r3_034__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 389, "request_sha256": "df319133492a67867e057623512c326accaa9977c0114d5ae5bd94ef69403eb1", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:20:17.160854+00:00", "decision_attempt_index": 1, "decision_id": "r3_034__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 390, "request_sha256": "6ca43cb3361a389001650d909cdb5e87e85cecee211a66f1835a22c7ff17f16b", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:20:24.942420+00:00", "decision_attempt_index": 1, "decision_id": "r3_034__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 391, "request_sha256": "96b0a4e4a87cd935a3add99f8e36589ba9c936e77ad9d0ee6b484bc6cd2ec1af", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:20:30.992130+00:00", "decision_attempt_index": 1, "decision_id": "r3_034__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 392, "request_sha256": "0aedc010f3b2e4e2ba6876bf073c3da6745ebfa7757a6142e27b63f77f5f577c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:20:39.333695+00:00", "decision_attempt_index": 1, "decision_id": "r3_034__cycle__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 393, "request_sha256": "6ca43cb3361a389001650d909cdb5e87e85cecee211a66f1835a22c7ff17f16b", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:20:47.179710+00:00", "decision_attempt_index": 1, "decision_id": "r3_034__cycle__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 394, "request_sha256": "96b0a4e4a87cd935a3add99f8e36589ba9c936e77ad9d0ee6b484bc6cd2ec1af", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:20:54.315918+00:00", "decision_attempt_index": 1, "decision_id": "r3_034__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 395, "request_sha256": "db5933b5b39955d71f0cf898547e545d598c78b50a1b6c146e7b2a1c551d0382", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:20:59.670855+00:00", "decision_attempt_index": 1, "decision_id": "r3_034__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 396, "request_sha256": "df319133492a67867e057623512c326accaa9977c0114d5ae5bd94ef69403eb1", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:21:06.911672+00:00", "decision_attempt_index": 1, "decision_id": "r3_034__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 397, "request_sha256": "6ca43cb3361a389001650d909cdb5e87e85cecee211a66f1835a22c7ff17f16b", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:21:14.033465+00:00", "decision_attempt_index": 1, "decision_id": "r3_034__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 398, "request_sha256": "96b0a4e4a87cd935a3add99f8e36589ba9c936e77ad9d0ee6b484bc6cd2ec1af", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:21:23.827344+00:00", "decision_attempt_index": 1, "decision_id": "r3_034__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 399, "request_sha256": "0aedc010f3b2e4e2ba6876bf073c3da6745ebfa7757a6142e27b63f77f5f577c", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:21:30.970596+00:00", "decision_attempt_index": 1, "decision_id": "r3_035__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 400, "request_sha256": "5a335602be0d8aed9dc1587a984024e4b671dd3d4b373f67f2beb8be9c621634", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:21:38.306513+00:00", "decision_attempt_index": 1, "decision_id": "r3_035__circulant_k4__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 401, "request_sha256": "f66385587245b600d8fc6d186a0e5fa5b52ff0906a546a980eeb3907fee9229a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:21:44.166671+00:00", "decision_attempt_index": 1, "decision_id": "r3_035__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 402, "request_sha256": "256915d1fa986190d29176bef9b5e8af8aa122c7a2e255ae1af3a2226cb606a7", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:21:50.614826+00:00", "decision_attempt_index": 1, "decision_id": "r3_035__circulant_k4__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 403, "request_sha256": "94cb0039ea83b3e3b8c27873bd8cc3764d0f25395ef1ede7402a802547f614fa", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:21:57.187659+00:00", "decision_attempt_index": 1, "decision_id": "r3_035__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 404, "request_sha256": "5a335602be0d8aed9dc1587a984024e4b671dd3d4b373f67f2beb8be9c621634", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:22:04.385566+00:00", "decision_attempt_index": 1, "decision_id": "r3_035__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 405, "request_sha256": "bf4a60a80a2c82acc3da2dc1e1035efc7965b443e047e7556de5949436f40078", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:22:13.297240+00:00", "decision_attempt_index": 1, "decision_id": "r3_035__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 406, "request_sha256": "f66385587245b600d8fc6d186a0e5fa5b52ff0906a546a980eeb3907fee9229a", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:22:20.040406+00:00", "decision_attempt_index": 1, "decision_id": "r3_035__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 407, "request_sha256": "256915d1fa986190d29176bef9b5e8af8aa122c7a2e255ae1af3a2226cb606a7", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:22:27.822790+00:00", "decision_attempt_index": 1, "decision_id": "r3_035__complete__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 408, "request_sha256": "94cb0039ea83b3e3b8c27873bd8cc3764d0f25395ef1ede7402a802547f614fa", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:22:33.966722+00:00", "decision_attempt_index": 1, "decision_id": "r3_035__cycle__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 409, "request_sha256": "256915d1fa986190d29176bef9b5e8af8aa122c7a2e255ae1af3a2226cb606a7", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:22:41.123974+00:00", "decision_attempt_index": 1, "decision_id": "r3_035__cycle__g1__n5", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 410, "request_sha256": "94cb0039ea83b3e3b8c27873bd8cc3764d0f25395ef1ede7402a802547f614fa", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:22:48.010829+00:00", "decision_attempt_index": 1, "decision_id": "r3_036__complete__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 411, "request_sha256": "2c33d3bb12023f8829bae2e7805e89051c229f61a7ca99128cf1878a1c42b9b5", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:22:54.037976+00:00", "decision_attempt_index": 1, "decision_id": "r3_036__complete__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 412, "request_sha256": "133bdf5f84a1cc72eaf41c7ac0657aa7cfb0eca7d7bc4e9963da19c11d2a4f33", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:23:01.107014+00:00", "decision_attempt_index": 1, "decision_id": "r3_036__complete__g1__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 413, "request_sha256": "feaa8928976beb64fb276dc9edae9a7fdadc26368bab4647a14485df4017feae", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:23:07.830720+00:00", "decision_attempt_index": 1, "decision_id": "r3_036__complete__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 414, "request_sha256": "a0f8a498aaef62717dbf63054c517d408f39cae36a361bb276aab9eefb274fa8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:23:15.031820+00:00", "decision_attempt_index": 1, "decision_id": "r3_036__complete__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 415, "request_sha256": "5246fe3901829ac6637123b7611b2b6250d0afb8eb7ad196f87a75885c469752", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:23:21.686161+00:00", "decision_attempt_index": 1, "decision_id": "r3_036__cycle__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 416, "request_sha256": "2c33d3bb12023f8829bae2e7805e89051c229f61a7ca99128cf1878a1c42b9b5", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:23:28.648430+00:00", "decision_attempt_index": 1, "decision_id": "r3_036__cycle__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 417, "request_sha256": "5246fe3901829ac6637123b7611b2b6250d0afb8eb7ad196f87a75885c469752", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:23:35.615459+00:00", "decision_attempt_index": 1, "decision_id": "r3_036__circulant_k4__g1__n0", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 418, "request_sha256": "2c33d3bb12023f8829bae2e7805e89051c229f61a7ca99128cf1878a1c42b9b5", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:23:44.493252+00:00", "decision_attempt_index": 1, "decision_id": "r3_036__circulant_k4__g1__n1", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 419, "request_sha256": "133bdf5f84a1cc72eaf41c7ac0657aa7cfb0eca7d7bc4e9963da19c11d2a4f33", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:23:56.402177+00:00", "decision_attempt_index": 1, "decision_id": "r3_036__circulant_k4__g1__n3", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 420, "request_sha256": "a0f8a498aaef62717dbf63054c517d408f39cae36a361bb276aab9eefb274fa8", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:24:04.496507+00:00", "decision_attempt_index": 1, "decision_id": "r3_036__circulant_k4__g1__n4", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 421, "request_sha256": "5246fe3901829ac6637123b7611b2b6250d0afb8eb7ad196f87a75885c469752", "requested_model": "grok-4.3"}
{"created_at": "2026-07-23T04:24:10.648872+00:00", "decision_attempt_index": 1, "decision_id": "r3_036__circulant_k4__g2__n2", "endpoint": "https://api.x.ai/v1/responses", "global_attempt_index": 422, "request_sha256": "de71a6083facbb800bc8910818b26580fdb16a5e00d105922b3404de968f75c2", "requested_model": "grok-4.3"}


==> anc/data/real_network_v0.3/audit.json <==
{
  "claims": 36,
  "expected_logical_decisions": 420,
  "failed_decision_records": 0,
  "full_cascade_claims": 12,
  "http_attempts_recorded": 422,
  "hypothesis_checks": {
    "nonseed_cascade_non_decreasing_with_degree": true,
    "offspring_non_decreasing_with_degree": true
  },
  "integrity_gates": {
    "all_108_protocol_trials_complete": true,
    "all_36_full_cascade_trials_complete": true,
    "all_logical_decisions_recorded": true,
    "attempt_ledger_decisions_have_records": true,
    "attempt_ledger_metadata_frozen": true,
    "attempt_ledger_within_global_cap": true,
    "attempt_ledger_within_per_decision_cap": true,
    "balanced_claim_topology_block": true,
    "balanced_preregistered_full_subset": true,
    "balanced_reliability_rotations": true,
    "balanced_seed_nodes": true,
    "balanced_topology_execution_orders": true,
    "controller_payload_equals_answer": true,
    "final_cascade_metrics_restricted_to_preregistered_subset": true,
    "first_generation_exposure_matches_degree": true,
    "first_generation_only_trials_stop_after_seed_neighbours": true,
    "unique_response_ids_when_present": true,
    "xai_response_ids_complete": true
  },
  "integrity_pass": true,
  "interpretation_boundary": "The primary endpoint is first-generation seed offspring over 36 new fictional held-out tasks. Full-cascade outcomes are secondary and use only the pre-registered balanced 12-task subset. The experiment measures controlled propagation from an exogenous false seed under an explicit source-selection rule; it does not estimate spontaneous hallucination.",
  "protocol": "controlled-real-network-cascade-v0.3",
  "protocol_trials": 108,
  "response_ids_present": 420,
  "retry_http_attempts": 2,
  "successful_logical_decisions": 420,
  "topologies": [
    2,
    4,
    5
  ],
  "usage": {
    "cost_in_usd_ticks": 6469454000,
    "input_tokens": 221120,
    "num_server_side_tools_used": 0,
    "num_sources_used": 0,
    "output_tokens": 205822,
    "total_tokens": 426942
  }
}

==> anc/data/real_network_v0.3/calibration_claims_v0.3_heldout.jsonl <==
{"claim_id":"r3_001","domain":"archive","context":"The fictional Alcor Archive must select one seal for cabinet N4.","question":"Which seal should be selected?","option_a":"Seal Kestrel","option_b":"Seal Linden","correct_option":"A","false_option":"B","private_source":"Alcor reader A1","private_reliability":0.80,"private_signal":"Alcor reader A1 reports Seal Kestrel.","false_peer_claim":"The incoming peer reports Seal Linden.","correction_evidence":"Signed Alcor register N4 identifies Seal Kestrel for cabinet N4."}
{"claim_id":"r3_002","domain":"coolant","context":"The fictional Brume Facility must select one coolant for loop J7.","question":"Which coolant should be selected?","option_a":"Coolant Orin","option_b":"Coolant Pavo","correct_option":"B","false_option":"A","private_source":"Brume monitor B2","private_reliability":0.80,"private_signal":"Brume monitor B2 reports Coolant Pavo.","false_peer_claim":"The incoming peer reports Coolant Orin.","correction_evidence":"Signed Brume register J7 identifies Coolant Pavo for loop J7."}
{"claim_id":"r3_003","domain":"greenhouse","context":"The fictional Canto Greenhouse must select one nutrient blend for bay R2.","question":"Which nutrient blend should be selected?","option_a":"Blend Sable","option_b":"Blend Tern","correct_option":"A","false_option":"B","private_source":"Canto probe C3","private_reliability":0.80,"private_signal":"Canto probe C3 reports Blend Sable.","false_peer_claim":"The incoming peer reports Blend Tern.","correction_evidence":"Signed Canto register R2 identifies Blend Sable for bay R2."}
{"claim_id":"r3_004","domain":"logistics","context":"The fictional Dune Depot must select one loading gate for crate class V.","question":"Which gate should be selected?","option_a":"Gate Amber","option_b":"Gate Birch","correct_option":"B","false_option":"A","private_source":"Dune scanner D4","private_reliability":0.80,"private_signal":"Dune scanner D4 reports Gate Birch.","false_peer_claim":"The incoming peer reports Gate Amber.","correction_evidence":"Signed Dune register V identifies Gate Birch for crate class V."}
{"claim_id":"r3_005","domain":"spectroscopy","context":"The fictional Elsin Observatory must select one filter for target H3.","question":"Which filter should be selected?","option_a":"Filter Cobalt","option_b":"Filter Drift","correct_option":"A","false_option":"B","private_source":"Elsin detector E5","private_reliability":0.80,"private_signal":"Elsin detector E5 reports Filter Cobalt.","false_peer_claim":"The incoming peer reports Filter Drift.","correction_evidence":"Signed Elsin register H3 identifies Filter Cobalt for target H3."}
{"claim_id":"r3_006","domain":"navigation","context":"The fictional Faron Fleet must select one beacon for route M8.","question":"Which beacon should be selected?","option_a":"Beacon Elm","option_b":"Beacon Fjord","correct_option":"B","false_option":"A","private_source":"Faron receiver F6","private_reliability":0.80,"private_signal":"Faron receiver F6 reports Beacon Fjord.","false_peer_claim":"The incoming peer reports Beacon Elm.","correction_evidence":"Signed Faron register M8 identifies Beacon Fjord for route M8."}
{"claim_id":"r3_007","domain":"ceramics","context":"The fictional Gable Works must select one kiln profile for batch Q5.","question":"Which kiln profile should be selected?","option_a":"Profile Granite","option_b":"Profile Harbor","correct_option":"A","false_option":"B","private_source":"Gable gauge G7","private_reliability":0.80,"private_signal":"Gable gauge G7 reports Profile Granite.","false_peer_claim":"The incoming peer reports Profile Harbor.","correction_evidence":"Signed Gable register Q5 identifies Profile Granite for batch Q5."}
{"claim_id":"r3_008","domain":"water","context":"The fictional Halden Plant must select one intake valve for basin L1.","question":"Which valve should be selected?","option_a":"Valve Iris","option_b":"Valve Juniper","correct_option":"B","false_option":"A","private_source":"Halden meter H8","private_reliability":0.80,"private_signal":"Halden meter H8 reports Valve Juniper.","false_peer_claim":"The incoming peer reports Valve Iris.","correction_evidence":"Signed Halden register L1 identifies Valve Juniper for basin L1."}
{"claim_id":"r3_009","domain":"printing","context":"The fictional Ilex Press must select one plate for edition W6.","question":"Which plate should be selected?","option_a":"Plate Kite","option_b":"Plate Larch","correct_option":"A","false_option":"B","private_source":"Ilex reader I9","private_reliability":0.80,"private_signal":"Ilex reader I9 reports Plate Kite.","false_peer_claim":"The incoming peer reports Plate Larch.","correction_evidence":"Signed Ilex register W6 identifies Plate Kite for edition W6."}
{"claim_id":"r3_010","domain":"robotics","context":"The fictional Joran Lab must select one actuator for arm C2.","question":"Which actuator should be selected?","option_a":"Actuator Mesa","option_b":"Actuator Nimbus","correct_option":"B","false_option":"A","private_source":"Joran tester J1","private_reliability":0.80,"private_signal":"Joran tester J1 reports Actuator Nimbus.","false_peer_claim":"The incoming peer reports Actuator Mesa.","correction_evidence":"Signed Joran register C2 identifies Actuator Nimbus for arm C2."}
{"claim_id":"r3_011","domain":"textiles","context":"The fictional Kelm Mill must select one dye lot for fabric P9.","question":"Which dye lot should be selected?","option_a":"Lot Ochre","option_b":"Lot Pebble","correct_option":"A","false_option":"B","private_source":"Kelm scanner K2","private_reliability":0.80,"private_signal":"Kelm scanner K2 reports Lot Ochre.","false_peer_claim":"The incoming peer reports Lot Pebble.","correction_evidence":"Signed Kelm register P9 identifies Lot Ochre for fabric P9."}
{"claim_id":"r3_012","domain":"acoustics","context":"The fictional Lumen Hall must select one panel for chamber D4.","question":"Which panel should be selected?","option_a":"Panel Quartz","option_b":"Panel Reed","correct_option":"B","false_option":"A","private_source":"Lumen sensor L3","private_reliability":0.80,"private_signal":"Lumen sensor L3 reports Panel Reed.","false_peer_claim":"The incoming peer reports Panel Quartz.","correction_evidence":"Signed Lumen register D4 identifies Panel Reed for chamber D4."}
{"claim_id":"r3_013","domain":"mapping","context":"The fictional Morrow Survey must select one marker for sector X7.","question":"Which marker should be selected?","option_a":"Marker Spruce","option_b":"Marker Talon","correct_option":"A","false_option":"B","private_source":"Morrow receiver M4","private_reliability":0.80,"private_signal":"Morrow receiver M4 reports Marker Spruce.","false_peer_claim":"The incoming peer reports Marker Talon.","correction_evidence":"Signed Morrow register X7 identifies Marker Spruce for sector X7."}
{"claim_id":"r3_014","domain":"packaging","context":"The fictional Niven Plant must select one liner for container B3.","question":"Which liner should be selected?","option_a":"Liner Umber","option_b":"Liner Vale","correct_option":"B","false_option":"A","private_source":"Niven reader N5","private_reliability":0.80,"private_signal":"Niven reader N5 reports Liner Vale.","false_peer_claim":"The incoming peer reports Liner Umber.","correction_evidence":"Signed Niven register B3 identifies Liner Vale for container B3."}
{"claim_id":"r3_015","domain":"horticulture","context":"The fictional Orbis Nursery must select one tray for cultivar G6.","question":"Which tray should be selected?","option_a":"Tray Willow","option_b":"Tray Yarrow","correct_option":"A","false_option":"B","private_source":"Orbis tag reader O6","private_reliability":0.80,"private_signal":"Orbis tag reader O6 reports Tray Willow.","false_peer_claim":"The incoming peer reports Tray Yarrow.","correction_evidence":"Signed Orbis register G6 identifies Tray Willow for cultivar G6."}
{"claim_id":"r3_016","domain":"photonics","context":"The fictional Pella Lab must select one prism for bench K8.","question":"Which prism should be selected?","option_a":"Prism Zephyr","option_b":"Prism Alder","correct_option":"B","false_option":"A","private_source":"Pella calibrator P7","private_reliability":0.80,"private_signal":"Pella calibrator P7 reports Prism Alder.","false_peer_claim":"The incoming peer reports Prism Zephyr.","correction_evidence":"Signed Pella register K8 identifies Prism Alder for bench K8."}
{"claim_id":"r3_017","domain":"foundry","context":"The fictional Quill Foundry must select one mold for casting T1.","question":"Which mold should be selected?","option_a":"Mold Bracken","option_b":"Mold Cedar","correct_option":"A","false_option":"B","private_source":"Quill inspector Q8","private_reliability":0.80,"private_signal":"Quill inspector Q8 reports Mold Bracken.","false_peer_claim":"The incoming peer reports Mold Cedar.","correction_evidence":"Signed Quill register T1 identifies Mold Bracken for casting T1."}
{"claim_id":"r3_018","domain":"storage","context":"The fictional Riven Store must select one rack for parcel E5.","question":"Which rack should be selected?","option_a":"Rack Delta","option_b":"Rack Ember","correct_option":"B","false_option":"A","private_source":"Riven scanner R9","private_reliability":0.80,"private_signal":"Riven scanner R9 reports Rack Ember.","false_peer_claim":"The incoming peer reports Rack Delta.","correction_evidence":"Signed Riven register E5 identifies Rack Ember for parcel E5."}
{"claim_id":"r3_019","domain":"meteorology","context":"The fictional Solis Station must select one sensor for ridge N2.","question":"Which sensor should be selected?","option_a":"Sensor Flint","option_b":"Sensor Grove","correct_option":"A","false_option":"B","private_source":"Solis console S1","private_reliability":0.80,"private_signal":"Solis console S1 reports Sensor Flint.","false_peer_claim":"The incoming peer reports Sensor Grove.","correction_evidence":"Signed Solis register N2 identifies Sensor Flint for ridge N2."}
{"claim_id":"r3_020","domain":"mining","context":"The fictional Tabor Mine must select one drill head for seam J4.","question":"Which drill head should be selected?","option_a":"Head Hazel","option_b":"Head Indigo","correct_option":"B","false_option":"A","private_source":"Tabor monitor T2","private_reliability":0.80,"private_signal":"Tabor monitor T2 reports Head Indigo.","false_peer_claim":"The incoming peer reports Head Hazel.","correction_evidence":"Signed Tabor register J4 identifies Head Indigo for seam J4."}
{"claim_id":"r3_021","domain":"marine","context":"The fictional Ulric Dock must select one mooring point for vessel R7.","question":"Which mooring point should be selected?","option_a":"Point Jade","option_b":"Point Knoll","correct_option":"A","false_option":"B","private_source":"Ulric receiver U3","private_reliability":0.80,"private_signal":"Ulric receiver U3 reports Point Jade.","false_peer_claim":"The incoming peer reports Point Knoll.","correction_evidence":"Signed Ulric register R7 identifies Point Jade for vessel R7."}
{"claim_id":"r3_022","domain":"glassmaking","context":"The fictional Vela Works must select one annealing line for batch M3.","question":"Which line should be selected?","option_a":"Line Laurel","option_b":"Line Mica","correct_option":"B","false_option":"A","private_source":"Vela gauge V4","private_reliability":0.80,"private_signal":"Vela gauge V4 reports Line Mica.","false_peer_claim":"The incoming peer reports Line Laurel.","correction_evidence":"Signed Vela register M3 identifies Line Mica for batch M3."}
{"claim_id":"r3_023","domain":"forestry","context":"The fictional Wren Yard must select one saw for timber class F8.","question":"Which saw should be selected?","option_a":"Saw North","option_b":"Saw Opal","correct_option":"A","false_option":"B","private_source":"Wren tag reader W5","private_reliability":0.80,"private_signal":"Wren tag reader W5 reports Saw North.","false_peer_claim":"The incoming peer reports Saw Opal.","correction_evidence":"Signed Wren register F8 identifies Saw North for timber class F8."}
{"claim_id":"r3_024","domain":"aviation","context":"The fictional Xeran Hangar must select one tow bar for aircraft L6.","question":"Which tow bar should be selected?","option_a":"Bar Pine","option_b":"Bar Quill","correct_option":"B","false_option":"A","private_source":"Xeran scanner X6","private_reliability":0.80,"private_signal":"Xeran scanner X6 reports Bar Quill.","false_peer_claim":"The incoming peer reports Bar Pine.","correction_evidence":"Signed Xeran register L6 identifies Bar Quill for aircraft L6."}
{"claim_id":"r3_025","domain":"paper","context":"The fictional Yarrow Mill must select one pulp vat for order C9.","question":"Which vat should be selected?","option_a":"Vat Rowan","option_b":"Vat Slate","correct_option":"A","false_option":"B","private_source":"Yarrow meter Y7","private_reliability":0.80,"private_signal":"Yarrow meter Y7 reports Vat Rowan.","false_peer_claim":"The incoming peer reports Vat Slate.","correction_evidence":"Signed Yarrow register C9 identifies Vat Rowan for order C9."}
{"claim_id":"r3_026","domain":"energy","context":"The fictional Zorin Grid must select one relay for feeder P2.","question":"Which relay should be selected?","option_a":"Relay Thistle","option_b":"Relay Ursa","correct_option":"B","false_option":"A","private_source":"Zorin console Z8","private_reliability":0.80,"private_signal":"Zorin console Z8 reports Relay Ursa.","false_peer_claim":"The incoming peer reports Relay Thistle.","correction_evidence":"Signed Zorin register P2 identifies Relay Ursa for feeder P2."}
{"claim_id":"r3_027","domain":"instrumentation","context":"The fictional Arlen Lab must select one probe for chamber V5.","question":"Which probe should be selected?","option_a":"Probe Vireo","option_b":"Probe Wold","correct_option":"A","false_option":"B","private_source":"Arlen controller A9","private_reliability":0.80,"private_signal":"Arlen controller A9 reports Probe Vireo.","false_peer_claim":"The incoming peer reports Probe Wold.","correction_evidence":"Signed Arlen register V5 identifies Probe Vireo for chamber V5."}
{"claim_id":"r3_028","domain":"rail","context":"The fictional Bexley Rail must select one siding for wagon H1.","question":"Which siding should be selected?","option_a":"Siding Xenon","option_b":"Siding Yew","correct_option":"B","false_option":"A","private_source":"Bexley scanner B1","private_reliability":0.80,"private_signal":"Bexley scanner B1 reports Siding Yew.","false_peer_claim":"The incoming peer reports Siding Xenon.","correction_evidence":"Signed Bexley register H1 identifies Siding Yew for wagon H1."}
{"claim_id":"r3_029","domain":"chemistry","context":"The fictional Corin Lab must select one reagent for assay D7.","question":"Which reagent should be selected?","option_a":"Reagent Aster","option_b":"Reagent Brook","correct_option":"A","false_option":"B","private_source":"Corin analyzer C2","private_reliability":0.80,"private_signal":"Corin analyzer C2 reports Reagent Aster.","false_peer_claim":"The incoming peer reports Reagent Brook.","correction_evidence":"Signed Corin register D7 identifies Reagent Aster for assay D7."}
{"claim_id":"r3_030","domain":"warehousing","context":"The fictional Drell Hub must select one chute for parcel zone S4.","question":"Which chute should be selected?","option_a":"Chute Crest","option_b":"Chute Dapple","correct_option":"B","false_option":"A","private_source":"Drell reader D3","private_reliability":0.80,"private_signal":"Drell reader D3 reports Chute Dapple.","false_peer_claim":"The incoming peer reports Chute Crest.","correction_evidence":"Signed Drell register S4 identifies Chute Dapple for parcel zone S4."}
{"claim_id":"r3_031","domain":"astronomy","context":"The fictional Eiden Array must select one receiver for source Q8.","question":"Which receiver should be selected?","option_a":"Receiver Echo","option_b":"Receiver Fern","correct_option":"A","false_option":"B","private_source":"Eiden console E4","private_reliability":0.80,"private_signal":"Eiden console E4 reports Receiver Echo.","false_peer_claim":"The incoming peer reports Receiver Fern.","correction_evidence":"Signed Eiden register Q8 identifies Receiver Echo for source Q8."}
{"claim_id":"r3_032","domain":"irrigation","context":"The fictional Frey Farm must select one pump for field K2.","question":"Which pump should be selected?","option_a":"Pump Glade","option_b":"Pump Heath","correct_option":"B","false_option":"A","private_source":"Frey monitor F5","private_reliability":0.80,"private_signal":"Frey monitor F5 reports Pump Heath.","false_peer_claim":"The incoming peer reports Pump Glade.","correction_evidence":"Signed Frey register K2 identifies Pump Heath for field K2."}
{"claim_id":"r3_033","domain":"optics","context":"The fictional Grell Studio must select one lens for camera N6.","question":"Which lens should be selected?","option_a":"Lens Ivory","option_b":"Lens Jet","correct_option":"A","false_option":"B","private_source":"Grell calibrator G6","private_reliability":0.80,"private_signal":"Grell calibrator G6 reports Lens Ivory.","false_peer_claim":"The incoming peer reports Lens Jet.","correction_evidence":"Signed Grell register N6 identifies Lens Ivory for camera N6."}
{"claim_id":"r3_034","domain":"food processing","context":"The fictional Havel Plant must select one hopper for grain lot W3.","question":"Which hopper should be selected?","option_a":"Hopper Kelp","option_b":"Hopper Loom","correct_option":"B","false_option":"A","private_source":"Havel reader H7","private_reliability":0.80,"private_signal":"Havel reader H7 reports Hopper Loom.","false_peer_claim":"The incoming peer reports Hopper Kelp.","correction_evidence":"Signed Havel register W3 identifies Hopper Loom for grain lot W3."}
{"claim_id":"r3_035","domain":"communications","context":"The fictional Invar Station must select one channel for link B9.","question":"Which channel should be selected?","option_a":"Channel Moss","option_b":"Channel Nacre","correct_option":"A","false_option":"B","private_source":"Invar receiver I8","private_reliability":0.80,"private_signal":"Invar receiver I8 reports Channel Moss.","false_peer_claim":"The incoming peer reports Channel Nacre.","correction_evidence":"Signed Invar register B9 identifies Channel Moss for link B9."}
{"claim_id":"r3_036","domain":"construction","context":"The fictional Jexon Yard must select one beam for frame T5.","question":"Which beam should be selected?","option_a":"Beam Oriel","option_b":"Beam Pecan","correct_option":"B","false_option":"A","private_source":"Jexon scanner J9","private_reliability":0.80,"private_signal":"Jexon scanner J9 reports Beam Pecan.","false_peer_claim":"The incoming peer reports Beam Oriel.","correction_evidence":"Signed Jexon register T5 identifies Beam Pecan for frame T5."}


==> anc/data/real_network_v0.3/decision_records.jsonl <==
{"cascade_scope": "full_cascade", "claim_id": "r3_001", "correct_option": "A", "created_at": "2026-07-23T03:33:04.946704+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80) and supports B; private source A1 (0.78) supports A but lower reliability so ignored per rule 1."}, "decision_id": "r3_001__cycle__g1__n1", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Alcor Archive must select one seal for cabinet N4.\nQuestion: Which seal should be selected?\nOption A: Seal Kestrel\nOption B: Seal Linden\n\nPrivate source: Alcor reader A1\nPrivate-source reliability: 0.78\nPrivate report: Alcor reader A1 reports Seal Kestrel.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Seal Linden.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Peer node 0 has highest reliability (0.80) and supports B; private source A1 (0.78) supports A but lower reliability so ignored per rule 1.\"}", "response_id": "a0bc89fb-c640-9cce-9537-6b575e7e361a", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_001__cycle", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 485}, "cost_in_usd_ticks": 16684000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 485, "output_tokens_details": {"reasoning_tokens": 427}, "total_tokens": 1011}}
{"cascade_scope": "full_cascade", "claim_id": "r3_001", "correct_option": "A", "created_at": "2026-07-23T03:33:11.970850+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source A1 has highest reliability (0.90) and supports A; peer node 0 has lower reliability (0.80) and supports B."}, "decision_id": "r3_001__cycle__g1__n5", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Alcor Archive must select one seal for cabinet N4.\nQuestion: Which seal should be selected?\nOption A: Seal Kestrel\nOption B: Seal Linden\n\nPrivate source: Alcor reader A1\nPrivate-source reliability: 0.90\nPrivate report: Alcor reader A1 reports Seal Kestrel.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Seal Linden.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source A1 has highest reliability (0.90) and supports A; peer node 0 has lower reliability (0.80) and supports B.\"\n}", "response_id": "5e4d845d-68c2-9cce-9d2b-1d3b01731207", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_001__cycle", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 529}, "cost_in_usd_ticks": 17784000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 529, "output_tokens_details": {"reasoning_tokens": 464}, "total_tokens": 1055}}
{"cascade_scope": "full_cascade", "claim_id": "r3_001", "correct_option": "A", "created_at": "2026-07-23T03:33:19.428953+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source A1 (rel 0.80) supports A; peer node 1 (rel 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_001__cycle__g2__n2", "degree": 2, "false_option": "B", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 2.\nContext: The fictional Alcor Archive must select one seal for cabinet N4.\nQuestion: Which seal should be selected?\nOption A: Seal Kestrel\nOption B: Seal Linden\n\nPrivate source: Alcor reader A1\nPrivate-source reliability: 0.80\nPrivate report: Alcor reader A1 reports Seal Kestrel.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Seal Linden.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source A1 (rel 0.80) supports A; peer node 1 (rel 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "1563df12-f083-917a-9081-4f6b2735dab2", "source_count": 1, "source_nodes": [1], "state": "E", "status": "ok", "topology": "cycle", "trial_id": "r3_001__cycle", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 485}, "cost_in_usd_ticks": 16684000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 485, "output_tokens_details": {"reasoning_tokens": 406}, "total_tokens": 1011}}
{"cascade_scope": "full_cascade", "claim_id": "r3_001", "correct_option": "A", "created_at": "2026-07-23T03:33:26.171842+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80) and supports B; private source A1 (0.78) supports A but lower reliability."}, "decision_id": "r3_001__circulant_k4__g1__n1", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Alcor Archive must select one seal for cabinet N4.\nQuestion: Which seal should be selected?\nOption A: Seal Kestrel\nOption B: Seal Linden\n\nPrivate source: Alcor reader A1\nPrivate-source reliability: 0.78\nPrivate report: Alcor reader A1 reports Seal Kestrel.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Seal Linden.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Peer node 0 has highest reliability (0.80) and supports B; private source A1 (0.78) supports A but lower reliability.\"}", "response_id": "7950f659-4239-981c-913a-b39d1e5a1640", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_001__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 474}, "cost_in_usd_ticks": 16409000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 474, "output_tokens_details": {"reasoning_tokens": 422}, "total_tokens": 1000}}
{"cascade_scope": "full_cascade", "claim_id": "r3_001", "correct_option": "A", "created_at": "2026-07-23T03:33:35.636760+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source (0.80) supports A; peer node 0 (0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_001__circulant_k4__g1__n2", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Alcor Archive must select one seal for cabinet N4.\nQuestion: Which seal should be selected?\nOption A: Seal Kestrel\nOption B: Seal Linden\n\nPrivate source: Alcor reader A1\nPrivate-source reliability: 0.80\nPrivate report: Alcor reader A1 reports Seal Kestrel.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Seal Linden.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":0.9,\"rationale\":\"Private source (0.80) supports A; peer node 0 (0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"}", "response_id": "8eead259-115b-9259-882d-e149808869cc", "source_count": 1, "source_nodes": [0], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_001__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 562}, "cost_in_usd_ticks": 18609000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 562, "output_tokens_details": {"reasoning_tokens": 501}, "total_tokens": 1088}}
{"cascade_scope": "full_cascade", "claim_id": "r3_001", "correct_option": "A", "created_at": "2026-07-23T03:33:42.249716+00:00", "decision": {"answer_option": "A", "confidence": 0.86, "message_option": "A", "rationale": "Private source A1 has highest reliability (0.86) and supports A; peer 0 has lower reliability (0.80) and supports B."}, "decision_id": "r3_001__circulant_k4__g1__n4", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Alcor Archive must select one seal for cabinet N4.\nQuestion: Which seal should be selected?\nOption A: Seal Kestrel\nOption B: Seal Linden\n\nPrivate source: Alcor reader A1\nPrivate-source reliability: 0.86\nPrivate report: Alcor reader A1 reports Seal Kestrel.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Seal Linden.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.86,\"rationale\":\"Private source A1 has highest reliability (0.86) and supports A; peer 0 has lower reliability (0.80) and supports B.\"}", "response_id": "1e9daf93-b62a-9fc4-ac56-9027699e378c", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_001__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 520}, "cost_in_usd_ticks": 17559000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 520, "output_tokens_details": {"reasoning_tokens": 468}, "total_tokens": 1046}}
{"cascade_scope": "full_cascade", "claim_id": "r3_001", "correct_option": "A", "created_at": "2026-07-23T03:33:50.139736+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.90 > peer 0.80; private supports A so select A per rule 1."}, "decision_id": "r3_001__circulant_k4__g1__n5", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Alcor Archive must select one seal for cabinet N4.\nQuestion: Which seal should be selected?\nOption A: Seal Kestrel\nOption B: Seal Linden\n\nPrivate source: Alcor reader A1\nPrivate-source reliability: 0.90\nPrivate report: Alcor reader A1 reports Seal Kestrel.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Seal Linden.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.90 > peer 0.80; private supports A so select A per rule 1.\"\n}", "response_id": "b049b57d-221b-9b54-8f7b-8a59a294a78d", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_001__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 496}, "cost_in_usd_ticks": 16959000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 496, "output_tokens_details": {"reasoning_tokens": 438}, "total_tokens": 1022}}
{"cascade_scope": "full_cascade", "claim_id": "r3_001", "correct_option": "A", "created_at": "2026-07-23T03:33:58.141005+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source A1 has the highest reliability (0.82) and supports option A; peer node 1 has lower reliability (0.80) and supports B."}, "decision_id": "r3_001__circulant_k4__g2__n3", "degree": 4, "false_option": "B", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 2.\nContext: The fictional Alcor Archive must select one seal for cabinet N4.\nQuestion: Which seal should be selected?\nOption A: Seal Kestrel\nOption B: Seal Linden\n\nPrivate source: Alcor reader A1\nPrivate-source reliability: 0.82\nPrivate report: Alcor reader A1 reports Seal Kestrel.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Seal Linden.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source A1 has the highest reliability (0.82) and supports option A; peer node 1 has lower reliability (0.80) and supports B.\"\n}", "response_id": "08873f9c-3a05-94d6-804d-f4eeaf35db43", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_001__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 579}, "cost_in_usd_ticks": 19034000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 579, "output_tokens_details": {"reasoning_tokens": 512}, "total_tokens": 1105}}
{"cascade_scope": "full_cascade", "claim_id": "r3_001", "correct_option": "A", "created_at": "2026-07-23T03:34:06.086832+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80 > 0.78) and supports B; no tie."}, "decision_id": "r3_001__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Alcor Archive must select one seal for cabinet N4.\nQuestion: Which seal should be selected?\nOption A: Seal Kestrel\nOption B: Seal Linden\n\nPrivate source: Alcor reader A1\nPrivate-source reliability: 0.78\nPrivate report: Alcor reader A1 reports Seal Kestrel.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Seal Linden.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 0 has highest reliability (0.80 > 0.78) and supports B; no tie.\"\n}", "response_id": "edf74171-3a16-9d3e-b2a0-c5333772eb6e", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_001__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 526}, "cost_in_usd_ticks": 14349000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 526, "output_tokens_details": {"reasoning_tokens": 469}, "total_tokens": 1052}}
{"cascade_scope": "full_cascade", "claim_id": "r3_001", "correct_option": "A", "created_at": "2026-07-23T03:34:13.771401+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source (reliability 0.80) supports A; peer node 0 (reliability 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_001__complete__g1__n2", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Alcor Archive must select one seal for cabinet N4.\nQuestion: Which seal should be selected?\nOption A: Seal Kestrel\nOption B: Seal Linden\n\nPrivate source: Alcor reader A1\nPrivate-source reliability: 0.80\nPrivate report: Alcor reader A1 reports Seal Kestrel.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Seal Linden.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source (reliability 0.80) supports A; peer node 0 (reliability 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "1b504846-9cc1-90e4-8e4c-dd5e9d2323e4", "source_count": 1, "source_nodes": [0], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_001__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 544}, "cost_in_usd_ticks": 18159000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 544, "output_tokens_details": {"reasoning_tokens": 465}, "total_tokens": 1070}}
{"cascade_scope": "full_cascade", "claim_id": "r3_001", "correct_option": "A", "created_at": "2026-07-23T03:34:22.054441+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source A1 has highest reliability 0.82 and supports A; peer 0.80 supports B so no tie."}, "decision_id": "r3_001__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Alcor Archive must select one seal for cabinet N4.\nQuestion: Which seal should be selected?\nOption A: Seal Kestrel\nOption B: Seal Linden\n\nPrivate source: Alcor reader A1\nPrivate-source reliability: 0.82\nPrivate report: Alcor reader A1 reports Seal Kestrel.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Seal Linden.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source A1 has highest reliability 0.82 and supports A; peer 0.80 supports B so no tie.\"\n}", "response_id": "058801fb-063c-9363-9c09-1cfc175d1483", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_001__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 527}, "cost_in_usd_ticks": 17734000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 527, "output_tokens_details": {"reasoning_tokens": 468}, "total_tokens": 1053}}
{"cascade_scope": "full_cascade", "claim_id": "r3_001", "correct_option": "A", "created_at": "2026-07-23T03:34:28.835196+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source A1 has highest reliability 0.86 supporting A; peer node 0 has lower 0.80 supporting B."}, "decision_id": "r3_001__complete__g1__n4", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Alcor Archive must select one seal for cabinet N4.\nQuestion: Which seal should be selected?\nOption A: Seal Kestrel\nOption B: Seal Linden\n\nPrivate source: Alcor reader A1\nPrivate-source reliability: 0.86\nPrivate report: Alcor reader A1 reports Seal Kestrel.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Seal Linden.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source A1 has highest reliability 0.86 supporting A; peer node 0 has lower 0.80 supporting B.\"\n}", "response_id": "7188d532-80be-9e2b-b9ef-5f7d93072ead", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_001__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 468}, "cost_in_usd_ticks": 16259000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 468, "output_tokens_details": {"reasoning_tokens": 408}, "total_tokens": 994}}
{"cascade_scope": "full_cascade", "claim_id": "r3_001", "correct_option": "A", "created_at": "2026-07-23T03:34:36.934259+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source A1 has highest reliability (0.90) and supports A; peer 0 (0.80) supports B but is lower reliability so ignored per rule 1."}, "decision_id": "r3_001__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Alcor Archive must select one seal for cabinet N4.\nQuestion: Which seal should be selected?\nOption A: Seal Kestrel\nOption B: Seal Linden\n\nPrivate source: Alcor reader A1\nPrivate-source reliability: 0.90\nPrivate report: Alcor reader A1 reports Seal Kestrel.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Seal Linden.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source A1 has highest reliability (0.90) and supports A; peer 0 (0.80) supports B but is lower reliability so ignored per rule 1.\"\n}", "response_id": "c7688f55-8dcd-9592-a27d-c6aafa09e17b", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_001__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 513}, "cost_in_usd_ticks": 17384000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 513, "output_tokens_details": {"reasoning_tokens": 443}, "total_tokens": 1039}}
{"cascade_scope": "full_cascade", "claim_id": "r3_002", "correct_option": "B", "created_at": "2026-07-23T03:34:44.061931+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80) and supports A; private source (0.74) supports B."}, "decision_id": "r3_002__cycle__g1__n0", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Brume Facility must select one coolant for loop J7.\nQuestion: Which coolant should be selected?\nOption A: Coolant Orin\nOption B: Coolant Pavo\n\nPrivate source: Brume monitor B2\nPrivate-source reliability: 0.74\nPrivate report: Brume monitor B2 reports Coolant Pavo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Coolant Orin.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.85,\"rationale\":\"Peer node 1 has highest reliability (0.80) and supports A; private source (0.74) supports B.\"}", "response_id": "4251f314-2ca9-9c83-ae60-ce58cd714ba8", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_002__cycle", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 473}, "cost_in_usd_ticks": 16459000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 473, "output_tokens_details": {"reasoning_tokens": 426}, "total_tokens": 1005}}
{"cascade_scope": "full_cascade", "claim_id": "r3_002", "correct_option": "B", "created_at": "2026-07-23T03:34:51.314933+00:00", "decision": {"answer_option": "UNSURE", "confidence": 1.0, "message_option": "UNSURE", "rationale": "Private source (0.80) supports B; peer node 1 (0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_002__cycle__g1__n2", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Brume Facility must select one coolant for loop J7.\nQuestion: Which coolant should be selected?\nOption A: Coolant Orin\nOption B: Coolant Pavo\n\nPrivate source: Brume monitor B2\nPrivate-source reliability: 0.80\nPrivate report: Brume monitor B2 reports Coolant Pavo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Coolant Orin.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":1,\"rationale\":\"Private source (0.80) supports B; peer node 1 (0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"}", "response_id": "55a080ae-9a24-95ac-8a2a-2506488988b3", "source_count": 1, "source_nodes": [1], "state": "E", "status": "ok", "topology": "cycle", "trial_id": "r3_002__cycle", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 465}, "cost_in_usd_ticks": 16259000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 465, "output_tokens_details": {"reasoning_tokens": 406}, "total_tokens": 997}}
{"cascade_scope": "full_cascade", "claim_id": "r3_002", "correct_option": "B", "created_at": "2026-07-23T03:34:59.875514+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.90 > peer 0.80 and supports B; no tie."}, "decision_id": "r3_002__cycle__g2__n5", "degree": 2, "false_option": "A", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 2.\nContext: The fictional Brume Facility must select one coolant for loop J7.\nQuestion: Which coolant should be selected?\nOption A: Coolant Orin\nOption B: Coolant Pavo\n\nPrivate source: Brume monitor B2\nPrivate-source reliability: 0.90\nPrivate report: Brume monitor B2 reports Coolant Pavo.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Coolant Orin.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.90 > peer 0.80 and supports B; no tie.\"\n}", "response_id": "d3129015-8254-9708-8a14-864176ec3493", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_002__cycle", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 566}, "cost_in_usd_ticks": 18784000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 566, "output_tokens_details": {"reasoning_tokens": 513}, "total_tokens": 1098}}
{"cascade_scope": "full_cascade", "claim_id": "r3_002", "correct_option": "B", "created_at": "2026-07-23T03:35:06.394244+00:00", "decision": {"answer_option": "A", "confidence": 0.8, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80) and supports A; private source reliability 0.74 supports B"}, "decision_id": "r3_002__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Brume Facility must select one coolant for loop J7.\nQuestion: Which coolant should be selected?\nOption A: Coolant Orin\nOption B: Coolant Pavo\n\nPrivate source: Brume monitor B2\nPrivate-source reliability: 0.74\nPrivate report: Brume monitor B2 reports Coolant Pavo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Coolant Orin.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.8,\"rationale\":\"Peer node 1 has highest reliability (0.80) and supports A; private source reliability 0.74 supports B\"}", "response_id": "0b51f2fa-0912-90c8-ab26-3c8a791c97c3", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_002__complete", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 508}, "cost_in_usd_ticks": 17334000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 508, "output_tokens_details": {"reasoning_tokens": 462}, "total_tokens": 1040}}
{"cascade_scope": "full_cascade", "claim_id": "r3_002", "correct_option": "B", "created_at": "2026-07-23T03:35:14.327804+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source (0.80) supports B; peer node 1 (0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_002__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Brume Facility must select one coolant for loop J7.\nQuestion: Which coolant should be selected?\nOption A: Coolant Orin\nOption B: Coolant Pavo\n\nPrivate source: Brume monitor B2\nPrivate-source reliability: 0.80\nPrivate report: Brume monitor B2 reports Coolant Pavo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Coolant Orin.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source (0.80) supports B; peer node 1 (0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "509fad41-aa21-93a3-ae34-a53f8f9208f7", "source_count": 1, "source_nodes": [1], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_002__complete", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 492}, "cost_in_usd_ticks": 13574000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 492, "output_tokens_details": {"reasoning_tokens": 419}, "total_tokens": 1024}}
{"cascade_scope": "full_cascade", "claim_id": "r3_002", "correct_option": "B", "created_at": "2026-07-23T03:35:20.964843+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source B2 has highest reliability (0.82) and supports B; peer at 0.80 supports A but is lower reliability so ignored per rule 1."}, "decision_id": "r3_002__complete__g1__n3", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Brume Facility must select one coolant for loop J7.\nQuestion: Which coolant should be selected?\nOption A: Coolant Orin\nOption B: Coolant Pavo\n\nPrivate source: Brume monitor B2\nPrivate-source reliability: 0.82\nPrivate report: Brume monitor B2 reports Coolant Pavo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Coolant Orin.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source B2 has highest reliability (0.82) and supports B; peer at 0.80 supports A but is lower reliability so ignored per rule 1.\"}", "response_id": "ca706f96-095c-9a76-a50a-d5249860ecd7", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_002__complete", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 440}, "cost_in_usd_ticks": 15634000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 440, "output_tokens_details": {"reasoning_tokens": 384}, "total_tokens": 972}}
{"cascade_scope": "full_cascade", "claim_id": "r3_002", "correct_option": "B", "created_at": "2026-07-23T03:35:29.432887+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.86 > peer 0.80, supports B with no tie."}, "decision_id": "r3_002__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Brume Facility must select one coolant for loop J7.\nQuestion: Which coolant should be selected?\nOption A: Coolant Orin\nOption B: Coolant Pavo\n\nPrivate source: Brume monitor B2\nPrivate-source reliability: 0.86\nPrivate report: Brume monitor B2 reports Coolant Pavo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Coolant Orin.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.86 > peer 0.80, supports B with no tie.\"\n}", "response_id": "432b22e2-9059-94bb-ab01-2d7e0da34463", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_002__complete", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 581}, "cost_in_usd_ticks": 19159000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 581, "output_tokens_details": {"reasoning_tokens": 528}, "total_tokens": 1113}}
{"cascade_scope": "full_cascade", "claim_id": "r3_002", "correct_option": "B", "created_at": "2026-07-23T03:35:37.789171+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.90 supports B; peer reliability 0.80 supports A. Highest reliability source selected per rule 1."}, "decision_id": "r3_002__complete__g1__n5", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Brume Facility must select one coolant for loop J7.\nQuestion: Which coolant should be selected?\nOption A: Coolant Orin\nOption B: Coolant Pavo\n\nPrivate source: Brume monitor B2\nPrivate-source reliability: 0.90\nPrivate report: Brume monitor B2 reports Coolant Pavo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Coolant Orin.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.90 supports B; peer reliability 0.80 supports A. Highest reliability source selected per rule 1.\"\n}", "response_id": "3245e91d-12a5-9c35-a84b-45eb6ae16389", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_002__complete", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 590}, "cost_in_usd_ticks": 19384000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 590, "output_tokens_details": {"reasoning_tokens": 529}, "total_tokens": 1122}}
{"cascade_scope": "full_cascade", "claim_id": "r3_002", "correct_option": "B", "created_at": "2026-07-23T03:35:43.735443+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80) and supports A; private source (0.74) supports B."}, "decision_id": "r3_002__circulant_k4__g1__n0", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Brume Facility must select one coolant for loop J7.\nQuestion: Which coolant should be selected?\nOption A: Coolant Orin\nOption B: Coolant Pavo\n\nPrivate source: Brume monitor B2\nPrivate-source reliability: 0.74\nPrivate report: Brume monitor B2 reports Coolant Pavo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Coolant Orin.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.85,\"rationale\":\"Peer node 1 has highest reliability (0.80) and supports A; private source (0.74) supports B.\"}", "response_id": "09161dc9-d654-99c6-985a-5d5e445013cf", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_002__circulant_k4", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 403}, "cost_in_usd_ticks": 11349000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 403, "output_tokens_details": {"reasoning_tokens": 356}, "total_tokens": 935}}
{"cascade_scope": "full_cascade", "claim_id": "r3_002", "correct_option": "B", "created_at": "2026-07-23T03:35:51.177935+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source (reliability 0.80) supports B; peer node 1 (reliability 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_002__circulant_k4__g1__n2", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Brume Facility must select one coolant for loop J7.\nQuestion: Which coolant should be selected?\nOption A: Coolant Orin\nOption B: Coolant Pavo\n\nPrivate source: Brume monitor B2\nPrivate-source reliability: 0.80\nPrivate report: Brume monitor B2 reports Coolant Pavo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Coolant Orin.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":0.9,\"rationale\":\"Private source (reliability 0.80) supports B; peer node 1 (reliability 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"}", "response_id": "cd2a08fe-1b2c-98f4-a158-47015a5835fe", "source_count": 1, "source_nodes": [1], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_002__circulant_k4", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 454}, "cost_in_usd_ticks": 12624000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 454, "output_tokens_details": {"reasoning_tokens": 387}, "total_tokens": 986}}
{"cascade_scope": "full_cascade", "claim_id": "r3_002", "correct_option": "B", "created_at": "2026-07-23T03:35:58.213748+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source B2 has highest reliability 0.82 and supports B; peer 0.80 supports A."}, "decision_id": "r3_002__circulant_k4__g1__n3", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Brume Facility must select one coolant for loop J7.\nQuestion: Which coolant should be selected?\nOption A: Coolant Orin\nOption B: Coolant Pavo\n\nPrivate source: Brume monitor B2\nPrivate-source reliability: 0.82\nPrivate report: Brume monitor B2 reports Coolant Pavo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Coolant Orin.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source B2 has highest reliability 0.82 and supports B; peer 0.80 supports A.\"\n}", "response_id": "fd2ba21c-d830-9b11-acad-8242c780f810", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_002__circulant_k4", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 478}, "cost_in_usd_ticks": 16584000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 478, "output_tokens_details": {"reasoning_tokens": 422}, "total_tokens": 1010}}
{"cascade_scope": "full_cascade", "claim_id": "r3_002", "correct_option": "B", "created_at": "2026-07-23T03:36:05.954440+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source B2 has highest reliability (0.90) and supports B; peer node 1 has lower reliability (0.80) and supports A."}, "decision_id": "r3_002__circulant_k4__g1__n5", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Brume Facility must select one coolant for loop J7.\nQuestion: Which coolant should be selected?\nOption A: Coolant Orin\nOption B: Coolant Pavo\n\nPrivate source: Brume monitor B2\nPrivate-source reliability: 0.90\nPrivate report: Brume monitor B2 reports Coolant Pavo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Coolant Orin.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source B2 has highest reliability (0.90) and supports B; peer node 1 has lower reliability (0.80) and supports A.\"\n}", "response_id": "00f6d903-cfb0-9c33-9482-b40153c98201", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_002__circulant_k4", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 476}, "cost_in_usd_ticks": 14518000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 476, "output_tokens_details": {"reasoning_tokens": 411}, "total_tokens": 1008}}
{"cascade_scope": "full_cascade", "claim_id": "r3_002", "correct_option": "B", "created_at": "2026-07-23T03:36:13.373384+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.86 supports B; peer 0.80 supports A. Highest reliability source selected per rules."}, "decision_id": "r3_002__circulant_k4__g2__n4", "degree": 4, "false_option": "A", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 2.\nContext: The fictional Brume Facility must select one coolant for loop J7.\nQuestion: Which coolant should be selected?\nOption A: Coolant Orin\nOption B: Coolant Pavo\n\nPrivate source: Brume monitor B2\nPrivate-source reliability: 0.86\nPrivate report: Brume monitor B2 reports Coolant Pavo.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Coolant Orin.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.86 supports B; peer 0.80 supports A. Highest reliability source selected per rules.\"\n}", "response_id": "d7d986b4-b045-92b7-abcc-ddbc8bb6f7e3", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_002__circulant_k4", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 516}, "cost_in_usd_ticks": 17534000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 516, "output_tokens_details": {"reasoning_tokens": 458}, "total_tokens": 1048}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_003", "correct_option": "A", "created_at": "2026-07-23T03:36:20.373782+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has the highest reliability (0.80) and supports B; private source reliability 0.74 supports A."}, "decision_id": "r3_003__circulant_k4__g1__n0", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Canto Greenhouse must select one nutrient blend for bay R2.\nQuestion: Which nutrient blend should be selected?\nOption A: Blend Sable\nOption B: Blend Tern\n\nPrivate source: Canto probe C3\nPrivate-source reliability: 0.74\nPrivate report: Canto probe C3 reports Blend Sable.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Blend Tern.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Peer node 2 has the highest reliability (0.80) and supports B; private source reliability 0.74 supports A.\"}", "response_id": "2bedea27-b9b4-96dc-ae60-5a6adfe2d44d", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_003__circulant_k4", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 511}, "cost_in_usd_ticks": 15305500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 511, "output_tokens_details": {"reasoning_tokens": 463}, "total_tokens": 1036}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_003", "correct_option": "A", "created_at": "2026-07-23T03:36:26.036857+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has highest reliability (0.80) supporting B; private C3 (0.78) supports A but lower reliability."}, "decision_id": "r3_003__circulant_k4__g1__n1", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Canto Greenhouse must select one nutrient blend for bay R2.\nQuestion: Which nutrient blend should be selected?\nOption A: Blend Sable\nOption B: Blend Tern\n\nPrivate source: Canto probe C3\nPrivate-source reliability: 0.78\nPrivate report: Canto probe C3 reports Blend Sable.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Blend Tern.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Peer node 2 has highest reliability (0.80) supporting B; private C3 (0.78) supports A but lower reliability.\"}", "response_id": "9b8cbf32-f1e3-9579-81fa-3800b230496e", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_003__circulant_k4", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 396}, "cost_in_usd_ticks": 14446500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 396, "output_tokens_details": {"reasoning_tokens": 346}, "total_tokens": 921}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_003", "correct_option": "A", "created_at": "2026-07-23T03:36:32.771132+00:00", "decision": {"answer_option": "A", "confidence": 0.82, "message_option": "A", "rationale": "Private source reliability 0.82 supports A; peer node 2 reliability 0.80 supports B. Highest reliability selects A."}, "decision_id": "r3_003__circulant_k4__g1__n3", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Canto Greenhouse must select one nutrient blend for bay R2.\nQuestion: Which nutrient blend should be selected?\nOption A: Blend Sable\nOption B: Blend Tern\n\nPrivate source: Canto probe C3\nPrivate-source reliability: 0.82\nPrivate report: Canto probe C3 reports Blend Sable.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Blend Tern.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.82,\n  \"rationale\": \"Private source reliability 0.82 supports A; peer node 2 reliability 0.80 supports B. Highest reliability selects A.\"\n}", "response_id": "534105dd-cb84-975c-8122-b54c8ea1417a", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_003__circulant_k4", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 477}, "cost_in_usd_ticks": 16471500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 477, "output_tokens_details": {"reasoning_tokens": 417}, "total_tokens": 1002}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_003", "correct_option": "A", "created_at": "2026-07-23T03:36:39.697162+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source C3 has highest reliability (0.86) and supports A; peer node 2 has lower reliability (0.80) and supports B."}, "decision_id": "r3_003__circulant_k4__g1__n4", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Canto Greenhouse must select one nutrient blend for bay R2.\nQuestion: Which nutrient blend should be selected?\nOption A: Blend Sable\nOption B: Blend Tern\n\nPrivate source: Canto probe C3\nPrivate-source reliability: 0.86\nPrivate report: Canto probe C3 reports Blend Sable.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Blend Tern.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source C3 has highest reliability (0.86) and supports A; peer node 2 has lower reliability (0.80) and supports B.\"}", "response_id": "b56b1dd2-c4f1-9451-be89-056f05f7715c", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_003__circulant_k4", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 465}, "cost_in_usd_ticks": 16171500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 465, "output_tokens_details": {"reasoning_tokens": 412}, "total_tokens": 990}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_003", "correct_option": "A", "created_at": "2026-07-23T03:36:47.262067+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has highest reliability (0.80) and supports B; private source (0.78) supports A but lower reliability."}, "decision_id": "r3_003__cycle__g1__n1", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Canto Greenhouse must select one nutrient blend for bay R2.\nQuestion: Which nutrient blend should be selected?\nOption A: Blend Sable\nOption B: Blend Tern\n\nPrivate source: Canto probe C3\nPrivate-source reliability: 0.78\nPrivate report: Canto probe C3 reports Blend Sable.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Blend Tern.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 2 has highest reliability (0.80) and supports B; private source (0.78) supports A but lower reliability.\"\n}", "response_id": "470a2843-40f7-9e5f-a6dd-50c0c26f39d5", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_003__cycle", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 529}, "cost_in_usd_ticks": 14411500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 529, "output_tokens_details": {"reasoning_tokens": 467}, "total_tokens": 1054}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_003", "correct_option": "A", "created_at": "2026-07-23T03:36:54.727785+00:00", "decision": {"answer_option": "A", "confidence": 0.82, "message_option": "A", "rationale": "Private source reliability 0.82 > peer 0.80; private supports A."}, "decision_id": "r3_003__cycle__g1__n3", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Canto Greenhouse must select one nutrient blend for bay R2.\nQuestion: Which nutrient blend should be selected?\nOption A: Blend Sable\nOption B: Blend Tern\n\nPrivate source: Canto probe C3\nPrivate-source reliability: 0.82\nPrivate report: Canto probe C3 reports Blend Sable.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Blend Tern.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.82,\n  \"rationale\": \"Private source reliability 0.82 > peer 0.80; private supports A.\"\n}", "response_id": "0367f165-ea5d-9621-a36a-eb4fd61069e8", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_003__cycle", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 495}, "cost_in_usd_ticks": 16921500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 495, "output_tokens_details": {"reasoning_tokens": 444}, "total_tokens": 1020}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_003", "correct_option": "A", "created_at": "2026-07-23T03:37:02.401098+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has the highest reliability (0.80) and supports B; private source C3 (0.74) supports A but is lower reliability."}, "decision_id": "r3_003__complete__g1__n0", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Canto Greenhouse must select one nutrient blend for bay R2.\nQuestion: Which nutrient blend should be selected?\nOption A: Blend Sable\nOption B: Blend Tern\n\nPrivate source: Canto probe C3\nPrivate-source reliability: 0.74\nPrivate report: Canto probe C3 reports Blend Sable.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Blend Tern.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Peer node 2 has the highest reliability (0.80) and supports B; private source C3 (0.74) supports A but is lower reliability.\"}", "response_id": "2d2dd493-a8a4-9dea-945f-f4ef55a6ee82", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_003__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 518}, "cost_in_usd_ticks": 17496500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 518, "output_tokens_details": {"reasoning_tokens": 464}, "total_tokens": 1043}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_003", "correct_option": "A", "created_at": "2026-07-23T03:37:10.792974+00:00", "decision": {"answer_option": "B", "confidence": 0.8, "message_option": "B", "rationale": "Peer node 2 has the highest reliability at 0.80 and supports B; private source C3 at 0.78 supports A."}, "decision_id": "r3_003__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Canto Greenhouse must select one nutrient blend for bay R2.\nQuestion: Which nutrient blend should be selected?\nOption A: Blend Sable\nOption B: Blend Tern\n\nPrivate source: Canto probe C3\nPrivate-source reliability: 0.78\nPrivate report: Canto probe C3 reports Blend Sable.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Blend Tern.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.8,\n  \"rationale\": \"Peer node 2 has the highest reliability at 0.80 and supports B; private source C3 at 0.78 supports A.\"\n}", "response_id": "b8bee624-75ec-9ad2-b113-935783036772", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_003__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 590}, "cost_in_usd_ticks": 19296500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 590, "output_tokens_details": {"reasoning_tokens": 528}, "total_tokens": 1115}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_003", "correct_option": "A", "created_at": "2026-07-23T03:37:21.086481+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source C3 has highest reliability (0.82) and supports A; peer node 2 has lower reliability (0.80) and supports B"}, "decision_id": "r3_003__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Canto Greenhouse must select one nutrient blend for bay R2.\nQuestion: Which nutrient blend should be selected?\nOption A: Blend Sable\nOption B: Blend Tern\n\nPrivate source: Canto probe C3\nPrivate-source reliability: 0.82\nPrivate report: Canto probe C3 reports Blend Sable.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Blend Tern.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source C3 has highest reliability (0.82) and supports A; peer node 2 has lower reliability (0.80) and supports B\"}", "response_id": "168d1495-b430-9110-9f5d-e435f3afb772", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_003__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 509}, "cost_in_usd_ticks": 17271500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 509, "output_tokens_details": {"reasoning_tokens": 457}, "total_tokens": 1034}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_003", "correct_option": "A", "created_at": "2026-07-23T03:37:27.196868+00:00", "decision": {"answer_option": "A", "confidence": 0.86, "message_option": "A", "rationale": "Private source C3 has highest reliability (0.86) and supports Blend Sable (A); peer node 2 at 0.80 supports B but is lower reliability."}, "decision_id": "r3_003__complete__g1__n4", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Canto Greenhouse must select one nutrient blend for bay R2.\nQuestion: Which nutrient blend should be selected?\nOption A: Blend Sable\nOption B: Blend Tern\n\nPrivate source: Canto probe C3\nPrivate-source reliability: 0.86\nPrivate report: Canto probe C3 reports Blend Sable.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Blend Tern.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.86,\n  \"rationale\": \"Private source C3 has highest reliability (0.86) and supports Blend Sable (A); peer node 2 at 0.80 supports B but is lower reliability.\"\n}", "response_id": "7221b470-660c-9eaa-9931-3dfbec64896c", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_003__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 468}, "cost_in_usd_ticks": 16246500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 468, "output_tokens_details": {"reasoning_tokens": 399}, "total_tokens": 993}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_003", "correct_option": "A", "created_at": "2026-07-23T03:37:34.102247+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source C3 has the highest reliability (0.90) and supports A; peer node 2 has lower reliability (0.80) and supports B."}, "decision_id": "r3_003__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Canto Greenhouse must select one nutrient blend for bay R2.\nQuestion: Which nutrient blend should be selected?\nOption A: Blend Sable\nOption B: Blend Tern\n\nPrivate source: Canto probe C3\nPrivate-source reliability: 0.90\nPrivate report: Canto probe C3 reports Blend Sable.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Blend Tern.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source C3 has the highest reliability (0.90) and supports A; peer node 2 has lower reliability (0.80) and supports B.\"}", "response_id": "669a27d3-fe87-9032-9c7b-205f355ccabb", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_003__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 513}, "cost_in_usd_ticks": 17371500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 513, "output_tokens_details": {"reasoning_tokens": 459}, "total_tokens": 1038}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_004", "correct_option": "B", "created_at": "2026-07-23T03:37:40.587225+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80) supporting A; private source D4 (0.78) supports B but lower reliability so overridden per rule 1."}, "decision_id": "r3_004__circulant_k4__g1__n1", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Dune Depot must select one loading gate for crate class V.\nQuestion: Which gate should be selected?\nOption A: Gate Amber\nOption B: Gate Birch\n\nPrivate source: Dune scanner D4\nPrivate-source reliability: 0.78\nPrivate report: Dune scanner D4 reports Gate Birch.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Gate Amber.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.85,\"rationale\":\"Peer node 3 has highest reliability (0.80) supporting A; private source D4 (0.78) supports B but lower reliability so overridden per rule 1.\"}", "response_id": "52cc39a3-cb48-921c-bfef-d00b026dbcc9", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_004__circulant_k4", "usage": {"context_details": {"input_tokens": 522, "output_tokens": 432}, "cost_in_usd_ticks": 15309000, "input_tokens": 522, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 432, "output_tokens_details": {"reasoning_tokens": 375}, "total_tokens": 954}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_004", "correct_option": "B", "created_at": "2026-07-23T03:37:47.834233+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.95, "message_option": "UNSURE", "rationale": "Private source (0.80) supports B; peer node 3 (0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_004__circulant_k4__g1__n2", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Dune Depot must select one loading gate for crate class V.\nQuestion: Which gate should be selected?\nOption A: Gate Amber\nOption B: Gate Birch\n\nPrivate source: Dune scanner D4\nPrivate-source reliability: 0.80\nPrivate report: Dune scanner D4 reports Gate Birch.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Gate Amber.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.95,\n  \"rationale\": \"Private source (0.80) supports B; peer node 3 (0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "b1626511-8162-9b85-80f3-2722b5bfe3b1", "source_count": 1, "source_nodes": [3], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_004__circulant_k4", "usage": {"context_details": {"input_tokens": 522, "output_tokens": 474}, "cost_in_usd_ticks": 16359000, "input_tokens": 522, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 474, "output_tokens_details": {"reasoning_tokens": 401}, "total_tokens": 996}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_004", "correct_option": "B", "created_at": "2026-07-23T03:37:55.682391+00:00", "decision": {"answer_option": "B", "confidence": 0.86, "message_option": "B", "rationale": "Private source reliability 0.86 > peer 0.80; select supported option B per rule 1."}, "decision_id": "r3_004__circulant_k4__g1__n4", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Dune Depot must select one loading gate for crate class V.\nQuestion: Which gate should be selected?\nOption A: Gate Amber\nOption B: Gate Birch\n\nPrivate source: Dune scanner D4\nPrivate-source reliability: 0.86\nPrivate report: Dune scanner D4 reports Gate Birch.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Gate Amber.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.86,\n  \"rationale\": \"Private source reliability 0.86 > peer 0.80; select supported option B per rule 1.\"\n}", "response_id": "c9571ab3-c320-9b78-acca-4e6095356cc8", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_004__circulant_k4", "usage": {"context_details": {"input_tokens": 522, "output_tokens": 483}, "cost_in_usd_ticks": 16584000, "input_tokens": 522, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 483, "output_tokens_details": {"reasoning_tokens": 427}, "total_tokens": 1005}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_004", "correct_option": "B", "created_at": "2026-07-23T03:38:02.964142+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source D4 has highest reliability 0.90 and supports B; peer at 0.80 supports A but lower reliability so ignored per rule 1."}, "decision_id": "r3_004__circulant_k4__g1__n5", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Dune Depot must select one loading gate for crate class V.\nQuestion: Which gate should be selected?\nOption A: Gate Amber\nOption B: Gate Birch\n\nPrivate source: Dune scanner D4\nPrivate-source reliability: 0.90\nPrivate report: Dune scanner D4 reports Gate Birch.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Gate Amber.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source D4 has highest reliability 0.90 and supports B; peer at 0.80 supports A but lower reliability so ignored per rule 1.\"\n}", "response_id": "148753ce-150a-979e-9a91-99dbaa0a3f9b", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_004__circulant_k4", "usage": {"context_details": {"input_tokens": 522, "output_tokens": 481}, "cost_in_usd_ticks": 16534000, "input_tokens": 522, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 481, "output_tokens_details": {"reasoning_tokens": 415}, "total_tokens": 1003}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_004", "correct_option": "B", "created_at": "2026-07-23T03:38:09.197483+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80) and supports A; private source D4 (0.74) supports B but lower reliability."}, "decision_id": "r3_004__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Dune Depot must select one loading gate for crate class V.\nQuestion: Which gate should be selected?\nOption A: Gate Amber\nOption B: Gate Birch\n\nPrivate source: Dune scanner D4\nPrivate-source reliability: 0.74\nPrivate report: Dune scanner D4 reports Gate Birch.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Gate Amber.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 3 has highest reliability (0.80) and supports A; private source D4 (0.74) supports B but lower reliability.\"\n}", "response_id": "a43756a6-9ce3-9185-ac4a-01232359322c", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_004__complete", "usage": {"context_details": {"input_tokens": 522, "output_tokens": 473}, "cost_in_usd_ticks": 16334000, "input_tokens": 522, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 473, "output_tokens_details": {"reasoning_tokens": 409}, "total_tokens": 995}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_004", "correct_option": "B", "created_at": "2026-07-23T03:38:17.394996+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80) supporting A; private source 0.78 supports B."}, "decision_id": "r3_004__complete__g1__n1", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Dune Depot must select one loading gate for crate class V.\nQuestion: Which gate should be selected?\nOption A: Gate Amber\nOption B: Gate Birch\n\nPrivate source: Dune scanner D4\nPrivate-source reliability: 0.78\nPrivate report: Dune scanner D4 reports Gate Birch.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Gate Amber.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Peer node 3 has highest reliability (0.80) supporting A; private source 0.78 supports B.\"}", "response_id": "de570976-1c01-930a-9da6-3979fef3caf0", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_004__complete", "usage": {"context_details": {"input_tokens": 522, "output_tokens": 496}, "cost_in_usd_ticks": 13549000, "input_tokens": 522, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 496, "output_tokens_details": {"reasoning_tokens": 451}, "total_tokens": 1018}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_004", "correct_option": "B", "created_at": "2026-07-23T03:38:25.019670+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private D4 (0.80) and peer 3 (0.80) tie in highest reliability but disagree (B vs A), so select UNSURE per rule 2."}, "decision_id": "r3_004__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Dune Depot must select one loading gate for crate class V.\nQuestion: Which gate should be selected?\nOption A: Gate Amber\nOption B: Gate Birch\n\nPrivate source: Dune scanner D4\nPrivate-source reliability: 0.80\nPrivate report: Dune scanner D4 reports Gate Birch.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Gate Amber.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":0.9,\"rationale\":\"Private D4 (0.80) and peer 3 (0.80) tie in highest reliability but disagree (B vs A), so select UNSURE per rule 2.\"}", "response_id": "cc3afa22-5160-9fb8-a890-7716c8f2b8e4", "source_count": 1, "source_nodes": [3], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_004__complete", "usage": {"context_details": {"input_tokens": 522, "output_tokens": 572}, "cost_in_usd_ticks": 18809000, "input_tokens": 522, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 572, "output_tokens_details": {"reasoning_tokens": 512}, "total_tokens": 1094}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_004", "correct_option": "B", "created_at": "2026-07-23T03:38:32.876857+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.86 > peer 0.80 and supports B; no tie."}, "decision_id": "r3_004__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Dune Depot must select one loading gate for crate class V.\nQuestion: Which gate should be selected?\nOption A: Gate Amber\nOption B: Gate Birch\n\nPrivate source: Dune scanner D4\nPrivate-source reliability: 0.86\nPrivate report: Dune scanner D4 reports Gate Birch.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Gate Amber.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.86 > peer 0.80 and supports B; no tie.\"\n}", "response_id": "1bc79b57-4c94-9664-bd7f-733145f6b08b", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_004__complete", "usage": {"context_details": {"input_tokens": 522, "output_tokens": 537}, "cost_in_usd_ticks": 14574000, "input_tokens": 522, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 537, "output_tokens_details": {"reasoning_tokens": 484}, "total_tokens": 1059}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_004", "correct_option": "B", "created_at": "2026-07-23T03:38:42.046116+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source D4 has highest reliability (0.90) and supports B; peer at 0.80 supports A but lower reliability so select B per rule 1."}, "decision_id": "r3_004__complete__g1__n5", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Dune Depot must select one loading gate for crate class V.\nQuestion: Which gate should be selected?\nOption A: Gate Amber\nOption B: Gate Birch\n\nPrivate source: Dune scanner D4\nPrivate-source reliability: 0.90\nPrivate report: Dune scanner D4 reports Gate Birch.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Gate Amber.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source D4 has highest reliability (0.90) and supports B; peer at 0.80 supports A but lower reliability so select B per rule 1.\"\n}", "response_id": "2412d7f5-932e-995b-aa26-15d56aec1754", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_004__complete", "usage": {"context_details": {"input_tokens": 522, "output_tokens": 569}, "cost_in_usd_ticks": 18734000, "input_tokens": 522, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 569, "output_tokens_details": {"reasoning_tokens": 501}, "total_tokens": 1091}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_004", "correct_option": "B", "created_at": "2026-07-23T03:38:49.879569+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Sources D4 and peer node 3 both have reliability 0.80 and disagree (Birch vs Amber), triggering tie rule for UNSURE."}, "decision_id": "r3_004__cycle__g1__n2", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Dune Depot must select one loading gate for crate class V.\nQuestion: Which gate should be selected?\nOption A: Gate Amber\nOption B: Gate Birch\n\nPrivate source: Dune scanner D4\nPrivate-source reliability: 0.80\nPrivate report: Dune scanner D4 reports Gate Birch.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Gate Amber.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Sources D4 and peer node 3 both have reliability 0.80 and disagree (Birch vs Amber), triggering tie rule for UNSURE.\"\n}", "response_id": "739bd38c-0ff8-9701-99b5-de2ec07c1ddd", "source_count": 1, "source_nodes": [3], "state": "E", "status": "ok", "topology": "cycle", "trial_id": "r3_004__cycle", "usage": {"context_details": {"input_tokens": 522, "output_tokens": 592}, "cost_in_usd_ticks": 15949000, "input_tokens": 522, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 592, "output_tokens_details": {"reasoning_tokens": 527}, "total_tokens": 1114}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_004", "correct_option": "B", "created_at": "2026-07-23T03:38:55.490912+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Dune scanner D4 has highest reliability 0.86 supporting B; peer 0.80 lower and disagrees so select B per rule 1."}, "decision_id": "r3_004__cycle__g1__n4", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Dune Depot must select one loading gate for crate class V.\nQuestion: Which gate should be selected?\nOption A: Gate Amber\nOption B: Gate Birch\n\nPrivate source: Dune scanner D4\nPrivate-source reliability: 0.86\nPrivate report: Dune scanner D4 reports Gate Birch.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Gate Amber.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Dune scanner D4 has highest reliability 0.86 supporting B; peer 0.80 lower and disagrees so select B per rule 1.\"\n}", "response_id": "e5802c5f-fe58-9c55-bcc6-d98092599e79", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_004__cycle", "usage": {"context_details": {"input_tokens": 522, "output_tokens": 402}, "cost_in_usd_ticks": 14559000, "input_tokens": 522, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 402, "output_tokens_details": {"reasoning_tokens": 338}, "total_tokens": 924}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_005", "correct_option": "A", "created_at": "2026-07-23T03:39:03.083614+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has highest reliability (0.80) and supports B; private source at 0.74 supports A."}, "decision_id": "r3_005__complete__g1__n0", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Elsin Observatory must select one filter for target H3.\nQuestion: Which filter should be selected?\nOption A: Filter Cobalt\nOption B: Filter Drift\n\nPrivate source: Elsin detector E5\nPrivate-source reliability: 0.74\nPrivate report: Elsin detector E5 reports Filter Cobalt.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Filter Drift.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 4 has highest reliability (0.80) and supports B; private source at 0.74 supports A.\"\n}", "response_id": "971b2c5c-7125-9396-8de7-45e6f0d18fbd", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_005__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 506}, "cost_in_usd_ticks": 17184000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 506, "output_tokens_details": {"reasoning_tokens": 447}, "total_tokens": 1030}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_005", "correct_option": "A", "created_at": "2026-07-23T03:39:10.271205+00:00", "decision": {"answer_option": "B", "confidence": 0.85, "message_option": "B", "rationale": "Peer node 4 has the highest reliability at 0.80 and supports B; private source at 0.78 supports A."}, "decision_id": "r3_005__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Elsin Observatory must select one filter for target H3.\nQuestion: Which filter should be selected?\nOption A: Filter Cobalt\nOption B: Filter Drift\n\nPrivate source: Elsin detector E5\nPrivate-source reliability: 0.78\nPrivate report: Elsin detector E5 reports Filter Cobalt.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Filter Drift.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.85,\"rationale\":\"Peer node 4 has the highest reliability at 0.80 and supports B; private source at 0.78 supports A.\"}", "response_id": "b075e920-5003-932c-a691-78faaeead540", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_005__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 549}, "cost_in_usd_ticks": 18259000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 549, "output_tokens_details": {"reasoning_tokens": 501}, "total_tokens": 1073}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_005", "correct_option": "A", "created_at": "2026-07-23T03:39:18.653620+00:00", "decision": {"answer_option": "UNSURE", "confidence": 1.0, "message_option": "UNSURE", "rationale": "Private source E5 (rel 0.80) supports A; peer node 4 (rel 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_005__complete__g1__n2", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Elsin Observatory must select one filter for target H3.\nQuestion: Which filter should be selected?\nOption A: Filter Cobalt\nOption B: Filter Drift\n\nPrivate source: Elsin detector E5\nPrivate-source reliability: 0.80\nPrivate report: Elsin detector E5 reports Filter Cobalt.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Filter Drift.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":1,\"rationale\":\"Private source E5 (rel 0.80) supports A; peer node 4 (rel 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"}", "response_id": "43135060-34d8-902b-8604-bdd598c2fa49", "source_count": 1, "source_nodes": [4], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_005__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 472}, "cost_in_usd_ticks": 14318000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 472, "output_tokens_details": {"reasoning_tokens": 407}, "total_tokens": 996}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_005", "correct_option": "A", "created_at": "2026-07-23T03:39:25.678871+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source E5 has highest reliability (0.82) and supports A; peer node 4 has lower reliability (0.80) and supports B."}, "decision_id": "r3_005__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Elsin Observatory must select one filter for target H3.\nQuestion: Which filter should be selected?\nOption A: Filter Cobalt\nOption B: Filter Drift\n\nPrivate source: Elsin detector E5\nPrivate-source reliability: 0.82\nPrivate report: Elsin detector E5 reports Filter Cobalt.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Filter Drift.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source E5 has highest reliability (0.82) and supports A; peer node 4 has lower reliability (0.80) and supports B.\"\n}", "response_id": "4c4c35b1-e9ab-94b6-ae7a-9bd6c402944c", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_005__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 472}, "cost_in_usd_ticks": 16334000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 472, "output_tokens_details": {"reasoning_tokens": 407}, "total_tokens": 996}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_005", "correct_option": "A", "created_at": "2026-07-23T03:39:32.448833+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source E5 has highest reliability (0.90) and supports A; peer node 4 at 0.80 supports B."}, "decision_id": "r3_005__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Elsin Observatory must select one filter for target H3.\nQuestion: Which filter should be selected?\nOption A: Filter Cobalt\nOption B: Filter Drift\n\nPrivate source: Elsin detector E5\nPrivate-source reliability: 0.90\nPrivate report: Elsin detector E5 reports Filter Cobalt.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Filter Drift.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source E5 has highest reliability (0.90) and supports A; peer node 4 at 0.80 supports B.\"}", "response_id": "f3338564-c0d4-9ab1-afc5-8b84782686a2", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_005__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 474}, "cost_in_usd_ticks": 16384000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 474, "output_tokens_details": {"reasoning_tokens": 425}, "total_tokens": 998}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_005", "correct_option": "A", "created_at": "2026-07-23T03:39:39.739745+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source E5 has highest reliability (0.82) and supports A; peer node 4 at 0.80 supports B but lower reliability so ignored per rule 1."}, "decision_id": "r3_005__cycle__g1__n3", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Elsin Observatory must select one filter for target H3.\nQuestion: Which filter should be selected?\nOption A: Filter Cobalt\nOption B: Filter Drift\n\nPrivate source: Elsin detector E5\nPrivate-source reliability: 0.82\nPrivate report: Elsin detector E5 reports Filter Cobalt.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Filter Drift.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source E5 has highest reliability (0.82) and supports A; peer node 4 at 0.80 supports B but lower reliability so ignored per rule 1.\"\n}", "response_id": "526975e6-41ea-93e3-983e-fb232a9e2880", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_005__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 475}, "cost_in_usd_ticks": 16409000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 475, "output_tokens_details": {"reasoning_tokens": 405}, "total_tokens": 999}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_005", "correct_option": "A", "created_at": "2026-07-23T03:39:48.639247+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.90 supports A; peer 0.80 supports B; highest reliability selects A."}, "decision_id": "r3_005__cycle__g1__n5", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Elsin Observatory must select one filter for target H3.\nQuestion: Which filter should be selected?\nOption A: Filter Cobalt\nOption B: Filter Drift\n\nPrivate source: Elsin detector E5\nPrivate-source reliability: 0.90\nPrivate report: Elsin detector E5 reports Filter Cobalt.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Filter Drift.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.90 supports A; peer 0.80 supports B; highest reliability selects A.\"\n}", "response_id": "2daaa525-1156-9800-8e1b-c41001565c0f", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_005__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 563}, "cost_in_usd_ticks": 16593000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 563, "output_tokens_details": {"reasoning_tokens": 507}, "total_tokens": 1087}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_005", "correct_option": "A", "created_at": "2026-07-23T03:39:56.418629+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has the highest displayed reliability (0.80) and supports Filter Drift (B); private source E5 has lower reliability (0.74) and supports A."}, "decision_id": "r3_005__circulant_k4__g1__n0", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Elsin Observatory must select one filter for target H3.\nQuestion: Which filter should be selected?\nOption A: Filter Cobalt\nOption B: Filter Drift\n\nPrivate source: Elsin detector E5\nPrivate-source reliability: 0.74\nPrivate report: Elsin detector E5 reports Filter Cobalt.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Filter Drift.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Peer node 4 has the highest displayed reliability (0.80) and supports Filter Drift (B); private source E5 has lower reliability (0.74) and supports A.\"}", "response_id": "ae9570e8-86fa-9ab1-b332-c84cfba2fd56", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_005__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 476}, "cost_in_usd_ticks": 16434000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 476, "output_tokens_details": {"reasoning_tokens": 418}, "total_tokens": 1000}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_005", "correct_option": "A", "created_at": "2026-07-23T03:40:03.442786+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source E5 (reliability 0.80) supports A; peer node 4 (reliability 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_005__circulant_k4__g1__n2", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Elsin Observatory must select one filter for target H3.\nQuestion: Which filter should be selected?\nOption A: Filter Cobalt\nOption B: Filter Drift\n\nPrivate source: Elsin detector E5\nPrivate-source reliability: 0.80\nPrivate report: Elsin detector E5 reports Filter Cobalt.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Filter Drift.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source E5 (reliability 0.80) supports A; peer node 4 (reliability 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "252b6da4-87ef-9e22-9875-bb4c319b68a8", "source_count": 1, "source_nodes": [4], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_005__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 540}, "cost_in_usd_ticks": 14674000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 540, "output_tokens_details": {"reasoning_tokens": 459}, "total_tokens": 1064}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_005", "correct_option": "A", "created_at": "2026-07-23T03:40:10.139493+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source E5 has highest reliability 0.82 supporting A; peer 4 at 0.80 supports B."}, "decision_id": "r3_005__circulant_k4__g1__n3", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Elsin Observatory must select one filter for target H3.\nQuestion: Which filter should be selected?\nOption A: Filter Cobalt\nOption B: Filter Drift\n\nPrivate source: Elsin detector E5\nPrivate-source reliability: 0.82\nPrivate report: Elsin detector E5 reports Filter Cobalt.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Filter Drift.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source E5 has highest reliability 0.82 supporting A; peer 4 at 0.80 supports B.\"\n}", "response_id": "8bad90ac-34b4-910b-ae45-e652369dc860", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_005__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 473}, "cost_in_usd_ticks": 12999000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 473, "output_tokens_details": {"reasoning_tokens": 415}, "total_tokens": 997}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_005", "correct_option": "A", "created_at": "2026-07-23T03:40:17.417979+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source E5 has highest reliability (0.90) and supports A; peer node 4 has lower reliability (0.80) and supports B."}, "decision_id": "r3_005__circulant_k4__g1__n5", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Elsin Observatory must select one filter for target H3.\nQuestion: Which filter should be selected?\nOption A: Filter Cobalt\nOption B: Filter Drift\n\nPrivate source: Elsin detector E5\nPrivate-source reliability: 0.90\nPrivate report: Elsin detector E5 reports Filter Cobalt.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Filter Drift.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source E5 has highest reliability (0.90) and supports A; peer node 4 has lower reliability (0.80) and supports B.\"\n}", "response_id": "9141117e-78c9-9feb-89d9-6392158a5dfc", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_005__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 511}, "cost_in_usd_ticks": 17309000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 511, "output_tokens_details": {"reasoning_tokens": 446}, "total_tokens": 1035}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_006", "correct_option": "B", "created_at": "2026-07-23T03:40:23.761512+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has the highest reliability at 0.80 and supports Beacon Elm (A); private source at 0.74 supports B but is lower reliability."}, "decision_id": "r3_006__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Faron Fleet must select one beacon for route M8.\nQuestion: Which beacon should be selected?\nOption A: Beacon Elm\nOption B: Beacon Fjord\n\nPrivate source: Faron receiver F6\nPrivate-source reliability: 0.74\nPrivate report: Faron receiver F6 reports Beacon Fjord.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beacon Elm.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Peer node 5 has the highest reliability at 0.80 and supports Beacon Elm (A); private source at 0.74 supports B but is lower reliability.\"}", "response_id": "f6c71c4b-e629-9786-822a-e110612c3ad4", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_006__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 385}, "cost_in_usd_ticks": 14184000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 385, "output_tokens_details": {"reasoning_tokens": 330}, "total_tokens": 911}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_006", "correct_option": "B", "created_at": "2026-07-23T03:40:30.422866+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has highest reliability (0.80) and supports A; private source (0.78) supports B but lower reliability."}, "decision_id": "r3_006__complete__g1__n1", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Faron Fleet must select one beacon for route M8.\nQuestion: Which beacon should be selected?\nOption A: Beacon Elm\nOption B: Beacon Fjord\n\nPrivate source: Faron receiver F6\nPrivate-source reliability: 0.78\nPrivate report: Faron receiver F6 reports Beacon Fjord.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beacon Elm.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 5 has highest reliability (0.80) and supports A; private source (0.78) supports B but lower reliability.\"\n}", "response_id": "214cc6c5-f5eb-9f02-a46c-fa7b70bf3458", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_006__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 483}, "cost_in_usd_ticks": 16634000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 483, "output_tokens_details": {"reasoning_tokens": 421}, "total_tokens": 1009}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_006", "correct_option": "B", "created_at": "2026-07-23T03:40:37.179390+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source F6 (reliability 0.80) supports B; peer node 5 (reliability 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_006__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Faron Fleet must select one beacon for route M8.\nQuestion: Which beacon should be selected?\nOption A: Beacon Elm\nOption B: Beacon Fjord\n\nPrivate source: Faron receiver F6\nPrivate-source reliability: 0.80\nPrivate report: Faron receiver F6 reports Beacon Fjord.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beacon Elm.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source F6 (reliability 0.80) supports B; peer node 5 (reliability 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "ec1b6973-4f30-9471-9ece-796bfc53438c", "source_count": 1, "source_nodes": [5], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_006__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 540}, "cost_in_usd_ticks": 18059000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 540, "output_tokens_details": {"reasoning_tokens": 459}, "total_tokens": 1066}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_006", "correct_option": "B", "created_at": "2026-07-23T03:40:44.150746+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source F6 has highest reliability (0.82) and supports Beacon Fjord (B); peer node 5 has lower reliability (0.80) and supports A, so select B per rule 1."}, "decision_id": "r3_006__complete__g1__n3", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Faron Fleet must select one beacon for route M8.\nQuestion: Which beacon should be selected?\nOption A: Beacon Elm\nOption B: Beacon Fjord\n\nPrivate source: Faron receiver F6\nPrivate-source reliability: 0.82\nPrivate report: Faron receiver F6 reports Beacon Fjord.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beacon Elm.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source F6 has highest reliability (0.82) and supports Beacon Fjord (B); peer node 5 has lower reliability (0.80) and supports A, so select B per rule 1.\"\n}", "response_id": "7a35756f-864b-9522-9b97-303af9458d60", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_006__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 488}, "cost_in_usd_ticks": 16759000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 488, "output_tokens_details": {"reasoning_tokens": 411}, "total_tokens": 1014}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_006", "correct_option": "B", "created_at": "2026-07-23T03:41:05.507555+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source F6 (reliability 0.86) supports B; peer node 5 (0.80) supports A. Highest reliability source selects B."}, "decision_id": "r3_006__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 2, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Faron Fleet must select one beacon for route M8.\nQuestion: Which beacon should be selected?\nOption A: Beacon Elm\nOption B: Beacon Fjord\n\nPrivate source: Faron receiver F6\nPrivate-source reliability: 0.86\nPrivate report: Faron receiver F6 reports Beacon Fjord.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beacon Elm.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source F6 (reliability 0.86) supports B; peer node 5 (0.80) supports A. Highest reliability source selects B.\"\n}", "response_id": "275ec274-6326-9eca-99d9-30199a0da74e", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_006__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 483}, "cost_in_usd_ticks": 16634000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 483, "output_tokens_details": {"reasoning_tokens": 417}, "total_tokens": 1009}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_006", "correct_option": "B", "created_at": "2026-07-23T03:41:13.119046+00:00", "decision": {"answer_option": "A", "confidence": 0.8, "message_option": "A", "rationale": "Peer node 5 has the highest reliability at 0.80 and supports Beacon Elm (A); private source reliability 0.74 supports B but is lower."}, "decision_id": "r3_006__circulant_k4__g1__n0", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Faron Fleet must select one beacon for route M8.\nQuestion: Which beacon should be selected?\nOption A: Beacon Elm\nOption B: Beacon Fjord\n\nPrivate source: Faron receiver F6\nPrivate-source reliability: 0.74\nPrivate report: Faron receiver F6 reports Beacon Fjord.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beacon Elm.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.8,\"rationale\":\"Peer node 5 has the highest reliability at 0.80 and supports Beacon Elm (A); private source reliability 0.74 supports B but is lower.\"}", "response_id": "2563cf7f-60a6-93fe-9dbf-97ea846eb454", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_006__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 465}, "cost_in_usd_ticks": 16184000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 465, "output_tokens_details": {"reasoning_tokens": 411}, "total_tokens": 991}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_006", "correct_option": "B", "created_at": "2026-07-23T03:41:20.084437+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has highest reliability (0.80) and supports A; private source (0.78) supports B."}, "decision_id": "r3_006__circulant_k4__g1__n1", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Faron Fleet must select one beacon for route M8.\nQuestion: Which beacon should be selected?\nOption A: Beacon Elm\nOption B: Beacon Fjord\n\nPrivate source: Faron receiver F6\nPrivate-source reliability: 0.78\nPrivate report: Faron receiver F6 reports Beacon Fjord.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beacon Elm.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 5 has highest reliability (0.80) and supports A; private source (0.78) supports B.\"\n}", "response_id": "68d8d118-aad3-980c-8ee5-0ca474b36333", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_006__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 476}, "cost_in_usd_ticks": 14443000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 476, "output_tokens_details": {"reasoning_tokens": 417}, "total_tokens": 1002}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_006", "correct_option": "B", "created_at": "2026-07-23T03:41:27.246983+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source F6 has highest reliability (0.82) and supports B; peer node 5 (0.80) supports A but is lower reliability so ignored per rule 1."}, "decision_id": "r3_006__circulant_k4__g1__n3", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Faron Fleet must select one beacon for route M8.\nQuestion: Which beacon should be selected?\nOption A: Beacon Elm\nOption B: Beacon Fjord\n\nPrivate source: Faron receiver F6\nPrivate-source reliability: 0.82\nPrivate report: Faron receiver F6 reports Beacon Fjord.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beacon Elm.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source F6 has highest reliability (0.82) and supports B; peer node 5 (0.80) supports A but is lower reliability so ignored per rule 1.\"\n}", "response_id": "c3a5ed6e-f3da-9d2d-8f2f-ecc2f12465d4", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_006__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 497}, "cost_in_usd_ticks": 16984000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 497, "output_tokens_details": {"reasoning_tokens": 426}, "total_tokens": 1023}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_006", "correct_option": "B", "created_at": "2026-07-23T03:41:34.618941+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source F6 has highest reliability (0.86) and reports B; peer node 5 has lower reliability (0.80) and reports A."}, "decision_id": "r3_006__circulant_k4__g1__n4", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Faron Fleet must select one beacon for route M8.\nQuestion: Which beacon should be selected?\nOption A: Beacon Elm\nOption B: Beacon Fjord\n\nPrivate source: Faron receiver F6\nPrivate-source reliability: 0.86\nPrivate report: Faron receiver F6 reports Beacon Fjord.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beacon Elm.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source F6 has highest reliability (0.86) and reports B; peer node 5 has lower reliability (0.80) and reports A.\"\n}", "response_id": "f537a806-ff53-96dc-9a18-47160660ea79", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_006__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 484}, "cost_in_usd_ticks": 16659000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 484, "output_tokens_details": {"reasoning_tokens": 419}, "total_tokens": 1010}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_006", "correct_option": "B", "created_at": "2026-07-23T03:41:41.786707+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has highest reliability (0.80) and supports A; private source reliability 0.74 supports B."}, "decision_id": "r3_006__cycle__g1__n0", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Faron Fleet must select one beacon for route M8.\nQuestion: Which beacon should be selected?\nOption A: Beacon Elm\nOption B: Beacon Fjord\n\nPrivate source: Faron receiver F6\nPrivate-source reliability: 0.74\nPrivate report: Faron receiver F6 reports Beacon Fjord.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beacon Elm.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 5 has highest reliability (0.80) and supports A; private source reliability 0.74 supports B.\"\n}", "response_id": "24de9022-091d-91b1-930f-17f092f0503c", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_006__cycle", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 480}, "cost_in_usd_ticks": 14543000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 480, "output_tokens_details": {"reasoning_tokens": 421}, "total_tokens": 1006}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_006", "correct_option": "B", "created_at": "2026-07-23T03:41:48.443034+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source F6 has highest reliability (0.86) and supports B; peer node 5 at 0.80 supports A."}, "decision_id": "r3_006__cycle__g1__n4", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Faron Fleet must select one beacon for route M8.\nQuestion: Which beacon should be selected?\nOption A: Beacon Elm\nOption B: Beacon Fjord\n\nPrivate source: Faron receiver F6\nPrivate-source reliability: 0.86\nPrivate report: Faron receiver F6 reports Beacon Fjord.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beacon Elm.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source F6 has highest reliability (0.86) and supports B; peer node 5 at 0.80 supports A.\"\n}", "response_id": "df559648-714d-90c6-b5be-8da1091f38a4", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_006__cycle", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 467}, "cost_in_usd_ticks": 14218000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 467, "output_tokens_details": {"reasoning_tokens": 406}, "total_tokens": 993}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_007", "correct_option": "A", "created_at": "2026-07-23T03:41:57.249395+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private G7 (rel 0.80) supports A; peer 0 (rel 0.80) supports B. Highest-reliability sources tie while disagreeing, so UNSURE per rule 2."}, "decision_id": "r3_007__cycle__g1__n1", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Gable Works must select one kiln profile for batch Q5.\nQuestion: Which kiln profile should be selected?\nOption A: Profile Granite\nOption B: Profile Harbor\n\nPrivate source: Gable gauge G7\nPrivate-source reliability: 0.80\nPrivate report: Gable gauge G7 reports Profile Granite.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Profile Harbor.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":0.9,\"rationale\":\"Private G7 (rel 0.80) supports A; peer 0 (rel 0.80) supports B. Highest-reliability sources tie while disagreeing, so UNSURE per rule 2.\"}", "response_id": "80c7d1fa-7d3e-91e3-939a-94150c88af08", "source_count": 1, "source_nodes": [0], "state": "E", "status": "ok", "topology": "cycle", "trial_id": "r3_007__cycle", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 608}, "cost_in_usd_ticks": 19759000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 608, "output_tokens_details": {"reasoning_tokens": 542}, "total_tokens": 1134}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_007", "correct_option": "A", "created_at": "2026-07-23T03:42:03.605641+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80) and supports Harbor (B); private source (0.74) supports Granite (A)."}, "decision_id": "r3_007__cycle__g1__n5", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Gable Works must select one kiln profile for batch Q5.\nQuestion: Which kiln profile should be selected?\nOption A: Profile Granite\nOption B: Profile Harbor\n\nPrivate source: Gable gauge G7\nPrivate-source reliability: 0.74\nPrivate report: Gable gauge G7 reports Profile Granite.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Profile Harbor.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 0 has highest reliability (0.80) and supports Harbor (B); private source (0.74) supports Granite (A).\"\n}", "response_id": "84fdbc2b-322f-9138-acb7-505b56d7250c", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_007__cycle", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 380}, "cost_in_usd_ticks": 14059000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 380, "output_tokens_details": {"reasoning_tokens": 317}, "total_tokens": 906}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_007", "correct_option": "A", "created_at": "2026-07-23T03:42:11.331617+00:00", "decision": {"answer_option": "UNSURE", "confidence": 1.0, "message_option": "UNSURE", "rationale": "Private G7 (0.80) supports A; peer 0 (0.80) supports B; identical top reliability and disagreement triggers UNSURE per rule 2."}, "decision_id": "r3_007__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Gable Works must select one kiln profile for batch Q5.\nQuestion: Which kiln profile should be selected?\nOption A: Profile Granite\nOption B: Profile Harbor\n\nPrivate source: Gable gauge G7\nPrivate-source reliability: 0.80\nPrivate report: Gable gauge G7 reports Profile Granite.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Profile Harbor.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 1,\n  \"rationale\": \"Private G7 (0.80) supports A; peer 0 (0.80) supports B; identical top reliability and disagreement triggers UNSURE per rule 2.\"\n}", "response_id": "e4d7338a-e98c-9060-9ec5-bc9d91bb8a47", "source_count": 1, "source_nodes": [0], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_007__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 474}, "cost_in_usd_ticks": 16409000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 474, "output_tokens_details": {"reasoning_tokens": 406}, "total_tokens": 1000}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_007", "correct_option": "A", "created_at": "2026-07-23T03:42:17.731623+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source G7 has highest reliability (0.82) and supports A; peer node 0 has lower reliability (0.80) and supports B."}, "decision_id": "r3_007__complete__g1__n2", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Gable Works must select one kiln profile for batch Q5.\nQuestion: Which kiln profile should be selected?\nOption A: Profile Granite\nOption B: Profile Harbor\n\nPrivate source: Gable gauge G7\nPrivate-source reliability: 0.82\nPrivate report: Gable gauge G7 reports Profile Granite.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Profile Harbor.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source G7 has highest reliability (0.82) and supports A; peer node 0 has lower reliability (0.80) and supports B.\"\n}", "response_id": "ecd9ce7c-fedf-937d-a49e-1c087abdcf4a", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_007__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 467}, "cost_in_usd_ticks": 16234000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 467, "output_tokens_details": {"reasoning_tokens": 402}, "total_tokens": 993}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_007", "correct_option": "A", "created_at": "2026-07-23T03:42:24.859169+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source G7 (reliability 0.86) supports A; peer node 0 (0.80) supports B. Highest-reliability source is private and selects A with no tie."}, "decision_id": "r3_007__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Gable Works must select one kiln profile for batch Q5.\nQuestion: Which kiln profile should be selected?\nOption A: Profile Granite\nOption B: Profile Harbor\n\nPrivate source: Gable gauge G7\nPrivate-source reliability: 0.86\nPrivate report: Gable gauge G7 reports Profile Granite.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Profile Harbor.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source G7 (reliability 0.86) supports A; peer node 0 (0.80) supports B. Highest-reliability source is private and selects A with no tie.\"}", "response_id": "60b18c9e-8538-9d18-b2ea-76997afadb5d", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_007__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 504}, "cost_in_usd_ticks": 17159000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 504, "output_tokens_details": {"reasoning_tokens": 443}, "total_tokens": 1030}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_007", "correct_option": "A", "created_at": "2026-07-23T03:42:31.757559+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source G7 has highest reliability (0.90) and supports A; peer node 0 has lower reliability (0.80) and supports B."}, "decision_id": "r3_007__complete__g1__n4", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Gable Works must select one kiln profile for batch Q5.\nQuestion: Which kiln profile should be selected?\nOption A: Profile Granite\nOption B: Profile Harbor\n\nPrivate source: Gable gauge G7\nPrivate-source reliability: 0.90\nPrivate report: Gable gauge G7 reports Profile Granite.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Profile Harbor.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source G7 has highest reliability (0.90) and supports A; peer node 0 has lower reliability (0.80) and supports B.\"}", "response_id": "66b03cf3-9a48-9145-9c86-52d42c4dca87", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_007__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 460}, "cost_in_usd_ticks": 16059000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 460, "output_tokens_details": {"reasoning_tokens": 407}, "total_tokens": 986}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_007", "correct_option": "A", "created_at": "2026-07-23T03:42:39.473055+00:00", "decision": {"answer_option": "B", "confidence": 0.8, "message_option": "B", "rationale": "Peer node 0 has the highest displayed reliability (0.80) and supports option B; private source G7 has lower reliability (0.74) and supports A."}, "decision_id": "r3_007__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Gable Works must select one kiln profile for batch Q5.\nQuestion: Which kiln profile should be selected?\nOption A: Profile Granite\nOption B: Profile Harbor\n\nPrivate source: Gable gauge G7\nPrivate-source reliability: 0.74\nPrivate report: Gable gauge G7 reports Profile Granite.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Profile Harbor.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.8,\n  \"rationale\": \"Peer node 0 has the highest displayed reliability (0.80) and supports option B; private source G7 has lower reliability (0.74) and supports A.\"\n}", "response_id": "6c8f0707-02ec-95c5-ad25-b1d4b5b8e0e3", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_007__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 513}, "cost_in_usd_ticks": 15368000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 513, "output_tokens_details": {"reasoning_tokens": 445}, "total_tokens": 1039}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_007", "correct_option": "A", "created_at": "2026-07-23T03:42:46.708673+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private G7 (rel 0.80) supports A; peer 0 (rel 0.80) supports B; highest-reliability sources tie and disagree."}, "decision_id": "r3_007__circulant_k4__g1__n1", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Gable Works must select one kiln profile for batch Q5.\nQuestion: Which kiln profile should be selected?\nOption A: Profile Granite\nOption B: Profile Harbor\n\nPrivate source: Gable gauge G7\nPrivate-source reliability: 0.80\nPrivate report: Gable gauge G7 reports Profile Granite.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Profile Harbor.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private G7 (rel 0.80) supports A; peer 0 (rel 0.80) supports B; highest-reliability sources tie and disagree.\"\n}", "response_id": "f381da47-5e58-9a17-9581-c04663dc0dbf", "source_count": 1, "source_nodes": [0], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_007__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 487}, "cost_in_usd_ticks": 13374000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 487, "output_tokens_details": {"reasoning_tokens": 418}, "total_tokens": 1013}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_007", "correct_option": "A", "created_at": "2026-07-23T03:42:53.860720+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source G7 has highest reliability (0.82) and supports Granite (A); peer 0 at 0.80 supports Harbor (B)."}, "decision_id": "r3_007__circulant_k4__g1__n2", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Gable Works must select one kiln profile for batch Q5.\nQuestion: Which kiln profile should be selected?\nOption A: Profile Granite\nOption B: Profile Harbor\n\nPrivate source: Gable gauge G7\nPrivate-source reliability: 0.82\nPrivate report: Gable gauge G7 reports Profile Granite.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Profile Harbor.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source G7 has highest reliability (0.82) and supports Granite (A); peer 0 at 0.80 supports Harbor (B).\"\n}", "response_id": "c17646c3-5379-9086-b11e-b016fd3de8d9", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_007__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 458}, "cost_in_usd_ticks": 16009000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 458, "output_tokens_details": {"reasoning_tokens": 394}, "total_tokens": 984}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_007", "correct_option": "A", "created_at": "2026-07-23T03:43:02.809288+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source G7 has highest reliability (0.90) and supports A; peer node 0 has lower reliability (0.80) and supports B."}, "decision_id": "r3_007__circulant_k4__g1__n4", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Gable Works must select one kiln profile for batch Q5.\nQuestion: Which kiln profile should be selected?\nOption A: Profile Granite\nOption B: Profile Harbor\n\nPrivate source: Gable gauge G7\nPrivate-source reliability: 0.90\nPrivate report: Gable gauge G7 reports Profile Granite.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Profile Harbor.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source G7 has highest reliability (0.90) and supports A; peer node 0 has lower reliability (0.80) and supports B.\"\n}", "response_id": "39b7e031-df2f-93a2-8d1a-4a5bd83944ff", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_007__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 516}, "cost_in_usd_ticks": 17459000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 516, "output_tokens_details": {"reasoning_tokens": 451}, "total_tokens": 1042}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_007", "correct_option": "A", "created_at": "2026-07-23T03:43:09.693191+00:00", "decision": {"answer_option": "B", "confidence": 0.8, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80) and supports B; private G7 (0.74) supports A."}, "decision_id": "r3_007__circulant_k4__g1__n5", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Gable Works must select one kiln profile for batch Q5.\nQuestion: Which kiln profile should be selected?\nOption A: Profile Granite\nOption B: Profile Harbor\n\nPrivate source: Gable gauge G7\nPrivate-source reliability: 0.74\nPrivate report: Gable gauge G7 reports Profile Granite.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Profile Harbor.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.8,\"rationale\":\"Peer node 0 has highest reliability (0.80) and supports B; private G7 (0.74) supports A.\"}", "response_id": "483305fe-97fa-9ffe-877b-67449b895f95", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_007__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 469}, "cost_in_usd_ticks": 12924000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 469, "output_tokens_details": {"reasoning_tokens": 421}, "total_tokens": 995}}
{"cascade_scope": "full_cascade", "claim_id": "r3_008", "correct_option": "B", "created_at": "2026-07-23T03:43:17.864651+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 1 has the highest reliability at 0.80 and supports A; private source at 0.78 supports B."}, "decision_id": "r3_008__circulant_k4__g1__n0", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Halden Plant must select one intake valve for basin L1.\nQuestion: Which valve should be selected?\nOption A: Valve Iris\nOption B: Valve Juniper\n\nPrivate source: Halden meter H8\nPrivate-source reliability: 0.78\nPrivate report: Halden meter H8 reports Valve Juniper.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Valve Iris.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 1 has the highest reliability at 0.80 and supports A; private source at 0.78 supports B.\"\n}", "response_id": "210586f7-e3f0-993a-99ec-b9708a77ee35", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_008__circulant_k4", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 529}, "cost_in_usd_ticks": 17771500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 529, "output_tokens_details": {"reasoning_tokens": 469}, "total_tokens": 1054}}
{"cascade_scope": "full_cascade", "claim_id": "r3_008", "correct_option": "B", "created_at": "2026-07-23T03:43:24.653589+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.82 > peer 0.80 and supports Juniper (B); no tie."}, "decision_id": "r3_008__circulant_k4__g1__n2", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Halden Plant must select one intake valve for basin L1.\nQuestion: Which valve should be selected?\nOption A: Valve Iris\nOption B: Valve Juniper\n\nPrivate source: Halden meter H8\nPrivate-source reliability: 0.82\nPrivate report: Halden meter H8 reports Valve Juniper.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Valve Iris.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.82 > peer 0.80 and supports Juniper (B); no tie.\"\n}", "response_id": "00f20600-74a1-90eb-a190-03253b28e55f", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_008__circulant_k4", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 475}, "cost_in_usd_ticks": 16421500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 475, "output_tokens_details": {"reasoning_tokens": 420}, "total_tokens": 1000}}
{"cascade_scope": "full_cascade", "claim_id": "r3_008", "correct_option": "B", "created_at": "2026-07-23T03:43:33.301041+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.86 > peer 0.80, supports Juniper (B); no tie at highest reliability."}, "decision_id": "r3_008__circulant_k4__g1__n3", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Halden Plant must select one intake valve for basin L1.\nQuestion: Which valve should be selected?\nOption A: Valve Iris\nOption B: Valve Juniper\n\nPrivate source: Halden meter H8\nPrivate-source reliability: 0.86\nPrivate report: Halden meter H8 reports Valve Juniper.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Valve Iris.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.86 > peer 0.80, supports Juniper (B); no tie at highest reliability.\"\n}", "response_id": "ef7f370a-54dd-9189-b088-093ee1efea69", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_008__circulant_k4", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 496}, "cost_in_usd_ticks": 14930500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 496, "output_tokens_details": {"reasoning_tokens": 438}, "total_tokens": 1021}}
{"cascade_scope": "full_cascade", "claim_id": "r3_008", "correct_option": "B", "created_at": "2026-07-23T03:43:41.130659+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 1 has the highest reliability (0.80 > 0.74) and supports A; no tie."}, "decision_id": "r3_008__circulant_k4__g1__n5", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Halden Plant must select one intake valve for basin L1.\nQuestion: Which valve should be selected?\nOption A: Valve Iris\nOption B: Valve Juniper\n\nPrivate source: Halden meter H8\nPrivate-source reliability: 0.74\nPrivate report: Halden meter H8 reports Valve Juniper.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Valve Iris.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 1 has the highest reliability (0.80 > 0.74) and supports A; no tie.\"\n}", "response_id": "6a9c8628-7d74-9a45-a5dc-6729636e07b8", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_008__circulant_k4", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 551}, "cost_in_usd_ticks": 18321500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 551, "output_tokens_details": {"reasoning_tokens": 493}, "total_tokens": 1076}}
{"cascade_scope": "full_cascade", "claim_id": "r3_008", "correct_option": "B", "created_at": "2026-07-23T03:43:49.072743+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source H8 has highest reliability (0.90) and reports Juniper (B); peers at 0.80 each report Iris (A) but lower reliability so ignored per rule 1."}, "decision_id": "r3_008__circulant_k4__g2__n4", "degree": 4, "false_option": "A", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 2.\nContext: The fictional Halden Plant must select one intake valve for basin L1.\nQuestion: Which valve should be selected?\nOption A: Valve Iris\nOption B: Valve Juniper\n\nPrivate source: Halden meter H8\nPrivate-source reliability: 0.90\nPrivate report: Halden meter H8 reports Valve Juniper.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Valve Iris.\nPeer node 5: reliability 0.80; report: The incoming peer reports Valve Iris.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source H8 has highest reliability (0.90) and reports Juniper (B); peers at 0.80 each report Iris (A) but lower reliability so ignored per rule 1.\"\n}", "response_id": "15da0543-5089-9f5d-98f0-ca3c9410bab5", "source_count": 2, "source_nodes": [0, 5], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_008__circulant_k4", "usage": {"context_details": {"input_tokens": 545, "output_tokens": 546}, "cost_in_usd_ticks": 18446500, "input_tokens": 545, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 546, "output_tokens_details": {"reasoning_tokens": 473}, "total_tokens": 1091}}
{"cascade_scope": "full_cascade", "claim_id": "r3_008", "correct_option": "B", "created_at": "2026-07-23T03:43:55.974323+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80) supporting A; private source (0.78) supports B but lower reliability."}, "decision_id": "r3_008__cycle__g1__n0", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Halden Plant must select one intake valve for basin L1.\nQuestion: Which valve should be selected?\nOption A: Valve Iris\nOption B: Valve Juniper\n\nPrivate source: Halden meter H8\nPrivate-source reliability: 0.78\nPrivate report: Halden meter H8 reports Valve Juniper.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Valve Iris.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 1 has highest reliability (0.80) supporting A; private source (0.78) supports B but lower reliability.\"\n}", "response_id": "91d179e9-df01-9385-86e3-909f770f86d4", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_008__cycle", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 465}, "cost_in_usd_ticks": 12811500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 465, "output_tokens_details": {"reasoning_tokens": 404}, "total_tokens": 990}}
{"cascade_scope": "full_cascade", "claim_id": "r3_008", "correct_option": "B", "created_at": "2026-07-23T03:44:02.793943+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.82 > peer 0.80; private supports B so select B per rule 1."}, "decision_id": "r3_008__cycle__g1__n2", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Halden Plant must select one intake valve for basin L1.\nQuestion: Which valve should be selected?\nOption A: Valve Iris\nOption B: Valve Juniper\n\nPrivate source: Halden meter H8\nPrivate-source reliability: 0.82\nPrivate report: Halden meter H8 reports Valve Juniper.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Valve Iris.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.82 > peer 0.80; private supports B so select B per rule 1.\"\n}", "response_id": "94d70192-c0f6-9799-91c3-bb25b0e9a2e0", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_008__cycle", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 463}, "cost_in_usd_ticks": 16121500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 463, "output_tokens_details": {"reasoning_tokens": 405}, "total_tokens": 988}}
{"cascade_scope": "full_cascade", "claim_id": "r3_008", "correct_option": "B", "created_at": "2026-07-23T03:44:08.732250+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 0 has highest reliability (0.80 > 0.74) and supports A; no tie."}, "decision_id": "r3_008__cycle__g2__n5", "degree": 2, "false_option": "A", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 2.\nContext: The fictional Halden Plant must select one intake valve for basin L1.\nQuestion: Which valve should be selected?\nOption A: Valve Iris\nOption B: Valve Juniper\n\nPrivate source: Halden meter H8\nPrivate-source reliability: 0.74\nPrivate report: Halden meter H8 reports Valve Juniper.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Valve Iris.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 0 has highest reliability (0.80 > 0.74) and supports A; no tie.\"\n}", "response_id": "9183a43e-d439-94c2-9912-35594d882756", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_008__cycle", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 465}, "cost_in_usd_ticks": 16171500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 465, "output_tokens_details": {"reasoning_tokens": 408}, "total_tokens": 990}}
{"cascade_scope": "full_cascade", "claim_id": "r3_008", "correct_option": "B", "created_at": "2026-07-23T03:44:16.206834+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.90 exceeds peer 0.80 and supports Juniper (B); no tie on highest reliability."}, "decision_id": "r3_008__cycle__g3__n4", "degree": 2, "false_option": "A", "generation": 3, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 3.\nContext: The fictional Halden Plant must select one intake valve for basin L1.\nQuestion: Which valve should be selected?\nOption A: Valve Iris\nOption B: Valve Juniper\n\nPrivate source: Halden meter H8\nPrivate-source reliability: 0.90\nPrivate report: Halden meter H8 reports Valve Juniper.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Valve Iris.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source reliability 0.90 exceeds peer 0.80 and supports Juniper (B); no tie on highest reliability.\"}", "response_id": "f6d9af0d-fa84-917e-9299-d6dcff7323fe", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_008__cycle", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 458}, "cost_in_usd_ticks": 15996500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 458, "output_tokens_details": {"reasoning_tokens": 412}, "total_tokens": 983}}
{"cascade_scope": "full_cascade", "claim_id": "r3_008", "correct_option": "B", "created_at": "2026-07-23T03:44:22.965390+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80) and reports A; private source reliability 0.78 reports B."}, "decision_id": "r3_008__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Halden Plant must select one intake valve for basin L1.\nQuestion: Which valve should be selected?\nOption A: Valve Iris\nOption B: Valve Juniper\n\nPrivate source: Halden meter H8\nPrivate-source reliability: 0.78\nPrivate report: Halden meter H8 reports Valve Juniper.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Valve Iris.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 1 has highest reliability (0.80) and reports A; private source reliability 0.78 reports B.\"\n}", "response_id": "c20eaee0-a812-997a-9416-f0758fde5b1e", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_008__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 456}, "cost_in_usd_ticks": 12586500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 456, "output_tokens_details": {"reasoning_tokens": 397}, "total_tokens": 981}}
{"cascade_scope": "full_cascade", "claim_id": "r3_008", "correct_option": "B", "created_at": "2026-07-23T03:44:29.944336+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.82 > peer 0.80; private supports B so select B per rule 1."}, "decision_id": "r3_008__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Halden Plant must select one intake valve for basin L1.\nQuestion: Which valve should be selected?\nOption A: Valve Iris\nOption B: Valve Juniper\n\nPrivate source: Halden meter H8\nPrivate-source reliability: 0.82\nPrivate report: Halden meter H8 reports Valve Juniper.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Valve Iris.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.82 > peer 0.80; private supports B so select B per rule 1.\"\n}", "response_id": "7ebe5a1e-f781-9001-9fed-dff85c10163a", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_008__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 479}, "cost_in_usd_ticks": 13161500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 479, "output_tokens_details": {"reasoning_tokens": 421}, "total_tokens": 1004}}
{"cascade_scope": "full_cascade", "claim_id": "r3_008", "correct_option": "B", "created_at": "2026-07-23T03:44:37.204198+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source H8 has highest reliability (0.86) and reports B; peer node 1 has lower reliability (0.80) and reports A."}, "decision_id": "r3_008__complete__g1__n3", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Halden Plant must select one intake valve for basin L1.\nQuestion: Which valve should be selected?\nOption A: Valve Iris\nOption B: Valve Juniper\n\nPrivate source: Halden meter H8\nPrivate-source reliability: 0.86\nPrivate report: Halden meter H8 reports Valve Juniper.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Valve Iris.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source H8 has highest reliability (0.86) and reports B; peer node 1 has lower reliability (0.80) and reports A.\"\n}", "response_id": "95c12a34-d4ba-94e3-ab24-a0bbf7821baa", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_008__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 489}, "cost_in_usd_ticks": 16771500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 489, "output_tokens_details": {"reasoning_tokens": 424}, "total_tokens": 1014}}
{"cascade_scope": "full_cascade", "claim_id": "r3_008", "correct_option": "B", "created_at": "2026-07-23T03:44:44.059901+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.90 > peer 0.80; private supports B with no tie"}, "decision_id": "r3_008__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Halden Plant must select one intake valve for basin L1.\nQuestion: Which valve should be selected?\nOption A: Valve Iris\nOption B: Valve Juniper\n\nPrivate source: Halden meter H8\nPrivate-source reliability: 0.90\nPrivate report: Halden meter H8 reports Valve Juniper.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Valve Iris.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.90 > peer 0.80; private supports B with no tie\"\n}", "response_id": "1432b3d8-368e-9acf-a50d-e58e66b5333a", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_008__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 441}, "cost_in_usd_ticks": 15571500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 441, "output_tokens_details": {"reasoning_tokens": 387}, "total_tokens": 966}}
{"cascade_scope": "full_cascade", "claim_id": "r3_008", "correct_option": "B", "created_at": "2026-07-23T03:44:51.338891+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80) and supports A; private source (0.74) supports B."}, "decision_id": "r3_008__complete__g1__n5", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Halden Plant must select one intake valve for basin L1.\nQuestion: Which valve should be selected?\nOption A: Valve Iris\nOption B: Valve Juniper\n\nPrivate source: Halden meter H8\nPrivate-source reliability: 0.74\nPrivate report: Halden meter H8 reports Valve Juniper.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Valve Iris.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Peer node 1 has highest reliability (0.80) and supports A; private source (0.74) supports B.\"}", "response_id": "92976ec8-9c0e-9aea-85e1-ec287768f63b", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_008__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 494}, "cost_in_usd_ticks": 16896500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 494, "output_tokens_details": {"reasoning_tokens": 447}, "total_tokens": 1019}}
{"cascade_scope": "full_cascade", "claim_id": "r3_009", "correct_option": "A", "created_at": "2026-07-23T03:44:57.883784+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has highest reliability (0.80) and supports B; private source I9 at 0.78 supports A."}, "decision_id": "r3_009__circulant_k4__g1__n0", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Ilex Press must select one plate for edition W6.\nQuestion: Which plate should be selected?\nOption A: Plate Kite\nOption B: Plate Larch\n\nPrivate source: Ilex reader I9\nPrivate-source reliability: 0.78\nPrivate report: Ilex reader I9 reports Plate Kite.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Plate Larch.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 2 has highest reliability (0.80) and supports B; private source I9 at 0.78 supports A.\"\n}", "response_id": "47fea44a-00b8-912c-8d7c-f8bd4bd88704", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_009__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 491}, "cost_in_usd_ticks": 14818000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 491, "output_tokens_details": {"reasoning_tokens": 430}, "total_tokens": 1017}}
{"cascade_scope": "full_cascade", "claim_id": "r3_009", "correct_option": "A", "created_at": "2026-07-23T03:45:04.656025+00:00", "decision": {"answer_option": "UNSURE", "confidence": 1.0, "message_option": "UNSURE", "rationale": "Two sources at identical max reliability 0.80 disagree (I9 supports A, peer 2 supports B), triggering UNSURE per rule 2."}, "decision_id": "r3_009__circulant_k4__g1__n1", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Ilex Press must select one plate for edition W6.\nQuestion: Which plate should be selected?\nOption A: Plate Kite\nOption B: Plate Larch\n\nPrivate source: Ilex reader I9\nPrivate-source reliability: 0.80\nPrivate report: Ilex reader I9 reports Plate Kite.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Plate Larch.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 1.0,\n  \"rationale\": \"Two sources at identical max reliability 0.80 disagree (I9 supports A, peer 2 supports B), triggering UNSURE per rule 2.\"\n}", "response_id": "81d3d7fe-7cb9-9a09-a00e-9354a6af72c6", "source_count": 1, "source_nodes": [2], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_009__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 481}, "cost_in_usd_ticks": 16584000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 481, "output_tokens_details": {"reasoning_tokens": 415}, "total_tokens": 1007}}
{"cascade_scope": "full_cascade", "claim_id": "r3_009", "correct_option": "A", "created_at": "2026-07-23T03:45:10.990853+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source I9 has highest reliability (0.86) and supports A; peer node 2 has lower reliability (0.80) and supports B."}, "decision_id": "r3_009__circulant_k4__g1__n3", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Ilex Press must select one plate for edition W6.\nQuestion: Which plate should be selected?\nOption A: Plate Kite\nOption B: Plate Larch\n\nPrivate source: Ilex reader I9\nPrivate-source reliability: 0.86\nPrivate report: Ilex reader I9 reports Plate Kite.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Plate Larch.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source I9 has highest reliability (0.86) and supports A; peer node 2 has lower reliability (0.80) and supports B.\"\n}", "response_id": "abd8ba3b-90df-9d94-8838-b1cb4d7d15af", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_009__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 463}, "cost_in_usd_ticks": 16134000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 463, "output_tokens_details": {"reasoning_tokens": 398}, "total_tokens": 989}}
{"cascade_scope": "full_cascade", "claim_id": "r3_009", "correct_option": "A", "created_at": "2026-07-23T03:45:18.262299+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source I9 has highest reliability (0.90) and supports A; peer node 2 has lower reliability (0.80) and supports B; no tie."}, "decision_id": "r3_009__circulant_k4__g1__n4", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Ilex Press must select one plate for edition W6.\nQuestion: Which plate should be selected?\nOption A: Plate Kite\nOption B: Plate Larch\n\nPrivate source: Ilex reader I9\nPrivate-source reliability: 0.90\nPrivate report: Ilex reader I9 reports Plate Kite.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Plate Larch.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source I9 has highest reliability (0.90) and supports A; peer node 2 has lower reliability (0.80) and supports B; no tie.\"\n}", "response_id": "796c8a81-5208-9e05-afe3-bd015bca6300", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_009__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 504}, "cost_in_usd_ticks": 17159000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 504, "output_tokens_details": {"reasoning_tokens": 436}, "total_tokens": 1030}}
{"cascade_scope": "full_cascade", "claim_id": "r3_009", "correct_option": "A", "created_at": "2026-07-23T03:45:25.528672+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has the highest reliability at 0.80 and supports Plate Larch (B); private source I9 at 0.74 supports A but is lower."}, "decision_id": "r3_009__circulant_k4__g2__n5", "degree": 4, "false_option": "B", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 2.\nContext: The fictional Ilex Press must select one plate for edition W6.\nQuestion: Which plate should be selected?\nOption A: Plate Kite\nOption B: Plate Larch\n\nPrivate source: Ilex reader I9\nPrivate-source reliability: 0.74\nPrivate report: Ilex reader I9 reports Plate Kite.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Plate Larch.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Peer node 0 has the highest reliability at 0.80 and supports Plate Larch (B); private source I9 at 0.74 supports A but is lower.\"}", "response_id": "7b89db84-61cb-9ac6-8009-2864f5fc1d86", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_009__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 503}, "cost_in_usd_ticks": 17134000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 503, "output_tokens_details": {"reasoning_tokens": 446}, "total_tokens": 1029}}
{"cascade_scope": "full_cascade", "claim_id": "r3_009", "correct_option": "A", "created_at": "2026-07-23T03:45:32.979189+00:00", "decision": {"answer_option": "B", "confidence": 0.85, "message_option": "B", "rationale": "Peer node 2 has highest reliability (0.80) and supports B; private source (0.78) supports A."}, "decision_id": "r3_009__complete__g1__n0", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Ilex Press must select one plate for edition W6.\nQuestion: Which plate should be selected?\nOption A: Plate Kite\nOption B: Plate Larch\n\nPrivate source: Ilex reader I9\nPrivate-source reliability: 0.78\nPrivate report: Ilex reader I9 reports Plate Kite.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Plate Larch.", "provider": "xai-responses", "raw_text": "{\n\"answer_option\": \"B\",\n\"message_option\": \"B\",\n\"confidence\": 0.85,\n\"rationale\": \"Peer node 2 has highest reliability (0.80) and supports B; private source (0.78) supports A.\"\n}", "response_id": "1e363a9e-d259-9cae-846e-d7b24f259601", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_009__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 481}, "cost_in_usd_ticks": 14568000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 481, "output_tokens_details": {"reasoning_tokens": 426}, "total_tokens": 1007}}
{"cascade_scope": "full_cascade", "claim_id": "r3_009", "correct_option": "A", "created_at": "2026-07-23T03:45:39.251357+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source I9 (rel 0.80) supports A; peer node 2 (rel 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_009__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Ilex Press must select one plate for edition W6.\nQuestion: Which plate should be selected?\nOption A: Plate Kite\nOption B: Plate Larch\n\nPrivate source: Ilex reader I9\nPrivate-source reliability: 0.80\nPrivate report: Ilex reader I9 reports Plate Kite.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Plate Larch.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":0.9,\"rationale\":\"Private source I9 (rel 0.80) supports A; peer node 2 (rel 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"}", "response_id": "19b22776-b175-991e-80c4-20b327360901", "source_count": 1, "source_nodes": [2], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_009__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 453}, "cost_in_usd_ticks": 13868000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 453, "output_tokens_details": {"reasoning_tokens": 386}, "total_tokens": 979}}
{"cascade_scope": "full_cascade", "claim_id": "r3_009", "correct_option": "A", "created_at": "2026-07-23T03:45:46.009778+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source I9 has highest reliability 0.86 supporting A; peer node 2 has lower 0.80 supporting B; no tie."}, "decision_id": "r3_009__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Ilex Press must select one plate for edition W6.\nQuestion: Which plate should be selected?\nOption A: Plate Kite\nOption B: Plate Larch\n\nPrivate source: Ilex reader I9\nPrivate-source reliability: 0.86\nPrivate report: Ilex reader I9 reports Plate Kite.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Plate Larch.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source I9 has highest reliability 0.86 supporting A; peer node 2 has lower 0.80 supporting B; no tie.\"\n}", "response_id": "49578c39-a511-99ac-9957-f1fd6aca995d", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_009__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 453}, "cost_in_usd_ticks": 12524000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 453, "output_tokens_details": {"reasoning_tokens": 390}, "total_tokens": 979}}
{"cascade_scope": "full_cascade", "claim_id": "r3_009", "correct_option": "A", "created_at": "2026-07-23T03:45:54.611070+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source I9 has highest reliability (0.90) and supports A; peer node 2 has lower reliability (0.80) and supports B."}, "decision_id": "r3_009__complete__g1__n4", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Ilex Press must select one plate for edition W6.\nQuestion: Which plate should be selected?\nOption A: Plate Kite\nOption B: Plate Larch\n\nPrivate source: Ilex reader I9\nPrivate-source reliability: 0.90\nPrivate report: Ilex reader I9 reports Plate Kite.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Plate Larch.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source I9 has highest reliability (0.90) and supports A; peer node 2 has lower reliability (0.80) and supports B.\"\n}", "response_id": "f50e376f-4b9c-923f-aba3-2360a8317b24", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_009__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 515}, "cost_in_usd_ticks": 15418000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 515, "output_tokens_details": {"reasoning_tokens": 450}, "total_tokens": 1041}}
{"cascade_scope": "full_cascade", "claim_id": "r3_009", "correct_option": "A", "created_at": "2026-07-23T03:46:28.591708+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has the highest reliability (0.80) and supports Plate Larch (B); private source I9 (0.74) supports A but is lower reliability."}, "decision_id": "r3_009__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Ilex Press must select one plate for edition W6.\nQuestion: Which plate should be selected?\nOption A: Plate Kite\nOption B: Plate Larch\n\nPrivate source: Ilex reader I9\nPrivate-source reliability: 0.74\nPrivate report: Ilex reader I9 reports Plate Kite.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Plate Larch.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 2 has the highest reliability (0.80) and supports Plate Larch (B); private source I9 (0.74) supports A but is lower reliability.\"\n}", "response_id": "a292a8da-2617-9be8-91e1-5568dc8e28fd", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_009__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 465}, "cost_in_usd_ticks": 14168000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 465, "output_tokens_details": {"reasoning_tokens": 395}, "total_tokens": 991}}
{"cascade_scope": "full_cascade", "claim_id": "r3_009", "correct_option": "A", "created_at": "2026-07-23T03:46:37.346654+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source I9 (rel 0.80) supports A; peer node 2 (rel 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_009__cycle__g1__n1", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Ilex Press must select one plate for edition W6.\nQuestion: Which plate should be selected?\nOption A: Plate Kite\nOption B: Plate Larch\n\nPrivate source: Ilex reader I9\nPrivate-source reliability: 0.80\nPrivate report: Ilex reader I9 reports Plate Kite.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Plate Larch.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source I9 (rel 0.80) supports A; peer node 2 (rel 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "d505ea66-e010-9630-957e-cff8ee76ff7c", "source_count": 1, "source_nodes": [2], "state": "E", "status": "ok", "topology": "cycle", "trial_id": "r3_009__cycle", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 595}, "cost_in_usd_ticks": 19434000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 595, "output_tokens_details": {"reasoning_tokens": 516}, "total_tokens": 1121}}
{"cascade_scope": "full_cascade", "claim_id": "r3_009", "correct_option": "A", "created_at": "2026-07-23T03:46:45.198945+00:00", "decision": {"answer_option": "A", "confidence": 0.86, "message_option": "A", "rationale": "Private source I9 has highest reliability (0.86) and supports A; peer node 2 has lower reliability (0.80) and supports B."}, "decision_id": "r3_009__cycle__g1__n3", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Ilex Press must select one plate for edition W6.\nQuestion: Which plate should be selected?\nOption A: Plate Kite\nOption B: Plate Larch\n\nPrivate source: Ilex reader I9\nPrivate-source reliability: 0.86\nPrivate report: Ilex reader I9 reports Plate Kite.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Plate Larch.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.86,\n  \"rationale\": \"Private source I9 has highest reliability (0.86) and supports A; peer node 2 has lower reliability (0.80) and supports B.\"\n}", "response_id": "f20e102d-73aa-9296-98a8-6b2ea31a29df", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_009__cycle", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 524}, "cost_in_usd_ticks": 14299000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 524, "output_tokens_details": {"reasoning_tokens": 459}, "total_tokens": 1050}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_010", "correct_option": "B", "created_at": "2026-07-23T03:46:51.957864+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 3 has the highest reliability (0.80) and supports A; private source J1 has lower reliability (0.78) and supports B."}, "decision_id": "r3_010__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Joran Lab must select one actuator for arm C2.\nQuestion: Which actuator should be selected?\nOption A: Actuator Mesa\nOption B: Actuator Nimbus\n\nPrivate source: Joran tester J1\nPrivate-source reliability: 0.78\nPrivate report: Joran tester J1 reports Actuator Nimbus.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Actuator Mesa.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 3 has the highest reliability (0.80) and supports A; private source J1 has lower reliability (0.78) and supports B.\"\n}", "response_id": "3be9cc01-f766-9694-9fd9-d563434b74c0", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_010__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 504}, "cost_in_usd_ticks": 17184000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 504, "output_tokens_details": {"reasoning_tokens": 438}, "total_tokens": 1032}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_010", "correct_option": "B", "created_at": "2026-07-23T03:46:59.710169+00:00", "decision": {"answer_option": "UNSURE", "confidence": 1.0, "message_option": "UNSURE", "rationale": "Private source (0.80) supports B and peer (0.80) supports A; equal highest reliability and disagreement triggers UNSURE per rule 2."}, "decision_id": "r3_010__complete__g1__n1", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Joran Lab must select one actuator for arm C2.\nQuestion: Which actuator should be selected?\nOption A: Actuator Mesa\nOption B: Actuator Nimbus\n\nPrivate source: Joran tester J1\nPrivate-source reliability: 0.80\nPrivate report: Joran tester J1 reports Actuator Nimbus.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Actuator Mesa.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 1.0,\n  \"rationale\": \"Private source (0.80) supports B and peer (0.80) supports A; equal highest reliability and disagreement triggers UNSURE per rule 2.\"\n}", "response_id": "376ae275-d7d2-973e-ad1e-e509662dc25b", "source_count": 1, "source_nodes": [3], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_010__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 534}, "cost_in_usd_ticks": 17934000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 534, "output_tokens_details": {"reasoning_tokens": 467}, "total_tokens": 1062}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_010", "correct_option": "B", "created_at": "2026-07-23T03:47:06.392775+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source J1 has highest reliability (0.82) and supports B; peer node 3 at 0.80 supports A."}, "decision_id": "r3_010__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Joran Lab must select one actuator for arm C2.\nQuestion: Which actuator should be selected?\nOption A: Actuator Mesa\nOption B: Actuator Nimbus\n\nPrivate source: Joran tester J1\nPrivate-source reliability: 0.82\nPrivate report: Joran tester J1 reports Actuator Nimbus.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Actuator Mesa.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source J1 has highest reliability (0.82) and supports B; peer node 3 at 0.80 supports A.\"\n}", "response_id": "b75146be-4deb-92c2-85ae-dbc9c6346f7b", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_010__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 489}, "cost_in_usd_ticks": 16809000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 489, "output_tokens_details": {"reasoning_tokens": 428}, "total_tokens": 1017}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_010", "correct_option": "B", "created_at": "2026-07-23T03:47:13.970982+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source J1 has highest reliability 0.90 supporting B; peer node 3 at 0.80 supports A but lower reliability so ignored per rule 1."}, "decision_id": "r3_010__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Joran Lab must select one actuator for arm C2.\nQuestion: Which actuator should be selected?\nOption A: Actuator Mesa\nOption B: Actuator Nimbus\n\nPrivate source: Joran tester J1\nPrivate-source reliability: 0.90\nPrivate report: Joran tester J1 reports Actuator Nimbus.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Actuator Mesa.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source J1 has highest reliability 0.90 supporting B; peer node 3 at 0.80 supports A but lower reliability so ignored per rule 1.\"\n}", "response_id": "927e762a-5190-91c9-bbca-09edfec8bdd6", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_010__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 456}, "cost_in_usd_ticks": 15984000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 456, "output_tokens_details": {"reasoning_tokens": 388}, "total_tokens": 984}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_010", "correct_option": "B", "created_at": "2026-07-23T03:47:21.446465+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80 > 0.74) and supports A; no tie."}, "decision_id": "r3_010__complete__g1__n5", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Joran Lab must select one actuator for arm C2.\nQuestion: Which actuator should be selected?\nOption A: Actuator Mesa\nOption B: Actuator Nimbus\n\nPrivate source: Joran tester J1\nPrivate-source reliability: 0.74\nPrivate report: Joran tester J1 reports Actuator Nimbus.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Actuator Mesa.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 3 has highest reliability (0.80 > 0.74) and supports A; no tie.\"\n}", "response_id": "2d59c8d0-4bd2-9791-a29a-6190a7807d91", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_010__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 491}, "cost_in_usd_ticks": 16859000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 491, "output_tokens_details": {"reasoning_tokens": 434}, "total_tokens": 1019}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_010", "correct_option": "B", "created_at": "2026-07-23T03:47:28.409591+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source J1 has highest reliability (0.82) and supports Nimbus (B); peer node 3 has lower reliability (0.80) and supports Mesa (A)."}, "decision_id": "r3_010__cycle__g1__n2", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Joran Lab must select one actuator for arm C2.\nQuestion: Which actuator should be selected?\nOption A: Actuator Mesa\nOption B: Actuator Nimbus\n\nPrivate source: Joran tester J1\nPrivate-source reliability: 0.82\nPrivate report: Joran tester J1 reports Actuator Nimbus.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Actuator Mesa.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source J1 has highest reliability (0.82) and supports Nimbus (B); peer node 3 has lower reliability (0.80) and supports Mesa (A).\"\n}", "response_id": "b98bce07-c82b-9969-9205-2851591e650c", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_010__cycle", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 477}, "cost_in_usd_ticks": 16509000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 477, "output_tokens_details": {"reasoning_tokens": 408}, "total_tokens": 1005}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_010", "correct_option": "B", "created_at": "2026-07-23T03:47:37.112433+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source J1 reliability 0.90 supports B; peer node 3 reliability 0.80 supports A; highest reliability selects B with no tie."}, "decision_id": "r3_010__cycle__g1__n4", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Joran Lab must select one actuator for arm C2.\nQuestion: Which actuator should be selected?\nOption A: Actuator Mesa\nOption B: Actuator Nimbus\n\nPrivate source: Joran tester J1\nPrivate-source reliability: 0.90\nPrivate report: Joran tester J1 reports Actuator Nimbus.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Actuator Mesa.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source J1 reliability 0.90 supports B; peer node 3 reliability 0.80 supports A; highest reliability selects B with no tie.\"\n}", "response_id": "34be184c-e1de-95cf-945c-c183bfc92dc8", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_010__cycle", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 489}, "cost_in_usd_ticks": 13449000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 489, "output_tokens_details": {"reasoning_tokens": 424}, "total_tokens": 1017}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_010", "correct_option": "B", "created_at": "2026-07-23T03:47:44.493445+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.95, "message_option": "UNSURE", "rationale": "Private J1 (0.80) supports B; peer 3 (0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE."}, "decision_id": "r3_010__circulant_k4__g1__n1", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Joran Lab must select one actuator for arm C2.\nQuestion: Which actuator should be selected?\nOption A: Actuator Mesa\nOption B: Actuator Nimbus\n\nPrivate source: Joran tester J1\nPrivate-source reliability: 0.80\nPrivate report: Joran tester J1 reports Actuator Nimbus.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Actuator Mesa.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.95,\n  \"rationale\": \"Private J1 (0.80) supports B; peer 3 (0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE.\"\n}", "response_id": "d58c52d8-3b91-9f18-a157-77d9e723b745", "source_count": 1, "source_nodes": [3], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_010__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 519}, "cost_in_usd_ticks": 17559000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 519, "output_tokens_details": {"reasoning_tokens": 450}, "total_tokens": 1047}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_010", "correct_option": "B", "created_at": "2026-07-23T03:47:51.757330+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source J1 has highest reliability (0.82) and supports B; peer node 3 has lower reliability (0.80) and supports A."}, "decision_id": "r3_010__circulant_k4__g1__n2", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Joran Lab must select one actuator for arm C2.\nQuestion: Which actuator should be selected?\nOption A: Actuator Mesa\nOption B: Actuator Nimbus\n\nPrivate source: Joran tester J1\nPrivate-source reliability: 0.82\nPrivate report: Joran tester J1 reports Actuator Nimbus.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Actuator Mesa.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source J1 has highest reliability (0.82) and supports B; peer node 3 has lower reliability (0.80) and supports A.\"}", "response_id": "87f6e532-c618-9c07-978f-251e6d6f2b98", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_010__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 499}, "cost_in_usd_ticks": 17059000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 499, "output_tokens_details": {"reasoning_tokens": 446}, "total_tokens": 1027}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_010", "correct_option": "B", "created_at": "2026-07-23T03:48:16.131925+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source J1 has highest reliability 0.90 and supports B; peer at 0.80 supports A but lower reliability so select B."}, "decision_id": "r3_010__circulant_k4__g1__n4", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Joran Lab must select one actuator for arm C2.\nQuestion: Which actuator should be selected?\nOption A: Actuator Mesa\nOption B: Actuator Nimbus\n\nPrivate source: Joran tester J1\nPrivate-source reliability: 0.90\nPrivate report: Joran tester J1 reports Actuator Nimbus.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Actuator Mesa.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source J1 has highest reliability 0.90 and supports B; peer at 0.80 supports A but lower reliability so select B.\"\n}", "response_id": "fcb44565-341f-91ed-bb39-b59b892e4f31", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_010__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 444}, "cost_in_usd_ticks": 12324000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 444, "output_tokens_details": {"reasoning_tokens": 381}, "total_tokens": 972}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_010", "correct_option": "B", "created_at": "2026-07-23T03:48:23.734243+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 3 has the highest reliability at 0.80 and supports A; private source J1 at 0.74 supports B."}, "decision_id": "r3_010__circulant_k4__g1__n5", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Joran Lab must select one actuator for arm C2.\nQuestion: Which actuator should be selected?\nOption A: Actuator Mesa\nOption B: Actuator Nimbus\n\nPrivate source: Joran tester J1\nPrivate-source reliability: 0.74\nPrivate report: Joran tester J1 reports Actuator Nimbus.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Actuator Mesa.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 3 has the highest reliability at 0.80 and supports A; private source J1 at 0.74 supports B.\"\n}", "response_id": "e78bda09-b493-9d2a-ab86-ee25cd119b91", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_010__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 535}, "cost_in_usd_ticks": 15943000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 535, "output_tokens_details": {"reasoning_tokens": 473}, "total_tokens": 1063}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_011", "correct_option": "A", "created_at": "2026-07-23T03:48:30.488353+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has highest reliability (0.80) and supports B; private source at 0.78 supports A."}, "decision_id": "r3_011__complete__g1__n0", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Kelm Mill must select one dye lot for fabric P9.\nQuestion: Which dye lot should be selected?\nOption A: Lot Ochre\nOption B: Lot Pebble\n\nPrivate source: Kelm scanner K2\nPrivate-source reliability: 0.78\nPrivate report: Kelm scanner K2 reports Lot Ochre.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Lot Pebble.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 4 has highest reliability (0.80) and supports B; private source at 0.78 supports A.\"\n}", "response_id": "260f6091-a101-9f9a-ad18-081c5479c1c8", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_011__complete", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 434}, "cost_in_usd_ticks": 15459000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 434, "output_tokens_details": {"reasoning_tokens": 375}, "total_tokens": 964}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_011", "correct_option": "A", "created_at": "2026-07-23T03:48:38.133207+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source K2 (rel 0.80) supports A; peer node 4 (rel 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_011__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Kelm Mill must select one dye lot for fabric P9.\nQuestion: Which dye lot should be selected?\nOption A: Lot Ochre\nOption B: Lot Pebble\n\nPrivate source: Kelm scanner K2\nPrivate-source reliability: 0.80\nPrivate report: Kelm scanner K2 reports Lot Ochre.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Lot Pebble.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source K2 (rel 0.80) supports A; peer node 4 (rel 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "4b98246e-1798-9342-b4c4-36dd3d756c55", "source_count": 1, "source_nodes": [4], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_011__complete", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 516}, "cost_in_usd_ticks": 17509000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 516, "output_tokens_details": {"reasoning_tokens": 437}, "total_tokens": 1046}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_011", "correct_option": "A", "created_at": "2026-07-23T03:48:47.462703+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source K2 has highest reliability (0.82) and supports A; peer 4 at 0.80 supports B but lower reliability so select A per rule 1."}, "decision_id": "r3_011__complete__g1__n2", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Kelm Mill must select one dye lot for fabric P9.\nQuestion: Which dye lot should be selected?\nOption A: Lot Ochre\nOption B: Lot Pebble\n\nPrivate source: Kelm scanner K2\nPrivate-source reliability: 0.82\nPrivate report: Kelm scanner K2 reports Lot Ochre.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Lot Pebble.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source K2 has highest reliability (0.82) and supports A; peer 4 at 0.80 supports B but lower reliability so select A per rule 1.\"}", "response_id": "53fdb84e-7c03-97b6-839f-b2a8cf18059b", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_011__complete", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 591}, "cost_in_usd_ticks": 17368000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 591, "output_tokens_details": {"reasoning_tokens": 533}, "total_tokens": 1121}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_011", "correct_option": "A", "created_at": "2026-07-23T03:48:55.823228+00:00", "decision": {"answer_option": "A", "confidence": 0.86, "message_option": "A", "rationale": "Private source K2 (reliability 0.86) supports A; peer node 4 (0.80) supports B. Highest reliability source selects A with no tie."}, "decision_id": "r3_011__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Kelm Mill must select one dye lot for fabric P9.\nQuestion: Which dye lot should be selected?\nOption A: Lot Ochre\nOption B: Lot Pebble\n\nPrivate source: Kelm scanner K2\nPrivate-source reliability: 0.86\nPrivate report: Kelm scanner K2 reports Lot Ochre.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Lot Pebble.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.86,\"rationale\":\"Private source K2 (reliability 0.86) supports A; peer node 4 (0.80) supports B. Highest reliability source selects A with no tie.\"}", "response_id": "fd98b8d0-2b87-96b1-95e4-f76ae610f6b4", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_011__complete", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 501}, "cost_in_usd_ticks": 15118000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 501, "output_tokens_details": {"reasoning_tokens": 444}, "total_tokens": 1031}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_011", "correct_option": "A", "created_at": "2026-07-23T03:49:02.821298+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has the highest reliability at 0.80 and supports B; private source at 0.74 supports A."}, "decision_id": "r3_011__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Kelm Mill must select one dye lot for fabric P9.\nQuestion: Which dye lot should be selected?\nOption A: Lot Ochre\nOption B: Lot Pebble\n\nPrivate source: Kelm scanner K2\nPrivate-source reliability: 0.74\nPrivate report: Kelm scanner K2 reports Lot Ochre.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Lot Pebble.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 4 has the highest reliability at 0.80 and supports B; private source at 0.74 supports A.\"\n}", "response_id": "97af95a5-213f-9d84-83e1-36ba36a5c375", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_011__complete", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 504}, "cost_in_usd_ticks": 17209000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 504, "output_tokens_details": {"reasoning_tokens": 444}, "total_tokens": 1034}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_011", "correct_option": "A", "created_at": "2026-07-23T03:49:10.349656+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has highest reliability (0.80 > 0.78) and supports B."}, "decision_id": "r3_011__circulant_k4__g1__n0", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Kelm Mill must select one dye lot for fabric P9.\nQuestion: Which dye lot should be selected?\nOption A: Lot Ochre\nOption B: Lot Pebble\n\nPrivate source: Kelm scanner K2\nPrivate-source reliability: 0.78\nPrivate report: Kelm scanner K2 reports Lot Ochre.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Lot Pebble.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 4 has highest reliability (0.80 > 0.78) and supports B.\"\n}", "response_id": "139c3609-c2df-9b4f-8c51-1b63db744b02", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_011__circulant_k4", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 576}, "cost_in_usd_ticks": 16993000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 576, "output_tokens_details": {"reasoning_tokens": 522}, "total_tokens": 1106}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_011", "correct_option": "A", "created_at": "2026-07-23T03:49:19.616986+00:00", "decision": {"answer_option": "A", "confidence": 0.82, "message_option": "A", "rationale": "Private source K2 has highest reliability (0.82) and supports A; peer 4 at 0.80 supports B."}, "decision_id": "r3_011__circulant_k4__g1__n2", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Kelm Mill must select one dye lot for fabric P9.\nQuestion: Which dye lot should be selected?\nOption A: Lot Ochre\nOption B: Lot Pebble\n\nPrivate source: Kelm scanner K2\nPrivate-source reliability: 0.82\nPrivate report: Kelm scanner K2 reports Lot Ochre.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Lot Pebble.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.82,\n  \"rationale\": \"Private source K2 has highest reliability (0.82) and supports A; peer 4 at 0.80 supports B.\"\n}", "response_id": "f54fa9f0-23ca-966e-a917-3ebe602b161a", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_011__circulant_k4", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 465}, "cost_in_usd_ticks": 16234000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 465, "output_tokens_details": {"reasoning_tokens": 405}, "total_tokens": 995}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_011", "correct_option": "A", "created_at": "2026-07-23T03:49:26.089737+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source K2 has highest reliability (0.86) and supports A; peer node 4 (0.80) supports B but is lower reliability."}, "decision_id": "r3_011__circulant_k4__g1__n3", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Kelm Mill must select one dye lot for fabric P9.\nQuestion: Which dye lot should be selected?\nOption A: Lot Ochre\nOption B: Lot Pebble\n\nPrivate source: Kelm scanner K2\nPrivate-source reliability: 0.86\nPrivate report: Kelm scanner K2 reports Lot Ochre.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Lot Pebble.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source K2 has highest reliability (0.86) and supports A; peer node 4 (0.80) supports B but is lower reliability.\"\n}", "response_id": "a3f8131c-3f0f-9734-a3c0-244d82c1ab2f", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_011__circulant_k4", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 407}, "cost_in_usd_ticks": 14784000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 407, "output_tokens_details": {"reasoning_tokens": 342}, "total_tokens": 937}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_011", "correct_option": "A", "created_at": "2026-07-23T03:49:33.702551+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has the highest displayed reliability (0.80) and supports Lot Pebble (option B); private source K2 reliability 0.74 supports A but is lower."}, "decision_id": "r3_011__circulant_k4__g1__n5", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Kelm Mill must select one dye lot for fabric P9.\nQuestion: Which dye lot should be selected?\nOption A: Lot Ochre\nOption B: Lot Pebble\n\nPrivate source: Kelm scanner K2\nPrivate-source reliability: 0.74\nPrivate report: Kelm scanner K2 reports Lot Ochre.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Lot Pebble.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 4 has the highest displayed reliability (0.80) and supports Lot Pebble (option B); private source K2 reliability 0.74 supports A but is lower.\"\n}", "response_id": "e3809276-760b-9c6d-82ba-158fe6d60ab8", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_011__circulant_k4", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 535}, "cost_in_usd_ticks": 17984000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 535, "output_tokens_details": {"reasoning_tokens": 464}, "total_tokens": 1065}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_011", "correct_option": "A", "created_at": "2026-07-23T03:49:41.748618+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source K2 has highest reliability (0.86 > 0.80) and supports Ochre (A); no tie among highest-reliability disagreeing sources."}, "decision_id": "r3_011__cycle__g1__n3", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Kelm Mill must select one dye lot for fabric P9.\nQuestion: Which dye lot should be selected?\nOption A: Lot Ochre\nOption B: Lot Pebble\n\nPrivate source: Kelm scanner K2\nPrivate-source reliability: 0.86\nPrivate report: Kelm scanner K2 reports Lot Ochre.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Lot Pebble.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source K2 has highest reliability (0.86 > 0.80) and supports Ochre (A); no tie among highest-reliability disagreeing sources.\"\n}", "response_id": "5066c3fc-35e2-9148-a651-d9719559a528", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_011__cycle", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 465}, "cost_in_usd_ticks": 16234000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 465, "output_tokens_details": {"reasoning_tokens": 398}, "total_tokens": 995}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_011", "correct_option": "A", "created_at": "2026-07-23T03:49:50.743301+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has highest reliability (0.80) supporting B; private source (0.74) supports A but lower reliability so B selected."}, "decision_id": "r3_011__cycle__g1__n5", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Kelm Mill must select one dye lot for fabric P9.\nQuestion: Which dye lot should be selected?\nOption A: Lot Ochre\nOption B: Lot Pebble\n\nPrivate source: Kelm scanner K2\nPrivate-source reliability: 0.74\nPrivate report: Kelm scanner K2 reports Lot Ochre.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Lot Pebble.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 4 has highest reliability (0.80) supporting B; private source (0.74) supports A but lower reliability so B selected.\"\n}", "response_id": "59327fa6-d3db-9fe3-b8b8-116fe89173f3", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_011__cycle", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 579}, "cost_in_usd_ticks": 15724000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 579, "output_tokens_details": {"reasoning_tokens": 515}, "total_tokens": 1109}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_012", "correct_option": "B", "created_at": "2026-07-23T03:50:13.111712+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has highest reliability (0.80) supporting A; private source L3 (0.78) supports B but lower reliability so select A"}, "decision_id": "r3_012__cycle__g1__n0", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 2, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Lumen Hall must select one panel for chamber D4.\nQuestion: Which panel should be selected?\nOption A: Panel Quartz\nOption B: Panel Reed\n\nPrivate source: Lumen sensor L3\nPrivate-source reliability: 0.78\nPrivate report: Lumen sensor L3 reports Panel Reed.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Panel Quartz.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Peer node 5 has highest reliability (0.80) supporting A; private source L3 (0.78) supports B but lower reliability so select A\"}", "response_id": "cb2f93a3-7b4b-962b-8637-b914c78c5c74", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_012__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 381}, "cost_in_usd_ticks": 12043000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 381, "output_tokens_details": {"reasoning_tokens": 328}, "total_tokens": 905}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_012", "correct_option": "B", "created_at": "2026-07-23T03:50:19.329146+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source L3 has highest reliability (0.90) and supports B; peer node 5 has lower reliability (0.80) and supports A."}, "decision_id": "r3_012__cycle__g1__n4", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Lumen Hall must select one panel for chamber D4.\nQuestion: Which panel should be selected?\nOption A: Panel Quartz\nOption B: Panel Reed\n\nPrivate source: Lumen sensor L3\nPrivate-source reliability: 0.90\nPrivate report: Lumen sensor L3 reports Panel Reed.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Panel Quartz.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source L3 has highest reliability (0.90) and supports B; peer node 5 has lower reliability (0.80) and supports A.\"\n}", "response_id": "a3c3c789-4210-97aa-b900-ba605c95ef71", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_012__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 455}, "cost_in_usd_ticks": 15909000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 455, "output_tokens_details": {"reasoning_tokens": 390}, "total_tokens": 979}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_012", "correct_option": "B", "created_at": "2026-07-23T03:50:26.584805+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has highest reliability 0.80 supporting A; private source 0.78 supports B."}, "decision_id": "r3_012__circulant_k4__g1__n0", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Lumen Hall must select one panel for chamber D4.\nQuestion: Which panel should be selected?\nOption A: Panel Quartz\nOption B: Panel Reed\n\nPrivate source: Lumen sensor L3\nPrivate-source reliability: 0.78\nPrivate report: Lumen sensor L3 reports Panel Reed.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Panel Quartz.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 5 has highest reliability 0.80 supporting A; private source 0.78 supports B.\"\n}", "response_id": "10dbab5d-dd78-9f52-90fe-3545635b2a28", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_012__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 515}, "cost_in_usd_ticks": 15393000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 515, "output_tokens_details": {"reasoning_tokens": 459}, "total_tokens": 1039}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_012", "correct_option": "B", "created_at": "2026-07-23T03:50:38.032204+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private L3 (0.80) supports B; peer 5 (0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE."}, "decision_id": "r3_012__circulant_k4__g1__n1", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Lumen Hall must select one panel for chamber D4.\nQuestion: Which panel should be selected?\nOption A: Panel Quartz\nOption B: Panel Reed\n\nPrivate source: Lumen sensor L3\nPrivate-source reliability: 0.80\nPrivate report: Lumen sensor L3 reports Panel Reed.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Panel Quartz.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private L3 (0.80) supports B; peer 5 (0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE.\"\n}", "response_id": "af7bdea2-406a-969d-bd90-09325bd535cb", "source_count": 1, "source_nodes": [5], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_012__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 496}, "cost_in_usd_ticks": 16934000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 496, "output_tokens_details": {"reasoning_tokens": 427}, "total_tokens": 1020}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_012", "correct_option": "B", "created_at": "2026-07-23T03:50:44.428813+00:00", "decision": {"answer_option": "B", "confidence": 0.86, "message_option": "B", "rationale": "Private source L3 has highest reliability (0.86) and reports B (Reed); peer node 5 at 0.80 reports A."}, "decision_id": "r3_012__circulant_k4__g1__n3", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Lumen Hall must select one panel for chamber D4.\nQuestion: Which panel should be selected?\nOption A: Panel Quartz\nOption B: Panel Reed\n\nPrivate source: Lumen sensor L3\nPrivate-source reliability: 0.86\nPrivate report: Lumen sensor L3 reports Panel Reed.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Panel Quartz.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.86,\"rationale\":\"Private source L3 has highest reliability (0.86) and reports B (Reed); peer node 5 at 0.80 reports A.\"}", "response_id": "89dfcec9-c1a1-98c9-89b2-557cd3805e52", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_012__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 457}, "cost_in_usd_ticks": 15959000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 457, "output_tokens_details": {"reasoning_tokens": 406}, "total_tokens": 981}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_012", "correct_option": "B", "created_at": "2026-07-23T03:50:50.374014+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source L3 has highest reliability (0.90) and supports B; peer node 5 (0.80) supports A but lower reliability so ignored per rule 1."}, "decision_id": "r3_012__circulant_k4__g1__n4", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Lumen Hall must select one panel for chamber D4.\nQuestion: Which panel should be selected?\nOption A: Panel Quartz\nOption B: Panel Reed\n\nPrivate source: Lumen sensor L3\nPrivate-source reliability: 0.90\nPrivate report: Lumen sensor L3 reports Panel Reed.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Panel Quartz.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source L3 has highest reliability (0.90) and supports B; peer node 5 (0.80) supports A but lower reliability so ignored per rule 1.\"\n}", "response_id": "25b89735-1c32-9172-90a5-0f72771f9454", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_012__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 474}, "cost_in_usd_ticks": 16384000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 474, "output_tokens_details": {"reasoning_tokens": 404}, "total_tokens": 998}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_012", "correct_option": "B", "created_at": "2026-07-23T03:50:56.725395+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has highest reliability (0.80) and supports A; private source L3 (0.78) supports B but is lower reliability."}, "decision_id": "r3_012__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Lumen Hall must select one panel for chamber D4.\nQuestion: Which panel should be selected?\nOption A: Panel Quartz\nOption B: Panel Reed\n\nPrivate source: Lumen sensor L3\nPrivate-source reliability: 0.78\nPrivate report: Lumen sensor L3 reports Panel Reed.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Panel Quartz.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Peer node 5 has highest reliability (0.80) and supports A; private source L3 (0.78) supports B but is lower reliability.\"}", "response_id": "a1de42cc-2513-9da4-88f8-37af80757915", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_012__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 501}, "cost_in_usd_ticks": 17059000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 501, "output_tokens_details": {"reasoning_tokens": 448}, "total_tokens": 1025}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_012", "correct_option": "B", "created_at": "2026-07-23T03:51:02.752861+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private L3 (0.80, B) and peer 5 (0.80, A) tie at max reliability and disagree, so UNSURE per rule 2."}, "decision_id": "r3_012__complete__g1__n1", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Lumen Hall must select one panel for chamber D4.\nQuestion: Which panel should be selected?\nOption A: Panel Quartz\nOption B: Panel Reed\n\nPrivate source: Lumen sensor L3\nPrivate-source reliability: 0.80\nPrivate report: Lumen sensor L3 reports Panel Reed.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Panel Quartz.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":0.9,\"rationale\":\"Private L3 (0.80, B) and peer 5 (0.80, A) tie at max reliability and disagree, so UNSURE per rule 2.\"}", "response_id": "ea721049-786f-9591-a6ba-a531c2ec1a3c", "source_count": 1, "source_nodes": [5], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_012__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 434}, "cost_in_usd_ticks": 15384000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 434, "output_tokens_details": {"reasoning_tokens": 375}, "total_tokens": 958}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_012", "correct_option": "B", "created_at": "2026-07-23T03:51:10.821352+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source L3 has highest reliability (0.82) and supports B; peer 5 at 0.80 supports A."}, "decision_id": "r3_012__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Lumen Hall must select one panel for chamber D4.\nQuestion: Which panel should be selected?\nOption A: Panel Quartz\nOption B: Panel Reed\n\nPrivate source: Lumen sensor L3\nPrivate-source reliability: 0.82\nPrivate report: Lumen sensor L3 reports Panel Reed.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Panel Quartz.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source L3 has highest reliability (0.82) and supports B; peer 5 at 0.80 supports A.\"}", "response_id": "92e46fda-cc00-9c0b-b62d-06ffbb724273", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_012__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 540}, "cost_in_usd_ticks": 18034000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 540, "output_tokens_details": {"reasoning_tokens": 492}, "total_tokens": 1064}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_012", "correct_option": "B", "created_at": "2026-07-23T03:51:17.067998+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source L3 has highest reliability (0.86) and supports B; peer node 5 (0.80) supports A but is lower reliability."}, "decision_id": "r3_012__complete__g1__n3", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Lumen Hall must select one panel for chamber D4.\nQuestion: Which panel should be selected?\nOption A: Panel Quartz\nOption B: Panel Reed\n\nPrivate source: Lumen sensor L3\nPrivate-source reliability: 0.86\nPrivate report: Lumen sensor L3 reports Panel Reed.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Panel Quartz.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source L3 has highest reliability (0.86) and supports B; peer node 5 (0.80) supports A but is lower reliability.\"}", "response_id": "196346a1-077e-93e7-ac36-4b6223999f92", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_012__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 490}, "cost_in_usd_ticks": 16784000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 490, "output_tokens_details": {"reasoning_tokens": 437}, "total_tokens": 1014}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_012", "correct_option": "B", "created_at": "2026-07-23T03:51:24.650642+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source L3 has highest reliability (0.90) and reports B; peer node 5 has lower reliability (0.80) and reports A."}, "decision_id": "r3_012__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Lumen Hall must select one panel for chamber D4.\nQuestion: Which panel should be selected?\nOption A: Panel Quartz\nOption B: Panel Reed\n\nPrivate source: Lumen sensor L3\nPrivate-source reliability: 0.90\nPrivate report: Lumen sensor L3 reports Panel Reed.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Panel Quartz.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source L3 has highest reliability (0.90) and reports B; peer node 5 has lower reliability (0.80) and reports A.\"\n}", "response_id": "ab9cf6bb-6d28-920d-b505-498a2a9b802e", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_012__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 509}, "cost_in_usd_ticks": 15243000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 509, "output_tokens_details": {"reasoning_tokens": 444}, "total_tokens": 1033}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_013", "correct_option": "A", "created_at": "2026-07-23T03:51:31.002131+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source M4 has highest reliability (0.82) and supports A; peer node 0 at 0.80 supports B."}, "decision_id": "r3_013__circulant_k4__g1__n1", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Morrow Survey must select one marker for sector X7.\nQuestion: Which marker should be selected?\nOption A: Marker Spruce\nOption B: Marker Talon\n\nPrivate source: Morrow receiver M4\nPrivate-source reliability: 0.82\nPrivate report: Morrow receiver M4 reports Marker Spruce.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Marker Talon.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source M4 has highest reliability (0.82) and supports A; peer node 0 at 0.80 supports B.\"}", "response_id": "068b1825-a794-92dc-9fd3-e4acb179d125", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_013__circulant_k4", "usage": {"context_details": {"input_tokens": 521, "output_tokens": 454}, "cost_in_usd_ticks": 15846500, "input_tokens": 521, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 454, "output_tokens_details": {"reasoning_tokens": 405}, "total_tokens": 975}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_013", "correct_option": "A", "created_at": "2026-07-23T03:51:37.342767+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source M4 reliability 0.86 supports A; peer node 0 reliability 0.80 supports B; highest reliability selects A"}, "decision_id": "r3_013__circulant_k4__g1__n2", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Morrow Survey must select one marker for sector X7.\nQuestion: Which marker should be selected?\nOption A: Marker Spruce\nOption B: Marker Talon\n\nPrivate source: Morrow receiver M4\nPrivate-source reliability: 0.86\nPrivate report: Morrow receiver M4 reports Marker Spruce.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Marker Talon.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source M4 reliability 0.86 supports A; peer node 0 reliability 0.80 supports B; highest reliability selects A\"}", "response_id": "6d968022-1bad-9a29-8590-17b67bcdf243", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_013__circulant_k4", "usage": {"context_details": {"input_tokens": 521, "output_tokens": 478}, "cost_in_usd_ticks": 16446500, "input_tokens": 521, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 478, "output_tokens_details": {"reasoning_tokens": 429}, "total_tokens": 999}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_013", "correct_option": "A", "created_at": "2026-07-23T03:51:44.105228+00:00", "decision": {"answer_option": "B", "confidence": 0.8, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80) and supports B; private source (0.74) supports A."}, "decision_id": "r3_013__circulant_k4__g1__n4", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Morrow Survey must select one marker for sector X7.\nQuestion: Which marker should be selected?\nOption A: Marker Spruce\nOption B: Marker Talon\n\nPrivate source: Morrow receiver M4\nPrivate-source reliability: 0.74\nPrivate report: Morrow receiver M4 reports Marker Spruce.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Marker Talon.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.8,\n  \"rationale\": \"Peer node 0 has highest reliability (0.80) and supports B; private source (0.74) supports A.\"\n}", "response_id": "ce417787-6bac-9ed9-8b9a-2210c6a00aec", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_013__circulant_k4", "usage": {"context_details": {"input_tokens": 521, "output_tokens": 467}, "cost_in_usd_ticks": 16171500, "input_tokens": 521, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 467, "output_tokens_details": {"reasoning_tokens": 408}, "total_tokens": 988}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_013", "correct_option": "A", "created_at": "2026-07-23T03:51:51.352675+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80) and supports B; private source reliability 0.78 supports A but is lower."}, "decision_id": "r3_013__circulant_k4__g1__n5", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Morrow Survey must select one marker for sector X7.\nQuestion: Which marker should be selected?\nOption A: Marker Spruce\nOption B: Marker Talon\n\nPrivate source: Morrow receiver M4\nPrivate-source reliability: 0.78\nPrivate report: Morrow receiver M4 reports Marker Spruce.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Marker Talon.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 0 has highest reliability (0.80) and supports B; private source reliability 0.78 supports A but is lower.\"\n}", "response_id": "1c25b2b2-0eb5-9eee-95a5-a9f69d898bf5", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_013__circulant_k4", "usage": {"context_details": {"input_tokens": 521, "output_tokens": 507}, "cost_in_usd_ticks": 17171500, "input_tokens": 521, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 507, "output_tokens_details": {"reasoning_tokens": 445}, "total_tokens": 1028}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_013", "correct_option": "A", "created_at": "2026-07-23T03:51:57.413021+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source M4 (reliability 0.82) supports A; peer node 0 (0.80) supports B. Highest reliability source selected per rule 1; no tie."}, "decision_id": "r3_013__cycle__g1__n1", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Morrow Survey must select one marker for sector X7.\nQuestion: Which marker should be selected?\nOption A: Marker Spruce\nOption B: Marker Talon\n\nPrivate source: Morrow receiver M4\nPrivate-source reliability: 0.82\nPrivate report: Morrow receiver M4 reports Marker Spruce.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Marker Talon.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source M4 (reliability 0.82) supports A; peer node 0 (0.80) supports B. Highest reliability source selected per rule 1; no tie.\"}", "response_id": "2483be53-0f64-9629-8947-83ae20f9b2fb", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_013__cycle", "usage": {"context_details": {"input_tokens": 521, "output_tokens": 533}, "cost_in_usd_ticks": 17821500, "input_tokens": 521, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 533, "output_tokens_details": {"reasoning_tokens": 473}, "total_tokens": 1054}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_013", "correct_option": "A", "created_at": "2026-07-23T03:52:02.942449+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80) and supports B; private M4 (0.78) supports A."}, "decision_id": "r3_013__cycle__g1__n5", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Morrow Survey must select one marker for sector X7.\nQuestion: Which marker should be selected?\nOption A: Marker Spruce\nOption B: Marker Talon\n\nPrivate source: Morrow receiver M4\nPrivate-source reliability: 0.78\nPrivate report: Morrow receiver M4 reports Marker Spruce.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Marker Talon.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 0 has highest reliability (0.80) and supports B; private M4 (0.78) supports A.\"\n}", "response_id": "752a2f59-9f6f-9c52-b0f0-22f35ed0a82e", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_013__cycle", "usage": {"context_details": {"input_tokens": 521, "output_tokens": 458}, "cost_in_usd_ticks": 15946500, "input_tokens": 521, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 458, "output_tokens_details": {"reasoning_tokens": 398}, "total_tokens": 979}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_013", "correct_option": "A", "created_at": "2026-07-23T03:52:11.889615+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source M4 has highest reliability (0.82) and supports A; peer at 0.80 supports B."}, "decision_id": "r3_013__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Morrow Survey must select one marker for sector X7.\nQuestion: Which marker should be selected?\nOption A: Marker Spruce\nOption B: Marker Talon\n\nPrivate source: Morrow receiver M4\nPrivate-source reliability: 0.82\nPrivate report: Morrow receiver M4 reports Marker Spruce.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Marker Talon.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source M4 has highest reliability (0.82) and supports A; peer at 0.80 supports B.\"\n}", "response_id": "142062f4-84ad-9f2f-ba15-56b6d589ef3c", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_013__complete", "usage": {"context_details": {"input_tokens": 521, "output_tokens": 489}, "cost_in_usd_ticks": 13361500, "input_tokens": 521, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 489, "output_tokens_details": {"reasoning_tokens": 431}, "total_tokens": 1010}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_013", "correct_option": "A", "created_at": "2026-07-23T03:52:18.812560+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source M4 has highest reliability (0.86) and supports A; peer at 0.80 supports B but lower reliability so select A per rule 1."}, "decision_id": "r3_013__complete__g1__n2", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Morrow Survey must select one marker for sector X7.\nQuestion: Which marker should be selected?\nOption A: Marker Spruce\nOption B: Marker Talon\n\nPrivate source: Morrow receiver M4\nPrivate-source reliability: 0.86\nPrivate report: Morrow receiver M4 reports Marker Spruce.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Marker Talon.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source M4 has highest reliability (0.86) and supports A; peer at 0.80 supports B but lower reliability so select A per rule 1.\"}", "response_id": "827bc354-c1ad-973f-b49f-ebe4a0391447", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_013__complete", "usage": {"context_details": {"input_tokens": 521, "output_tokens": 491}, "cost_in_usd_ticks": 16771500, "input_tokens": 521, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 491, "output_tokens_details": {"reasoning_tokens": 435}, "total_tokens": 1012}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_013", "correct_option": "A", "created_at": "2026-07-23T03:52:23.718476+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source M4 has highest reliability (0.90) and supports A; peer node 0 at 0.80 supports B."}, "decision_id": "r3_013__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Morrow Survey must select one marker for sector X7.\nQuestion: Which marker should be selected?\nOption A: Marker Spruce\nOption B: Marker Talon\n\nPrivate source: Morrow receiver M4\nPrivate-source reliability: 0.90\nPrivate report: Morrow receiver M4 reports Marker Spruce.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Marker Talon.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source M4 has highest reliability (0.90) and supports A; peer node 0 at 0.80 supports B.\"}", "response_id": "d1aa5160-091d-9208-86ae-fe5e717e8c2e", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_013__complete", "usage": {"context_details": {"input_tokens": 521, "output_tokens": 336}, "cost_in_usd_ticks": 10880500, "input_tokens": 521, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 336, "output_tokens_details": {"reasoning_tokens": 287}, "total_tokens": 857}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_013", "correct_option": "A", "created_at": "2026-07-23T03:52:31.615463+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80) and supports B; private source M4 (0.74) supports A but lower reliability so ignored per rule 1."}, "decision_id": "r3_013__complete__g1__n4", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Morrow Survey must select one marker for sector X7.\nQuestion: Which marker should be selected?\nOption A: Marker Spruce\nOption B: Marker Talon\n\nPrivate source: Morrow receiver M4\nPrivate-source reliability: 0.74\nPrivate report: Morrow receiver M4 reports Marker Spruce.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Marker Talon.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Peer node 0 has highest reliability (0.80) and supports B; private source M4 (0.74) supports A but lower reliability so ignored per rule 1.\"}", "response_id": "29204629-e51e-938c-b520-c32ce2dd39b2", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_013__complete", "usage": {"context_details": {"input_tokens": 521, "output_tokens": 504}, "cost_in_usd_ticks": 17096500, "input_tokens": 521, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 504, "output_tokens_details": {"reasoning_tokens": 446}, "total_tokens": 1025}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_013", "correct_option": "A", "created_at": "2026-07-23T03:52:38.580171+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80) and supports B; private source 0.78 supports A."}, "decision_id": "r3_013__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Morrow Survey must select one marker for sector X7.\nQuestion: Which marker should be selected?\nOption A: Marker Spruce\nOption B: Marker Talon\n\nPrivate source: Morrow receiver M4\nPrivate-source reliability: 0.78\nPrivate report: Morrow receiver M4 reports Marker Spruce.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Marker Talon.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 0 has highest reliability (0.80) and supports B; private source 0.78 supports A.\"\n}", "response_id": "fa272ea8-c97b-9b2b-9cd4-c7624a45ceb5", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_013__complete", "usage": {"context_details": {"input_tokens": 521, "output_tokens": 492}, "cost_in_usd_ticks": 14780500, "input_tokens": 521, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 492, "output_tokens_details": {"reasoning_tokens": 434}, "total_tokens": 1013}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_014", "correct_option": "B", "created_at": "2026-07-23T03:52:44.619941+00:00", "decision": {"answer_option": "UNSURE", "confidence": 1.0, "message_option": "UNSURE", "rationale": "Private source N5 (rel 0.80) supports B; peer node 1 (rel 0.80) supports A. Highest reliabilities tie on disagreeing sources, so UNSURE per rule 2."}, "decision_id": "r3_014__circulant_k4__g1__n0", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Niven Plant must select one liner for container B3.\nQuestion: Which liner should be selected?\nOption A: Liner Umber\nOption B: Liner Vale\n\nPrivate source: Niven reader N5\nPrivate-source reliability: 0.80\nPrivate report: Niven reader N5 reports Liner Vale.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Liner Umber.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":1.0,\"rationale\":\"Private source N5 (rel 0.80) supports B; peer node 1 (rel 0.80) supports A. Highest reliabilities tie on disagreeing sources, so UNSURE per rule 2.\"}", "response_id": "60cbf092-94e6-90d1-bf5d-a6a9d0482916", "source_count": 1, "source_nodes": [1], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_014__circulant_k4", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 394}, "cost_in_usd_ticks": 14459000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 394, "output_tokens_details": {"reasoning_tokens": 326}, "total_tokens": 924}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_014", "correct_option": "B", "created_at": "2026-07-23T03:52:50.764777+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source N5 has highest reliability (0.86) and supports B; peer 1 (0.80) supports A but lower reliability so ignored per rule 1."}, "decision_id": "r3_014__circulant_k4__g1__n2", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Niven Plant must select one liner for container B3.\nQuestion: Which liner should be selected?\nOption A: Liner Umber\nOption B: Liner Vale\n\nPrivate source: Niven reader N5\nPrivate-source reliability: 0.86\nPrivate report: Niven reader N5 reports Liner Vale.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Liner Umber.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source N5 has highest reliability (0.86) and supports B; peer 1 (0.80) supports A but lower reliability so ignored per rule 1.\"}", "response_id": "ddd5228f-060f-97ba-b046-645391116a43", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_014__circulant_k4", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 456}, "cost_in_usd_ticks": 16009000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 456, "output_tokens_details": {"reasoning_tokens": 399}, "total_tokens": 986}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_014", "correct_option": "B", "created_at": "2026-07-23T03:52:57.940537+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source N5 has highest reliability (0.90) and supports B; peer at 0.80 supports A but lower reliability so ignored per rule 1."}, "decision_id": "r3_014__circulant_k4__g1__n3", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Niven Plant must select one liner for container B3.\nQuestion: Which liner should be selected?\nOption A: Liner Umber\nOption B: Liner Vale\n\nPrivate source: Niven reader N5\nPrivate-source reliability: 0.90\nPrivate report: Niven reader N5 reports Liner Vale.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Liner Umber.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source N5 has highest reliability (0.90) and supports B; peer at 0.80 supports A but lower reliability so ignored per rule 1.\"\n}", "response_id": "79b1e739-d9a4-9a8c-a2f7-f3a66df6a66c", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_014__circulant_k4", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 589}, "cost_in_usd_ticks": 19334000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 589, "output_tokens_details": {"reasoning_tokens": 522}, "total_tokens": 1119}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_014", "correct_option": "B", "created_at": "2026-07-23T03:53:05.514102+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80) and supports A; private source reliability 0.78 supports B."}, "decision_id": "r3_014__circulant_k4__g1__n5", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Niven Plant must select one liner for container B3.\nQuestion: Which liner should be selected?\nOption A: Liner Umber\nOption B: Liner Vale\n\nPrivate source: Niven reader N5\nPrivate-source reliability: 0.78\nPrivate report: Niven reader N5 reports Liner Vale.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Liner Umber.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 1 has highest reliability (0.80) and supports A; private source reliability 0.78 supports B.\"\n}", "response_id": "6468af4e-f7dc-90db-b191-92ed15548987", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_014__circulant_k4", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 529}, "cost_in_usd_ticks": 17834000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 529, "output_tokens_details": {"reasoning_tokens": 470}, "total_tokens": 1059}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_014", "correct_option": "B", "created_at": "2026-07-23T03:53:13.923385+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.95, "message_option": "UNSURE", "rationale": "Both the private source (N5, rel 0.80, B) and peer node 1 (rel 0.80, A) tie at highest displayed reliability and disagree, triggering UNSURE per rule 2."}, "decision_id": "r3_014__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Niven Plant must select one liner for container B3.\nQuestion: Which liner should be selected?\nOption A: Liner Umber\nOption B: Liner Vale\n\nPrivate source: Niven reader N5\nPrivate-source reliability: 0.80\nPrivate report: Niven reader N5 reports Liner Vale.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Liner Umber.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.95,\n  \"rationale\": \"Both the private source (N5, rel 0.80, B) and peer node 1 (rel 0.80, A) tie at highest displayed reliability and disagree, triggering UNSURE per rule 2.\"\n}", "response_id": "9e3c018e-9acd-9c02-be8f-ca5025c2aa6d", "source_count": 1, "source_nodes": [1], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_014__complete", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 434}, "cost_in_usd_ticks": 15459000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 434, "output_tokens_details": {"reasoning_tokens": 353}, "total_tokens": 964}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_014", "correct_option": "B", "created_at": "2026-07-23T03:53:20.073996+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source N5 has highest reliability 0.86 supporting B; peer node 1 at 0.80 supports A."}, "decision_id": "r3_014__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Niven Plant must select one liner for container B3.\nQuestion: Which liner should be selected?\nOption A: Liner Umber\nOption B: Liner Vale\n\nPrivate source: Niven reader N5\nPrivate-source reliability: 0.86\nPrivate report: Niven reader N5 reports Liner Vale.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Liner Umber.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source N5 has highest reliability 0.86 supporting B; peer node 1 at 0.80 supports A.\"\n}", "response_id": "d0b5d753-ee5d-92da-887b-9f761dfffe21", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_014__complete", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 442}, "cost_in_usd_ticks": 13643000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 442, "output_tokens_details": {"reasoning_tokens": 383}, "total_tokens": 972}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_014", "correct_option": "B", "created_at": "2026-07-23T03:53:27.449428+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source N5 has highest reliability (0.90) and supports B; peer (0.80) supports A but lower reliability so ignored per rule 1."}, "decision_id": "r3_014__complete__g1__n3", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Niven Plant must select one liner for container B3.\nQuestion: Which liner should be selected?\nOption A: Liner Umber\nOption B: Liner Vale\n\nPrivate source: Niven reader N5\nPrivate-source reliability: 0.90\nPrivate report: Niven reader N5 reports Liner Vale.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Liner Umber.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source N5 has highest reliability (0.90) and supports B; peer (0.80) supports A but lower reliability so ignored per rule 1.\"}", "response_id": "7ebc80d1-9ab3-90b7-af87-ebbceb5b4440", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_014__complete", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 493}, "cost_in_usd_ticks": 16934000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 493, "output_tokens_details": {"reasoning_tokens": 438}, "total_tokens": 1023}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_014", "correct_option": "B", "created_at": "2026-07-23T03:53:34.394319+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80) and supports A; private source N5 (0.74) supports B but lower reliability."}, "decision_id": "r3_014__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Niven Plant must select one liner for container B3.\nQuestion: Which liner should be selected?\nOption A: Liner Umber\nOption B: Liner Vale\n\nPrivate source: Niven reader N5\nPrivate-source reliability: 0.74\nPrivate report: Niven reader N5 reports Liner Vale.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Liner Umber.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 1 has highest reliability (0.80) and supports A; private source N5 (0.74) supports B but lower reliability.\"\n}", "response_id": "36c613ef-be89-97ac-85ca-43554d64d4ca", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_014__complete", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 529}, "cost_in_usd_ticks": 15818000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 529, "output_tokens_details": {"reasoning_tokens": 465}, "total_tokens": 1059}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_014", "correct_option": "B", "created_at": "2026-07-23T03:53:41.043958+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 1 has highest reliability 0.80 supporting A; private N5 at 0.78 supports B."}, "decision_id": "r3_014__complete__g1__n5", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Niven Plant must select one liner for container B3.\nQuestion: Which liner should be selected?\nOption A: Liner Umber\nOption B: Liner Vale\n\nPrivate source: Niven reader N5\nPrivate-source reliability: 0.78\nPrivate report: Niven reader N5 reports Liner Vale.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Liner Umber.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 1 has highest reliability 0.80 supporting A; private N5 at 0.78 supports B.\"\n}", "response_id": "cd187320-209e-9c0a-a4c3-5e7724d60568", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_014__complete", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 505}, "cost_in_usd_ticks": 15218000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 505, "output_tokens_details": {"reasoning_tokens": 447}, "total_tokens": 1035}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_014", "correct_option": "B", "created_at": "2026-07-23T03:53:48.478122+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source N5 (reliability 0.80) supports B; peer node 1 (reliability 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_014__cycle__g1__n0", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Niven Plant must select one liner for container B3.\nQuestion: Which liner should be selected?\nOption A: Liner Umber\nOption B: Liner Vale\n\nPrivate source: Niven reader N5\nPrivate-source reliability: 0.80\nPrivate report: Niven reader N5 reports Liner Vale.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Liner Umber.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source N5 (reliability 0.80) supports B; peer node 1 (reliability 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "14ea5229-f973-9db5-98c3-3aa1e8afdeab", "source_count": 1, "source_nodes": [1], "state": "E", "status": "ok", "topology": "cycle", "trial_id": "r3_014__cycle", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 524}, "cost_in_usd_ticks": 14349000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 524, "output_tokens_details": {"reasoning_tokens": 443}, "total_tokens": 1054}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_014", "correct_option": "B", "created_at": "2026-07-23T03:53:54.301227+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source N5 reliability 0.86 supports B; peer node 1 reliability 0.80 supports A. Highest reliability source selected per rule 1."}, "decision_id": "r3_014__cycle__g1__n2", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Niven Plant must select one liner for container B3.\nQuestion: Which liner should be selected?\nOption A: Liner Umber\nOption B: Liner Vale\n\nPrivate source: Niven reader N5\nPrivate-source reliability: 0.86\nPrivate report: Niven reader N5 reports Liner Vale.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Liner Umber.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source N5 reliability 0.86 supports B; peer node 1 reliability 0.80 supports A. Highest reliability source selected per rule 1.\"}", "response_id": "978da506-ba09-9101-8936-2d85653b046e", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_014__cycle", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 395}, "cost_in_usd_ticks": 12468000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 395, "output_tokens_details": {"reasoning_tokens": 341}, "total_tokens": 925}}
{"cascade_scope": "full_cascade", "claim_id": "r3_015", "correct_option": "A", "created_at": "2026-07-23T03:54:01.058839+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source (0.80) supports A; peer node 2 (0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_015__complete__g1__n0", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Orbis Nursery must select one tray for cultivar G6.\nQuestion: Which tray should be selected?\nOption A: Tray Willow\nOption B: Tray Yarrow\n\nPrivate source: Orbis tag reader O6\nPrivate-source reliability: 0.80\nPrivate report: Orbis tag reader O6 reports Tray Willow.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Tray Yarrow.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":0.9,\"rationale\":\"Private source (0.80) supports A; peer node 2 (0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"}", "response_id": "9221d5ce-403f-95a7-915b-aec65ee9bd29", "source_count": 1, "source_nodes": [2], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_015__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 396}, "cost_in_usd_ticks": 12468000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 396, "output_tokens_details": {"reasoning_tokens": 335}, "total_tokens": 924}}
{"cascade_scope": "full_cascade", "claim_id": "r3_015", "correct_option": "A", "created_at": "2026-07-23T03:54:07.875731+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source O6 has highest reliability (0.82) and supports A; peer node 2 at 0.80 supports B."}, "decision_id": "r3_015__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Orbis Nursery must select one tray for cultivar G6.\nQuestion: Which tray should be selected?\nOption A: Tray Willow\nOption B: Tray Yarrow\n\nPrivate source: Orbis tag reader O6\nPrivate-source reliability: 0.82\nPrivate report: Orbis tag reader O6 reports Tray Willow.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Tray Yarrow.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source O6 has highest reliability (0.82) and supports A; peer node 2 at 0.80 supports B.\"}", "response_id": "d7d7ce9c-7f9b-94c6-8d56-50116b7c57d6", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_015__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 439}, "cost_in_usd_ticks": 15559000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 439, "output_tokens_details": {"reasoning_tokens": 390}, "total_tokens": 967}}
{"cascade_scope": "full_cascade", "claim_id": "r3_015", "correct_option": "A", "created_at": "2026-07-23T03:54:13.811507+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source O6 has highest reliability (0.90) and supports A; peer node 2 at 0.80 supports B but is lower reliability."}, "decision_id": "r3_015__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Orbis Nursery must select one tray for cultivar G6.\nQuestion: Which tray should be selected?\nOption A: Tray Willow\nOption B: Tray Yarrow\n\nPrivate source: Orbis tag reader O6\nPrivate-source reliability: 0.90\nPrivate report: Orbis tag reader O6 reports Tray Willow.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Tray Yarrow.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source O6 has highest reliability (0.90) and supports A; peer node 2 at 0.80 supports B but is lower reliability.\"\n}", "response_id": "6e551ce6-e12a-9f54-b2b6-e3717e8bd069", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_015__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 474}, "cost_in_usd_ticks": 16434000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 474, "output_tokens_details": {"reasoning_tokens": 409}, "total_tokens": 1002}}
{"cascade_scope": "full_cascade", "claim_id": "r3_015", "correct_option": "A", "created_at": "2026-07-23T03:54:20.671528+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has the highest reliability (0.80) and supports option B; private source (0.74) supports A but is lower reliability."}, "decision_id": "r3_015__complete__g1__n4", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Orbis Nursery must select one tray for cultivar G6.\nQuestion: Which tray should be selected?\nOption A: Tray Willow\nOption B: Tray Yarrow\n\nPrivate source: Orbis tag reader O6\nPrivate-source reliability: 0.74\nPrivate report: Orbis tag reader O6 reports Tray Willow.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Tray Yarrow.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Peer node 2 has the highest reliability (0.80) and supports option B; private source (0.74) supports A but is lower reliability.\"}", "response_id": "6eae3486-31f8-9763-8cfa-823c4fc1b22b", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_015__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 506}, "cost_in_usd_ticks": 17234000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 506, "output_tokens_details": {"reasoning_tokens": 453}, "total_tokens": 1034}}
{"cascade_scope": "full_cascade", "claim_id": "r3_015", "correct_option": "A", "created_at": "2026-07-23T03:54:27.431178+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has highest reliability (0.80) supporting B; O6 at 0.78 supports A."}, "decision_id": "r3_015__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Orbis Nursery must select one tray for cultivar G6.\nQuestion: Which tray should be selected?\nOption A: Tray Willow\nOption B: Tray Yarrow\n\nPrivate source: Orbis tag reader O6\nPrivate-source reliability: 0.78\nPrivate report: Orbis tag reader O6 reports Tray Willow.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Tray Yarrow.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 2 has highest reliability (0.80) supporting B; O6 at 0.78 supports A.\"\n}", "response_id": "d91d6b8e-218b-90e8-a9de-8fe12f62f794", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_015__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 467}, "cost_in_usd_ticks": 14243000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 467, "output_tokens_details": {"reasoning_tokens": 409}, "total_tokens": 995}}
{"cascade_scope": "full_cascade", "claim_id": "r3_015", "correct_option": "A", "created_at": "2026-07-23T03:54:34.689541+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source O6 has highest reliability (0.82) and supports A; peer node 2 has lower reliability (0.80) and supports B."}, "decision_id": "r3_015__cycle__g1__n1", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Orbis Nursery must select one tray for cultivar G6.\nQuestion: Which tray should be selected?\nOption A: Tray Willow\nOption B: Tray Yarrow\n\nPrivate source: Orbis tag reader O6\nPrivate-source reliability: 0.82\nPrivate report: Orbis tag reader O6 reports Tray Willow.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Tray Yarrow.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source O6 has highest reliability (0.82) and supports A; peer node 2 has lower reliability (0.80) and supports B.\"\n}", "response_id": "ab1aefa2-7cef-917f-b0b3-f3befdd8452e", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_015__cycle", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 504}, "cost_in_usd_ticks": 15168000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 504, "output_tokens_details": {"reasoning_tokens": 439}, "total_tokens": 1032}}
{"cascade_scope": "full_cascade", "claim_id": "r3_015", "correct_option": "A", "created_at": "2026-07-23T03:54:41.768342+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source O6 has highest reliability (0.90) and supports A; peer node 2 (0.80) supports B but is lower reliability so ignored per rule 1."}, "decision_id": "r3_015__cycle__g1__n3", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Orbis Nursery must select one tray for cultivar G6.\nQuestion: Which tray should be selected?\nOption A: Tray Willow\nOption B: Tray Yarrow\n\nPrivate source: Orbis tag reader O6\nPrivate-source reliability: 0.90\nPrivate report: Orbis tag reader O6 reports Tray Willow.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Tray Yarrow.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source O6 has highest reliability (0.90) and supports A; peer node 2 (0.80) supports B but is lower reliability so ignored per rule 1.\"\n}", "response_id": "91e37d52-4bc5-9036-a174-c3625c54a73c", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_015__cycle", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 529}, "cost_in_usd_ticks": 17809000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 529, "output_tokens_details": {"reasoning_tokens": 458}, "total_tokens": 1057}}
{"cascade_scope": "full_cascade", "claim_id": "r3_015", "correct_option": "A", "created_at": "2026-07-23T03:54:48.832700+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source O6 (rel 0.80) supports A; peer node 2 (rel 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_015__circulant_k4__g1__n0", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Orbis Nursery must select one tray for cultivar G6.\nQuestion: Which tray should be selected?\nOption A: Tray Willow\nOption B: Tray Yarrow\n\nPrivate source: Orbis tag reader O6\nPrivate-source reliability: 0.80\nPrivate report: Orbis tag reader O6 reports Tray Willow.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Tray Yarrow.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source O6 (rel 0.80) supports A; peer node 2 (rel 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "f5099da2-ba64-954e-a855-7e72d8fa124f", "source_count": 1, "source_nodes": [2], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_015__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 501}, "cost_in_usd_ticks": 17109000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 501, "output_tokens_details": {"reasoning_tokens": 422}, "total_tokens": 1029}}
{"cascade_scope": "full_cascade", "claim_id": "r3_015", "correct_option": "A", "created_at": "2026-07-23T03:54:55.694271+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source O6 has highest reliability (0.82) and supports A; peer node 2 has lower reliability (0.80) and supports B."}, "decision_id": "r3_015__circulant_k4__g1__n1", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Orbis Nursery must select one tray for cultivar G6.\nQuestion: Which tray should be selected?\nOption A: Tray Willow\nOption B: Tray Yarrow\n\nPrivate source: Orbis tag reader O6\nPrivate-source reliability: 0.82\nPrivate report: Orbis tag reader O6 reports Tray Willow.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Tray Yarrow.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source O6 has highest reliability (0.82) and supports A; peer node 2 has lower reliability (0.80) and supports B.\"\n}", "response_id": "814d6282-3726-9305-855e-eea5628e6786", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_015__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 505}, "cost_in_usd_ticks": 17209000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 505, "output_tokens_details": {"reasoning_tokens": 440}, "total_tokens": 1033}}
{"cascade_scope": "full_cascade", "claim_id": "r3_015", "correct_option": "A", "created_at": "2026-07-23T03:55:01.983461+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.90 > peer 0.80, supports A."}, "decision_id": "r3_015__circulant_k4__g1__n3", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Orbis Nursery must select one tray for cultivar G6.\nQuestion: Which tray should be selected?\nOption A: Tray Willow\nOption B: Tray Yarrow\n\nPrivate source: Orbis tag reader O6\nPrivate-source reliability: 0.90\nPrivate report: Orbis tag reader O6 reports Tray Willow.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Tray Yarrow.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.90 > peer 0.80, supports A.\"\n}", "response_id": "edf0c42c-e9e6-976c-a60e-fbf031c0c0d7", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_015__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 430}, "cost_in_usd_ticks": 13318000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 430, "output_tokens_details": {"reasoning_tokens": 380}, "total_tokens": 958}}
{"cascade_scope": "full_cascade", "claim_id": "r3_015", "correct_option": "A", "created_at": "2026-07-23T03:55:09.108937+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has the highest reliability (0.80) and supports Tray Yarrow (B); private source O6 (0.74) supports A but is lower reliability so ignored per rule 1."}, "decision_id": "r3_015__circulant_k4__g1__n4", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Orbis Nursery must select one tray for cultivar G6.\nQuestion: Which tray should be selected?\nOption A: Tray Willow\nOption B: Tray Yarrow\n\nPrivate source: Orbis tag reader O6\nPrivate-source reliability: 0.74\nPrivate report: Orbis tag reader O6 reports Tray Willow.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Tray Yarrow.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 2 has the highest reliability (0.80) and supports Tray Yarrow (B); private source O6 (0.74) supports A but is lower reliability so ignored per rule 1.\"\n}", "response_id": "d410599e-cf32-9c28-b1db-d2f53c2c1cd2", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_015__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 475}, "cost_in_usd_ticks": 16459000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 475, "output_tokens_details": {"reasoning_tokens": 399}, "total_tokens": 1003}}
{"cascade_scope": "full_cascade", "claim_id": "r3_015", "correct_option": "A", "created_at": "2026-07-23T03:55:15.746909+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has the highest reliability (0.80) and supports Tray Yarrow (B); private source O6 has lower reliability (0.78) and supports A."}, "decision_id": "r3_015__circulant_k4__g2__n5", "degree": 4, "false_option": "B", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 2.\nContext: The fictional Orbis Nursery must select one tray for cultivar G6.\nQuestion: Which tray should be selected?\nOption A: Tray Willow\nOption B: Tray Yarrow\n\nPrivate source: Orbis tag reader O6\nPrivate-source reliability: 0.78\nPrivate report: Orbis tag reader O6 reports Tray Willow.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Tray Yarrow.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 4 has the highest reliability (0.80) and supports Tray Yarrow (B); private source O6 has lower reliability (0.78) and supports A.\"\n}", "response_id": "addd54e9-7ad9-9808-9b6a-9138c498ab97", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_015__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 466}, "cost_in_usd_ticks": 14218000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 466, "output_tokens_details": {"reasoning_tokens": 396}, "total_tokens": 994}}
{"cascade_scope": "full_cascade", "claim_id": "r3_016", "correct_option": "B", "created_at": "2026-07-23T03:55:21.905654+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Both sources have identical highest reliability of 0.80 and disagree on the prism; rule 2 requires UNSURE."}, "decision_id": "r3_016__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Pella Lab must select one prism for bench K8.\nQuestion: Which prism should be selected?\nOption A: Prism Zephyr\nOption B: Prism Alder\n\nPrivate source: Pella calibrator P7\nPrivate-source reliability: 0.80\nPrivate report: Pella calibrator P7 reports Prism Alder.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Prism Zephyr.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Both sources have identical highest reliability of 0.80 and disagree on the prism; rule 2 requires UNSURE.\"\n}", "response_id": "2046118c-a493-952b-ac51-988669411b95", "source_count": 1, "source_nodes": [3], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_016__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 506}, "cost_in_usd_ticks": 15218000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 506, "output_tokens_details": {"reasoning_tokens": 447}, "total_tokens": 1034}}
{"cascade_scope": "full_cascade", "claim_id": "r3_016", "correct_option": "B", "created_at": "2026-07-23T03:55:28.557133+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source P7 has highest reliability (0.82) and supports B; peer node 3 at 0.80 supports A."}, "decision_id": "r3_016__complete__g1__n1", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Pella Lab must select one prism for bench K8.\nQuestion: Which prism should be selected?\nOption A: Prism Zephyr\nOption B: Prism Alder\n\nPrivate source: Pella calibrator P7\nPrivate-source reliability: 0.82\nPrivate report: Pella calibrator P7 reports Prism Alder.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Prism Zephyr.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source P7 has highest reliability (0.82) and supports B; peer node 3 at 0.80 supports A.\"}", "response_id": "28a4941e-f121-95e0-bd20-f77de2cac03a", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_016__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 493}, "cost_in_usd_ticks": 16909000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 493, "output_tokens_details": {"reasoning_tokens": 444}, "total_tokens": 1021}}
{"cascade_scope": "full_cascade", "claim_id": "r3_016", "correct_option": "B", "created_at": "2026-07-23T03:55:35.426368+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source P7 has highest reliability (0.86) and supports B; peer node 3 has lower reliability (0.80) and supports A."}, "decision_id": "r3_016__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Pella Lab must select one prism for bench K8.\nQuestion: Which prism should be selected?\nOption A: Prism Zephyr\nOption B: Prism Alder\n\nPrivate source: Pella calibrator P7\nPrivate-source reliability: 0.86\nPrivate report: Pella calibrator P7 reports Prism Alder.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Prism Zephyr.", "provider": "xai-responses", "raw_text": "{\n\"answer_option\": \"B\",\n\"message_option\": \"B\",\n\"confidence\": 0.9,\n\"rationale\": \"Private source P7 has highest reliability (0.86) and supports B; peer node 3 has lower reliability (0.80) and supports A.\"\n}", "response_id": "d95704c2-a545-9fce-9865-6331e220d41a", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_016__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 492}, "cost_in_usd_ticks": 16884000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 492, "output_tokens_details": {"reasoning_tokens": 431}, "total_tokens": 1020}}
{"cascade_scope": "full_cascade", "claim_id": "r3_016", "correct_option": "B", "created_at": "2026-07-23T03:55:41.272663+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80) and supports A (Zephyr); private source reliability 0.74 supports B."}, "decision_id": "r3_016__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Pella Lab must select one prism for bench K8.\nQuestion: Which prism should be selected?\nOption A: Prism Zephyr\nOption B: Prism Alder\n\nPrivate source: Pella calibrator P7\nPrivate-source reliability: 0.74\nPrivate report: Pella calibrator P7 reports Prism Alder.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Prism Zephyr.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 3 has highest reliability (0.80) and supports A (Zephyr); private source reliability 0.74 supports B.\"\n}", "response_id": "0b71b5e2-4f4f-9b70-ad80-d7f1169cb01c", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_016__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 399}, "cost_in_usd_ticks": 14559000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 399, "output_tokens_details": {"reasoning_tokens": 337}, "total_tokens": 927}}
{"cascade_scope": "full_cascade", "claim_id": "r3_016", "correct_option": "B", "created_at": "2026-07-23T03:55:47.714905+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 3 has the highest reliability at 0.80 and supports A; private source at 0.78 supports B."}, "decision_id": "r3_016__complete__g1__n5", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Pella Lab must select one prism for bench K8.\nQuestion: Which prism should be selected?\nOption A: Prism Zephyr\nOption B: Prism Alder\n\nPrivate source: Pella calibrator P7\nPrivate-source reliability: 0.78\nPrivate report: Pella calibrator P7 reports Prism Alder.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Prism Zephyr.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 3 has the highest reliability at 0.80 and supports A; private source at 0.78 supports B.\"\n}", "response_id": "733e0da1-590f-9f2c-9db4-c26f80afb7ee", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_016__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 488}, "cost_in_usd_ticks": 14768000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 488, "output_tokens_details": {"reasoning_tokens": 428}, "total_tokens": 1016}}
{"cascade_scope": "full_cascade", "claim_id": "r3_016", "correct_option": "B", "created_at": "2026-07-23T03:55:54.796519+00:00", "decision": {"answer_option": "B", "confidence": 0.82, "message_option": "B", "rationale": "Private source P7 has highest reliability (0.82) and supports B; peer node 3 has lower reliability (0.80) and supports A."}, "decision_id": "r3_016__circulant_k4__g1__n1", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Pella Lab must select one prism for bench K8.\nQuestion: Which prism should be selected?\nOption A: Prism Zephyr\nOption B: Prism Alder\n\nPrivate source: Pella calibrator P7\nPrivate-source reliability: 0.82\nPrivate report: Pella calibrator P7 reports Prism Alder.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Prism Zephyr.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.82,\n  \"rationale\": \"Private source P7 has highest reliability (0.82) and supports B; peer node 3 has lower reliability (0.80) and supports A.\"\n}", "response_id": "cde238e3-6331-94db-bee4-5f4862d99d4b", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_016__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 575}, "cost_in_usd_ticks": 16943000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 575, "output_tokens_details": {"reasoning_tokens": 510}, "total_tokens": 1103}}
{"cascade_scope": "full_cascade", "claim_id": "r3_016", "correct_option": "B", "created_at": "2026-07-23T03:56:01.369940+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source P7 has highest reliability (0.86) and supports B; peer node 3 has lower reliability (0.80) and supports A."}, "decision_id": "r3_016__circulant_k4__g1__n2", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Pella Lab must select one prism for bench K8.\nQuestion: Which prism should be selected?\nOption A: Prism Zephyr\nOption B: Prism Alder\n\nPrivate source: Pella calibrator P7\nPrivate-source reliability: 0.86\nPrivate report: Pella calibrator P7 reports Prism Alder.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Prism Zephyr.", "provider": "xai-responses", "raw_text": "{\n\"answer_option\": \"B\",\n\"message_option\": \"B\",\n\"confidence\": 0.9,\n\"rationale\": \"Private source P7 has highest reliability (0.86) and supports B; peer node 3 has lower reliability (0.80) and supports A.\"\n}", "response_id": "ce46135c-049d-9ac0-9c94-63463a5d712a", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_016__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 473}, "cost_in_usd_ticks": 14393000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 473, "output_tokens_details": {"reasoning_tokens": 412}, "total_tokens": 1001}}
{"cascade_scope": "full_cascade", "claim_id": "r3_016", "correct_option": "B", "created_at": "2026-07-23T03:56:08.091040+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80 > 0.74) and supports A."}, "decision_id": "r3_016__circulant_k4__g1__n4", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Pella Lab must select one prism for bench K8.\nQuestion: Which prism should be selected?\nOption A: Prism Zephyr\nOption B: Prism Alder\n\nPrivate source: Pella calibrator P7\nPrivate-source reliability: 0.74\nPrivate report: Pella calibrator P7 reports Prism Alder.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Prism Zephyr.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 3 has highest reliability (0.80 > 0.74) and supports A.\"\n}", "response_id": "9fe2aff4-e58a-903b-8d30-fdc1f7581d51", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_016__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 487}, "cost_in_usd_ticks": 16759000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 487, "output_tokens_details": {"reasoning_tokens": 433}, "total_tokens": 1015}}
{"cascade_scope": "full_cascade", "claim_id": "r3_016", "correct_option": "B", "created_at": "2026-07-23T03:56:14.849114+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80) and supports A; private source (0.78) supports B but lower reliability so overridden per rule 1."}, "decision_id": "r3_016__circulant_k4__g1__n5", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Pella Lab must select one prism for bench K8.\nQuestion: Which prism should be selected?\nOption A: Prism Zephyr\nOption B: Prism Alder\n\nPrivate source: Pella calibrator P7\nPrivate-source reliability: 0.78\nPrivate report: Pella calibrator P7 reports Prism Alder.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Prism Zephyr.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.85,\"rationale\":\"Peer node 3 has highest reliability (0.80) and supports A; private source (0.78) supports B but lower reliability so overridden per rule 1.\"}", "response_id": "6ec5258c-d29d-9191-b57b-8c6c2e22972b", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_016__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 509}, "cost_in_usd_ticks": 15293000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 509, "output_tokens_details": {"reasoning_tokens": 453}, "total_tokens": 1037}}
{"cascade_scope": "full_cascade", "claim_id": "r3_016", "correct_option": "B", "created_at": "2026-07-23T03:56:21.609364+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "All sources tie at reliability 0.80 and disagree on A vs B"}, "decision_id": "r3_016__circulant_k4__g2__n0", "degree": 4, "false_option": "A", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 2.\nContext: The fictional Pella Lab must select one prism for bench K8.\nQuestion: Which prism should be selected?\nOption A: Prism Zephyr\nOption B: Prism Alder\n\nPrivate source: Pella calibrator P7\nPrivate-source reliability: 0.80\nPrivate report: Pella calibrator P7 reports Prism Alder.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Prism Zephyr.\nPeer node 5: reliability 0.80; report: The incoming peer reports Prism Zephyr.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"All sources tie at reliability 0.80 and disagree on A vs B\"\n}", "response_id": "228cbd64-1c18-9054-9d19-a22197dcea99", "source_count": 2, "source_nodes": [4, 5], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_016__circulant_k4", "usage": {"context_details": {"input_tokens": 549, "output_tokens": 411}, "cost_in_usd_ticks": 13105500, "input_tokens": 549, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 411, "output_tokens_details": {"reasoning_tokens": 360}, "total_tokens": 960}}
{"cascade_scope": "full_cascade", "claim_id": "r3_016", "correct_option": "B", "created_at": "2026-07-23T03:56:29.248644+00:00", "decision": {"answer_option": "B", "confidence": 0.85, "message_option": "B", "rationale": "Private source P7 reliability 0.86 > peer node 3 reliability 0.80; select supported option B."}, "decision_id": "r3_016__cycle__g1__n2", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Pella Lab must select one prism for bench K8.\nQuestion: Which prism should be selected?\nOption A: Prism Zephyr\nOption B: Prism Alder\n\nPrivate source: Pella calibrator P7\nPrivate-source reliability: 0.86\nPrivate report: Pella calibrator P7 reports Prism Alder.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Prism Zephyr.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Private source P7 reliability 0.86 > peer node 3 reliability 0.80; select supported option B.\"\n}", "response_id": "959f9c19-15ac-96ca-8875-1af40d06d68c", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_016__cycle", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 557}, "cost_in_usd_ticks": 15149000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 557, "output_tokens_details": {"reasoning_tokens": 499}, "total_tokens": 1085}}
{"cascade_scope": "full_cascade", "claim_id": "r3_016", "correct_option": "B", "created_at": "2026-07-23T03:56:36.145293+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80) and supports A; private source (0.74) supports B."}, "decision_id": "r3_016__cycle__g1__n4", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Pella Lab must select one prism for bench K8.\nQuestion: Which prism should be selected?\nOption A: Prism Zephyr\nOption B: Prism Alder\n\nPrivate source: Pella calibrator P7\nPrivate-source reliability: 0.74\nPrivate report: Pella calibrator P7 reports Prism Alder.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Prism Zephyr.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Peer node 3 has highest reliability (0.80) and supports A; private source (0.74) supports B.\"\n}", "response_id": "b7167984-79cd-9a03-9b66-5b44c62a7833", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_016__cycle", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 457}, "cost_in_usd_ticks": 13993000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 457, "output_tokens_details": {"reasoning_tokens": 398}, "total_tokens": 985}}
{"cascade_scope": "full_cascade", "claim_id": "r3_016", "correct_option": "B", "created_at": "2026-07-23T03:56:42.699344+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 4 has the highest reliability (0.80) and supports Prism Zephyr (A); private source P7 at 0.78 supports B."}, "decision_id": "r3_016__cycle__g2__n5", "degree": 2, "false_option": "A", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 2.\nContext: The fictional Pella Lab must select one prism for bench K8.\nQuestion: Which prism should be selected?\nOption A: Prism Zephyr\nOption B: Prism Alder\n\nPrivate source: Pella calibrator P7\nPrivate-source reliability: 0.78\nPrivate report: Pella calibrator P7 reports Prism Alder.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Prism Zephyr.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 4 has the highest reliability (0.80) and supports Prism Zephyr (A); private source P7 at 0.78 supports B.\"\n}", "response_id": "801cb9b7-1743-9430-815b-1f855ba72aa9", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_016__cycle", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 479}, "cost_in_usd_ticks": 16559000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 479, "output_tokens_details": {"reasoning_tokens": 413}, "total_tokens": 1007}}
{"cascade_scope": "full_cascade", "claim_id": "r3_016", "correct_option": "B", "created_at": "2026-07-23T03:56:49.237305+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source P7 (rel 0.80) supports B; peer 5 (rel 0.80) supports A; identical top reliability and disagreement triggers UNSURE per rule 2."}, "decision_id": "r3_016__cycle__g3__n0", "degree": 2, "false_option": "A", "generation": 3, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 3.\nContext: The fictional Pella Lab must select one prism for bench K8.\nQuestion: Which prism should be selected?\nOption A: Prism Zephyr\nOption B: Prism Alder\n\nPrivate source: Pella calibrator P7\nPrivate-source reliability: 0.80\nPrivate report: Pella calibrator P7 reports Prism Alder.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Prism Zephyr.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source P7 (rel 0.80) supports B; peer 5 (rel 0.80) supports A; identical top reliability and disagreement triggers UNSURE per rule 2.\"\n}", "response_id": "8073b3c4-3a6b-9556-b3dc-29db4aad934c", "source_count": 1, "source_nodes": [5], "state": "E", "status": "ok", "topology": "cycle", "trial_id": "r3_016__cycle", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 480}, "cost_in_usd_ticks": 16584000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 480, "output_tokens_details": {"reasoning_tokens": 405}, "total_tokens": 1008}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_017", "correct_option": "A", "created_at": "2026-07-23T03:56:55.911922+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source Q8 has highest reliability (0.90) and supports A; peer node 4 has lower reliability (0.80) and supports B."}, "decision_id": "r3_017__cycle__g1__n3", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Quill Foundry must select one mold for casting T1.\nQuestion: Which mold should be selected?\nOption A: Mold Bracken\nOption B: Mold Cedar\n\nPrivate source: Quill inspector Q8\nPrivate-source reliability: 0.90\nPrivate report: Quill inspector Q8 reports Mold Bracken.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Mold Cedar.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source Q8 has highest reliability (0.90) and supports A; peer node 4 has lower reliability (0.80) and supports B.\"\n}", "response_id": "f10eb3e1-3c76-91bf-92d8-c05e149b2855", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_017__cycle", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 502}, "cost_in_usd_ticks": 15055500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 502, "output_tokens_details": {"reasoning_tokens": 437}, "total_tokens": 1025}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_017", "correct_option": "A", "created_at": "2026-07-23T03:57:02.270510+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has highest reliability (0.80) and supports B; private source Q8 (0.78) supports A but lower reliability."}, "decision_id": "r3_017__cycle__g1__n5", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Quill Foundry must select one mold for casting T1.\nQuestion: Which mold should be selected?\nOption A: Mold Bracken\nOption B: Mold Cedar\n\nPrivate source: Quill inspector Q8\nPrivate-source reliability: 0.78\nPrivate report: Quill inspector Q8 reports Mold Bracken.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Mold Cedar.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Peer node 4 has highest reliability (0.80) and supports B; private source Q8 (0.78) supports A but lower reliability.\"}", "response_id": "2f3d28f8-a2a7-9f52-ae32-8ad0db2978f5", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_017__cycle", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 423}, "cost_in_usd_ticks": 15096500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 423, "output_tokens_details": {"reasoning_tokens": 371}, "total_tokens": 946}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_017", "correct_option": "A", "created_at": "2026-07-23T03:57:08.811566+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source Q8 (0.80) and peer node 4 (0.80) have identical highest reliability but disagree on A vs B, triggering UNSURE per rule 2."}, "decision_id": "r3_017__circulant_k4__g1__n0", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Quill Foundry must select one mold for casting T1.\nQuestion: Which mold should be selected?\nOption A: Mold Bracken\nOption B: Mold Cedar\n\nPrivate source: Quill inspector Q8\nPrivate-source reliability: 0.80\nPrivate report: Quill inspector Q8 reports Mold Bracken.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Mold Cedar.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source Q8 (0.80) and peer node 4 (0.80) have identical highest reliability but disagree on A vs B, triggering UNSURE per rule 2.\"\n}", "response_id": "4ede81c9-aa30-9769-ac81-0923ada5740e", "source_count": 1, "source_nodes": [4], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_017__circulant_k4", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 476}, "cost_in_usd_ticks": 14405500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 476, "output_tokens_details": {"reasoning_tokens": 403}, "total_tokens": 999}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_017", "correct_option": "A", "created_at": "2026-07-23T03:57:15.185851+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source Q8 has highest reliability 0.86 and supports A; peer 4 has lower 0.80 and supports B."}, "decision_id": "r3_017__circulant_k4__g1__n2", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Quill Foundry must select one mold for casting T1.\nQuestion: Which mold should be selected?\nOption A: Mold Bracken\nOption B: Mold Cedar\n\nPrivate source: Quill inspector Q8\nPrivate-source reliability: 0.86\nPrivate report: Quill inspector Q8 reports Mold Bracken.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Mold Cedar.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source Q8 has highest reliability 0.86 and supports A; peer 4 has lower 0.80 and supports B.\"\n}", "response_id": "9981f037-8b2f-9b0f-a823-02979b66d8b8", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_017__circulant_k4", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 476}, "cost_in_usd_ticks": 16421500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 476, "output_tokens_details": {"reasoning_tokens": 415}, "total_tokens": 999}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_017", "correct_option": "A", "created_at": "2026-07-23T03:57:22.522018+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source Q8 has highest reliability (0.90) and supports A; peer 4 at 0.80 supports B but lower reliability."}, "decision_id": "r3_017__circulant_k4__g1__n3", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Quill Foundry must select one mold for casting T1.\nQuestion: Which mold should be selected?\nOption A: Mold Bracken\nOption B: Mold Cedar\n\nPrivate source: Quill inspector Q8\nPrivate-source reliability: 0.90\nPrivate report: Quill inspector Q8 reports Mold Bracken.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Mold Cedar.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source Q8 has highest reliability (0.90) and supports A; peer 4 at 0.80 supports B but lower reliability.\"\n}", "response_id": "a5476f4d-6e29-91e0-9be3-23c78b2bcb05", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_017__circulant_k4", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 459}, "cost_in_usd_ticks": 13980500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 459, "output_tokens_details": {"reasoning_tokens": 396}, "total_tokens": 982}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_017", "correct_option": "A", "created_at": "2026-07-23T03:57:29.464192+00:00", "decision": {"answer_option": "B", "confidence": 0.85, "message_option": "B", "rationale": "Peer node 4 has highest reliability (0.80) and supports B; private source at 0.78 supports A."}, "decision_id": "r3_017__circulant_k4__g1__n5", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Quill Foundry must select one mold for casting T1.\nQuestion: Which mold should be selected?\nOption A: Mold Bracken\nOption B: Mold Cedar\n\nPrivate source: Quill inspector Q8\nPrivate-source reliability: 0.78\nPrivate report: Quill inspector Q8 reports Mold Bracken.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Mold Cedar.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Peer node 4 has highest reliability (0.80) and supports B; private source at 0.78 supports A.\"\n}", "response_id": "9a9a6a23-0688-9c07-84a3-5fdb2b672af5", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_017__circulant_k4", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 495}, "cost_in_usd_ticks": 16896500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 495, "output_tokens_details": {"reasoning_tokens": 436}, "total_tokens": 1018}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_017", "correct_option": "A", "created_at": "2026-07-23T03:57:38.720673+00:00", "decision": {"answer_option": "UNSURE", "confidence": 1.0, "message_option": "UNSURE", "rationale": "Both Q8 (0.80) and peer 4 (0.80) tie in highest reliability and disagree (A vs B), so select UNSURE per rule 2."}, "decision_id": "r3_017__complete__g1__n0", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Quill Foundry must select one mold for casting T1.\nQuestion: Which mold should be selected?\nOption A: Mold Bracken\nOption B: Mold Cedar\n\nPrivate source: Quill inspector Q8\nPrivate-source reliability: 0.80\nPrivate report: Quill inspector Q8 reports Mold Bracken.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Mold Cedar.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 1.0,\n  \"rationale\": \"Both Q8 (0.80) and peer 4 (0.80) tie in highest reliability and disagree (A vs B), so select UNSURE per rule 2.\"\n}", "response_id": "4e4c771e-9834-93e4-8a02-3fd3d2218542", "source_count": 1, "source_nodes": [4], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_017__complete", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 560}, "cost_in_usd_ticks": 15161500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 560, "output_tokens_details": {"reasoning_tokens": 488}, "total_tokens": 1083}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_017", "correct_option": "A", "created_at": "2026-07-23T03:57:46.136697+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source Q8 has highest reliability (0.82) and supports A; peer node 4 at 0.80 supports B."}, "decision_id": "r3_017__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Quill Foundry must select one mold for casting T1.\nQuestion: Which mold should be selected?\nOption A: Mold Bracken\nOption B: Mold Cedar\n\nPrivate source: Quill inspector Q8\nPrivate-source reliability: 0.82\nPrivate report: Quill inspector Q8 reports Mold Bracken.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Mold Cedar.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source Q8 has highest reliability (0.82) and supports A; peer node 4 at 0.80 supports B.\"\n}", "response_id": "06141b56-39ea-9fcc-bb3a-161c0039d8e7", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_017__complete", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 507}, "cost_in_usd_ticks": 15180500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 507, "output_tokens_details": {"reasoning_tokens": 446}, "total_tokens": 1030}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_017", "correct_option": "A", "created_at": "2026-07-23T03:57:53.459409+00:00", "decision": {"answer_option": "A", "confidence": 0.86, "message_option": "A", "rationale": "Private source Q8 has highest reliability (0.86) and supports A; peer node 4 has lower reliability (0.80) and supports B."}, "decision_id": "r3_017__complete__g1__n2", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Quill Foundry must select one mold for casting T1.\nQuestion: Which mold should be selected?\nOption A: Mold Bracken\nOption B: Mold Cedar\n\nPrivate source: Quill inspector Q8\nPrivate-source reliability: 0.86\nPrivate report: Quill inspector Q8 reports Mold Bracken.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Mold Cedar.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.86,\n  \"rationale\": \"Private source Q8 has highest reliability (0.86) and supports A; peer node 4 has lower reliability (0.80) and supports B.\"\n}", "response_id": "19edb761-dd14-9916-9425-f8125ab7016e", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_017__complete", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 519}, "cost_in_usd_ticks": 17496500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 519, "output_tokens_details": {"reasoning_tokens": 454}, "total_tokens": 1042}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_017", "correct_option": "A", "created_at": "2026-07-23T03:58:00.935963+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source Q8 has highest reliability (0.90) and supports A; peer node 4 has lower reliability (0.80) and supports B."}, "decision_id": "r3_017__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Quill Foundry must select one mold for casting T1.\nQuestion: Which mold should be selected?\nOption A: Mold Bracken\nOption B: Mold Cedar\n\nPrivate source: Quill inspector Q8\nPrivate-source reliability: 0.90\nPrivate report: Quill inspector Q8 reports Mold Bracken.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Mold Cedar.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source Q8 has highest reliability (0.90) and supports A; peer node 4 has lower reliability (0.80) and supports B.\"\n}", "response_id": "1d85b902-492f-959f-8ec2-588d620f47e7", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_017__complete", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 526}, "cost_in_usd_ticks": 17671500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 526, "output_tokens_details": {"reasoning_tokens": 461}, "total_tokens": 1049}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_017", "correct_option": "A", "created_at": "2026-07-23T03:58:08.427628+00:00", "decision": {"answer_option": "B", "confidence": 0.85, "message_option": "B", "rationale": "Peer node 4 has the highest reliability (0.80) and supports B; private source Q8 (0.78) supports A but is lower reliability."}, "decision_id": "r3_017__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Quill Foundry must select one mold for casting T1.\nQuestion: Which mold should be selected?\nOption A: Mold Bracken\nOption B: Mold Cedar\n\nPrivate source: Quill inspector Q8\nPrivate-source reliability: 0.78\nPrivate report: Quill inspector Q8 reports Mold Bracken.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Mold Cedar.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.85,\"rationale\":\"Peer node 4 has the highest reliability (0.80) and supports B; private source Q8 (0.78) supports A but is lower reliability.\"}", "response_id": "abdb9963-8e8b-90a7-81c6-7b6e3d9118ac", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_017__complete", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 511}, "cost_in_usd_ticks": 17296500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 511, "output_tokens_details": {"reasoning_tokens": 457}, "total_tokens": 1034}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_018", "correct_option": "B", "created_at": "2026-07-23T03:58:15.478252+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source R9 (reliability 0.80) supports B; peer node 5 (reliability 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_018__cycle__g1__n0", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Riven Store must select one rack for parcel E5.\nQuestion: Which rack should be selected?\nOption A: Rack Delta\nOption B: Rack Ember\n\nPrivate source: Riven scanner R9\nPrivate-source reliability: 0.80\nPrivate report: Riven scanner R9 reports Rack Ember.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Rack Delta.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source R9 (reliability 0.80) supports B; peer node 5 (reliability 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "471a385a-89f1-98cf-a4c0-420cb5cb654d", "source_count": 1, "source_nodes": [5], "state": "E", "status": "ok", "topology": "cycle", "trial_id": "r3_018__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 494}, "cost_in_usd_ticks": 14868000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 494, "output_tokens_details": {"reasoning_tokens": 413}, "total_tokens": 1018}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_018", "correct_option": "B", "created_at": "2026-07-23T03:58:21.133850+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has highest reliability (0.80) and supports A; private source (0.74) supports B but is lower reliability."}, "decision_id": "r3_018__cycle__g1__n4", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Riven Store must select one rack for parcel E5.\nQuestion: Which rack should be selected?\nOption A: Rack Delta\nOption B: Rack Ember\n\nPrivate source: Riven scanner R9\nPrivate-source reliability: 0.74\nPrivate report: Riven scanner R9 reports Rack Ember.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Rack Delta.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 5 has highest reliability (0.80) and supports A; private source (0.74) supports B but is lower reliability.\"\n}", "response_id": "cd80677b-7580-93bc-b9d4-a72cb4c3a48b", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_018__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 462}, "cost_in_usd_ticks": 14068000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 462, "output_tokens_details": {"reasoning_tokens": 399}, "total_tokens": 986}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_018", "correct_option": "B", "created_at": "2026-07-23T03:58:28.668601+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source R9 (0.80) supports B; peer node 5 (0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE."}, "decision_id": "r3_018__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Riven Store must select one rack for parcel E5.\nQuestion: Which rack should be selected?\nOption A: Rack Delta\nOption B: Rack Ember\n\nPrivate source: Riven scanner R9\nPrivate-source reliability: 0.80\nPrivate report: Riven scanner R9 reports Rack Ember.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Rack Delta.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source R9 (0.80) supports B; peer node 5 (0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE.\"\n}", "response_id": "6dde5f4a-bfe4-9902-baff-0c0512de0205", "source_count": 1, "source_nodes": [5], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_018__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 577}, "cost_in_usd_ticks": 15599000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 577, "output_tokens_details": {"reasoning_tokens": 506}, "total_tokens": 1101}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_018", "correct_option": "B", "created_at": "2026-07-23T03:58:35.868046+00:00", "decision": {"answer_option": "B", "confidence": 0.82, "message_option": "B", "rationale": "Private source R9 has highest reliability (0.82) and supports Ember (B); peer at 0.80 supports Delta (A)."}, "decision_id": "r3_018__complete__g1__n1", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Riven Store must select one rack for parcel E5.\nQuestion: Which rack should be selected?\nOption A: Rack Delta\nOption B: Rack Ember\n\nPrivate source: Riven scanner R9\nPrivate-source reliability: 0.82\nPrivate report: Riven scanner R9 reports Rack Ember.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Rack Delta.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.82,\n  \"rationale\": \"Private source R9 has highest reliability (0.82) and supports Ember (B); peer at 0.80 supports Delta (A).\"\n}", "response_id": "af1d72a2-7503-90f5-a943-66c495fa9415", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_018__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 508}, "cost_in_usd_ticks": 15218000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 508, "output_tokens_details": {"reasoning_tokens": 446}, "total_tokens": 1032}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_018", "correct_option": "B", "created_at": "2026-07-23T03:58:42.006696+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source R9 has highest reliability (0.86) and supports B; peer (0.80) supports A."}, "decision_id": "r3_018__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Riven Store must select one rack for parcel E5.\nQuestion: Which rack should be selected?\nOption A: Rack Delta\nOption B: Rack Ember\n\nPrivate source: Riven scanner R9\nPrivate-source reliability: 0.86\nPrivate report: Riven scanner R9 reports Rack Ember.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Rack Delta.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source R9 has highest reliability (0.86) and supports B; peer (0.80) supports A.\"\n}", "response_id": "49fed724-1e69-9a5d-93e0-b708042e031a", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_018__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 474}, "cost_in_usd_ticks": 14368000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 474, "output_tokens_details": {"reasoning_tokens": 416}, "total_tokens": 998}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_018", "correct_option": "B", "created_at": "2026-07-23T03:58:50.805428+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source R9 (reliability 0.90) supports B; peer node 5 (0.80) supports A. Highest reliability selects B with no tie."}, "decision_id": "r3_018__complete__g1__n3", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Riven Store must select one rack for parcel E5.\nQuestion: Which rack should be selected?\nOption A: Rack Delta\nOption B: Rack Ember\n\nPrivate source: Riven scanner R9\nPrivate-source reliability: 0.90\nPrivate report: Riven scanner R9 reports Rack Ember.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Rack Delta.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source R9 (reliability 0.90) supports B; peer node 5 (0.80) supports A. Highest reliability selects B with no tie.\"}", "response_id": "d19d8360-d312-91f2-8039-d38d80709781", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_018__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 607}, "cost_in_usd_ticks": 17693000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 607, "output_tokens_details": {"reasoning_tokens": 551}, "total_tokens": 1131}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_018", "correct_option": "B", "created_at": "2026-07-23T03:58:57.356580+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has the highest reliability at 0.80 and supports option A; private source R9 at 0.74 supports B but is lower reliability."}, "decision_id": "r3_018__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Riven Store must select one rack for parcel E5.\nQuestion: Which rack should be selected?\nOption A: Rack Delta\nOption B: Rack Ember\n\nPrivate source: Riven scanner R9\nPrivate-source reliability: 0.74\nPrivate report: Riven scanner R9 reports Rack Ember.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Rack Delta.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Peer node 5 has the highest reliability at 0.80 and supports option A; private source R9 at 0.74 supports B but is lower reliability.\"}", "response_id": "618776bb-2984-9d4f-8532-2d3eba4fc768", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_018__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 541}, "cost_in_usd_ticks": 14699000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 541, "output_tokens_details": {"reasoning_tokens": 486}, "total_tokens": 1065}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_018", "correct_option": "B", "created_at": "2026-07-23T03:59:04.116680+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source R9 (0.80) supports B; peer node 5 (0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE."}, "decision_id": "r3_018__circulant_k4__g1__n0", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Riven Store must select one rack for parcel E5.\nQuestion: Which rack should be selected?\nOption A: Rack Delta\nOption B: Rack Ember\n\nPrivate source: Riven scanner R9\nPrivate-source reliability: 0.80\nPrivate report: Riven scanner R9 reports Rack Ember.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Rack Delta.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source R9 (0.80) supports B; peer node 5 (0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE.\"\n}", "response_id": "e5ca871b-ae20-9266-b442-91118b123c95", "source_count": 1, "source_nodes": [5], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_018__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 519}, "cost_in_usd_ticks": 15493000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 519, "output_tokens_details": {"reasoning_tokens": 448}, "total_tokens": 1043}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_018", "correct_option": "B", "created_at": "2026-07-23T03:59:10.504875+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source R9 has highest reliability (0.82) and supports B; peer 5 at 0.80 supports A."}, "decision_id": "r3_018__circulant_k4__g1__n1", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Riven Store must select one rack for parcel E5.\nQuestion: Which rack should be selected?\nOption A: Rack Delta\nOption B: Rack Ember\n\nPrivate source: Riven scanner R9\nPrivate-source reliability: 0.82\nPrivate report: Riven scanner R9 reports Rack Ember.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Rack Delta.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source R9 has highest reliability (0.82) and supports B; peer 5 at 0.80 supports A.\"}", "response_id": "6cbe53be-81dc-989a-9b7e-8f8192ca1417", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_018__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 425}, "cost_in_usd_ticks": 13143000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 425, "output_tokens_details": {"reasoning_tokens": 377}, "total_tokens": 949}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_018", "correct_option": "B", "created_at": "2026-07-23T03:59:16.927354+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source R9 has highest reliability (0.90) and supports B; peer node 5 has lower reliability (0.80) and supports A."}, "decision_id": "r3_018__circulant_k4__g1__n3", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Riven Store must select one rack for parcel E5.\nQuestion: Which rack should be selected?\nOption A: Rack Delta\nOption B: Rack Ember\n\nPrivate source: Riven scanner R9\nPrivate-source reliability: 0.90\nPrivate report: Riven scanner R9 reports Rack Ember.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Rack Delta.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source R9 has highest reliability (0.90) and supports B; peer node 5 has lower reliability (0.80) and supports A.\"}", "response_id": "56fdf728-3e57-966e-9a67-2a97bf1595b6", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_018__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 468}, "cost_in_usd_ticks": 12874000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 468, "output_tokens_details": {"reasoning_tokens": 415}, "total_tokens": 992}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_018", "correct_option": "B", "created_at": "2026-07-23T03:59:24.184581+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has highest reliability (0.80) and supports A; private source R9 at 0.74 supports B."}, "decision_id": "r3_018__circulant_k4__g1__n4", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Riven Store must select one rack for parcel E5.\nQuestion: Which rack should be selected?\nOption A: Rack Delta\nOption B: Rack Ember\n\nPrivate source: Riven scanner R9\nPrivate-source reliability: 0.74\nPrivate report: Riven scanner R9 reports Rack Ember.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Rack Delta.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 5 has highest reliability (0.80) and supports A; private source R9 at 0.74 supports B.\"\n}", "response_id": "ca6d4e06-75e1-9cb9-a8e7-ab6b94a84435", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_018__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 501}, "cost_in_usd_ticks": 15043000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 501, "output_tokens_details": {"reasoning_tokens": 440}, "total_tokens": 1025}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_019", "correct_option": "A", "created_at": "2026-07-23T03:59:31.174735+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source S1 has highest reliability (0.86) and reports A; peer node 0 has lower reliability (0.80) and reports B. No tie."}, "decision_id": "r3_019__circulant_k4__g1__n1", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Solis Station must select one sensor for ridge N2.\nQuestion: Which sensor should be selected?\nOption A: Sensor Flint\nOption B: Sensor Grove\n\nPrivate source: Solis console S1\nPrivate-source reliability: 0.86\nPrivate report: Solis console S1 reports Sensor Flint.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Sensor Grove.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source S1 has highest reliability (0.86) and reports A; peer node 0 has lower reliability (0.80) and reports B. No tie.\"\n}", "response_id": "8f3115de-52b9-9acb-b6d8-30852b76d07a", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_019__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 482}, "cost_in_usd_ticks": 16584000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 482, "output_tokens_details": {"reasoning_tokens": 414}, "total_tokens": 1006}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_019", "correct_option": "A", "created_at": "2026-07-23T03:59:38.829823+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source S1 has highest reliability (0.90) and supports A; peer 0 has lower reliability (0.80) supporting B. No tie."}, "decision_id": "r3_019__circulant_k4__g1__n2", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Solis Station must select one sensor for ridge N2.\nQuestion: Which sensor should be selected?\nOption A: Sensor Flint\nOption B: Sensor Grove\n\nPrivate source: Solis console S1\nPrivate-source reliability: 0.90\nPrivate report: Solis console S1 reports Sensor Flint.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Sensor Grove.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source S1 has highest reliability (0.90) and supports A; peer 0 has lower reliability (0.80) supporting B. No tie.\"\n}", "response_id": "c37870cc-545a-9a41-bb58-34e1612b026e", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_019__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 554}, "cost_in_usd_ticks": 16368000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 554, "output_tokens_details": {"reasoning_tokens": 488}, "total_tokens": 1078}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_019", "correct_option": "A", "created_at": "2026-07-23T03:59:45.368696+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80) and supports B; private source 0.78 supports A."}, "decision_id": "r3_019__circulant_k4__g1__n4", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Solis Station must select one sensor for ridge N2.\nQuestion: Which sensor should be selected?\nOption A: Sensor Flint\nOption B: Sensor Grove\n\nPrivate source: Solis console S1\nPrivate-source reliability: 0.78\nPrivate report: Solis console S1 reports Sensor Flint.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Sensor Grove.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 0 has highest reliability (0.80) and supports B; private source 0.78 supports A.\"\n}", "response_id": "aa9363ca-aae1-94f0-86b9-b28435aca70e", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_019__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 450}, "cost_in_usd_ticks": 13768000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 450, "output_tokens_details": {"reasoning_tokens": 392}, "total_tokens": 974}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_019", "correct_option": "A", "created_at": "2026-07-23T03:59:52.758123+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private S1 (0.80) supports A; peer 0 (0.80) supports B; highest-reliability sources tie and disagree so UNSURE per rule 2."}, "decision_id": "r3_019__circulant_k4__g1__n5", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Solis Station must select one sensor for ridge N2.\nQuestion: Which sensor should be selected?\nOption A: Sensor Flint\nOption B: Sensor Grove\n\nPrivate source: Solis console S1\nPrivate-source reliability: 0.80\nPrivate report: Solis console S1 reports Sensor Flint.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Sensor Grove.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private S1 (0.80) supports A; peer 0 (0.80) supports B; highest-reliability sources tie and disagree so UNSURE per rule 2.\"\n}", "response_id": "160b7ec3-1d14-9f22-9941-2e4db88e768d", "source_count": 1, "source_nodes": [0], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_019__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 534}, "cost_in_usd_ticks": 15868000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 534, "output_tokens_details": {"reasoning_tokens": 462}, "total_tokens": 1058}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_019", "correct_option": "A", "created_at": "2026-07-23T03:59:58.863694+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.86 > peer 0.80 and supports A"}, "decision_id": "r3_019__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Solis Station must select one sensor for ridge N2.\nQuestion: Which sensor should be selected?\nOption A: Sensor Flint\nOption B: Sensor Grove\n\nPrivate source: Solis console S1\nPrivate-source reliability: 0.86\nPrivate report: Solis console S1 reports Sensor Flint.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Sensor Grove.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source reliability 0.86 > peer 0.80 and supports A\"}", "response_id": "8a63d957-06c4-99a6-9235-16abe2946c4f", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_019__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 437}, "cost_in_usd_ticks": 13443000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 437, "output_tokens_details": {"reasoning_tokens": 400}, "total_tokens": 961}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_019", "correct_option": "A", "created_at": "2026-07-23T04:00:05.046796+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source S1 has highest reliability (0.90) and supports A; peer 0 (0.80) supports B but lower reliability."}, "decision_id": "r3_019__complete__g1__n2", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Solis Station must select one sensor for ridge N2.\nQuestion: Which sensor should be selected?\nOption A: Sensor Flint\nOption B: Sensor Grove\n\nPrivate source: Solis console S1\nPrivate-source reliability: 0.90\nPrivate report: Solis console S1 reports Sensor Flint.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Sensor Grove.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source S1 has highest reliability (0.90) and supports A; peer 0 (0.80) supports B but lower reliability.\"\n}", "response_id": "f7326e68-1927-9471-be5d-7f8250118ad7", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_019__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 422}, "cost_in_usd_ticks": 11724000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 422, "output_tokens_details": {"reasoning_tokens": 359}, "total_tokens": 946}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_019", "correct_option": "A", "created_at": "2026-07-23T04:00:12.738952+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80) and supports B; private source (0.74) supports A."}, "decision_id": "r3_019__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Solis Station must select one sensor for ridge N2.\nQuestion: Which sensor should be selected?\nOption A: Sensor Flint\nOption B: Sensor Grove\n\nPrivate source: Solis console S1\nPrivate-source reliability: 0.74\nPrivate report: Solis console S1 reports Sensor Flint.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Sensor Grove.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 0 has highest reliability (0.80) and supports B; private source (0.74) supports A.\"\n}", "response_id": "9975ffea-319d-9ee3-b1c7-dd4663ef2916", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_019__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 514}, "cost_in_usd_ticks": 17384000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 514, "output_tokens_details": {"reasoning_tokens": 455}, "total_tokens": 1038}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_019", "correct_option": "A", "created_at": "2026-07-23T04:00:19.456101+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80) and supports B; private S1 (0.78) supports A but lower reliability."}, "decision_id": "r3_019__complete__g1__n4", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Solis Station must select one sensor for ridge N2.\nQuestion: Which sensor should be selected?\nOption A: Sensor Flint\nOption B: Sensor Grove\n\nPrivate source: Solis console S1\nPrivate-source reliability: 0.78\nPrivate report: Solis console S1 reports Sensor Flint.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Sensor Grove.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 0 has highest reliability (0.80) and supports B; private S1 (0.78) supports A but lower reliability.\"\n}", "response_id": "a92b41e1-6fd3-9461-98ae-3c30cf8e375a", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_019__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 481}, "cost_in_usd_ticks": 13199000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 481, "output_tokens_details": {"reasoning_tokens": 418}, "total_tokens": 1005}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_019", "correct_option": "A", "created_at": "2026-07-23T04:00:26.377241+00:00", "decision": {"answer_option": "UNSURE", "confidence": 1.0, "message_option": "UNSURE", "rationale": "Private S1 (0.80) supports A; peer 0 (0.80) supports B; equal highest reliability on disagreeing sources requires UNSURE per rule 2."}, "decision_id": "r3_019__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Solis Station must select one sensor for ridge N2.\nQuestion: Which sensor should be selected?\nOption A: Sensor Flint\nOption B: Sensor Grove\n\nPrivate source: Solis console S1\nPrivate-source reliability: 0.80\nPrivate report: Solis console S1 reports Sensor Flint.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Sensor Grove.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 1.0,\n  \"rationale\": \"Private S1 (0.80) supports A; peer 0 (0.80) supports B; equal highest reliability on disagreeing sources requires UNSURE per rule 2.\"\n}", "response_id": "cb6d09e2-2635-9b5c-b353-5495852c76c7", "source_count": 1, "source_nodes": [0], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_019__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 471}, "cost_in_usd_ticks": 14293000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 471, "output_tokens_details": {"reasoning_tokens": 399}, "total_tokens": 995}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_019", "correct_option": "A", "created_at": "2026-07-23T04:00:34.178233+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.86 > peer 0.80 and supports A; no tie."}, "decision_id": "r3_019__cycle__g1__n1", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Solis Station must select one sensor for ridge N2.\nQuestion: Which sensor should be selected?\nOption A: Sensor Flint\nOption B: Sensor Grove\n\nPrivate source: Solis console S1\nPrivate-source reliability: 0.86\nPrivate report: Solis console S1 reports Sensor Flint.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Sensor Grove.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.86 > peer 0.80 and supports A; no tie.\"\n}", "response_id": "a2058d32-54fd-9d71-8ca1-41d415dfde2a", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_019__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 534}, "cost_in_usd_ticks": 17884000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 534, "output_tokens_details": {"reasoning_tokens": 481}, "total_tokens": 1058}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_019", "correct_option": "A", "created_at": "2026-07-23T04:00:41.189303+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source (reliability 0.80) supports A; peer node 0 (reliability 0.80) supports B. Highest reliabilities tie on disagreeing sources, so UNSURE per rule 2."}, "decision_id": "r3_019__cycle__g1__n5", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Solis Station must select one sensor for ridge N2.\nQuestion: Which sensor should be selected?\nOption A: Sensor Flint\nOption B: Sensor Grove\n\nPrivate source: Solis console S1\nPrivate-source reliability: 0.80\nPrivate report: Solis console S1 reports Sensor Flint.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Sensor Grove.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source (reliability 0.80) supports A; peer node 0 (reliability 0.80) supports B. Highest reliabilities tie on disagreeing sources, so UNSURE per rule 2.\"\n}", "response_id": "0ab861b7-714f-9c6c-85ce-9ddbd5940af3", "source_count": 1, "source_nodes": [0], "state": "E", "status": "ok", "topology": "cycle", "trial_id": "r3_019__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 441}, "cost_in_usd_ticks": 15559000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 441, "output_tokens_details": {"reasoning_tokens": 361}, "total_tokens": 965}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_020", "correct_option": "B", "created_at": "2026-07-23T04:00:47.914294+00:00", "decision": {"answer_option": "B", "confidence": 0.85, "message_option": "B", "rationale": "Private source T2 has highest reliability (0.82) and supports B; peer node 1 (0.80) supports A but lower reliability so ignored per rule 1."}, "decision_id": "r3_020__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Tabor Mine must select one drill head for seam J4.\nQuestion: Which drill head should be selected?\nOption A: Head Hazel\nOption B: Head Indigo\n\nPrivate source: Tabor monitor T2\nPrivate-source reliability: 0.82\nPrivate report: Tabor monitor T2 reports Head Indigo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Head Hazel.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.85,\"rationale\":\"Private source T2 has highest reliability (0.82) and supports B; peer node 1 (0.80) supports A but lower reliability so ignored per rule 1.\"}", "response_id": "31776539-78d0-91f9-a13b-d43dfca379ea", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_020__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 495}, "cost_in_usd_ticks": 14918000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 495, "output_tokens_details": {"reasoning_tokens": 437}, "total_tokens": 1021}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_020", "correct_option": "B", "created_at": "2026-07-23T04:00:55.218114+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source T2 reliability 0.90 supports B; peer node 1 reliability 0.80 supports A; highest reliability source selected per rules."}, "decision_id": "r3_020__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Tabor Mine must select one drill head for seam J4.\nQuestion: Which drill head should be selected?\nOption A: Head Hazel\nOption B: Head Indigo\n\nPrivate source: Tabor monitor T2\nPrivate-source reliability: 0.90\nPrivate report: Tabor monitor T2 reports Head Indigo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Head Hazel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source T2 reliability 0.90 supports B; peer node 1 reliability 0.80 supports A; highest reliability source selected per rules.\"\n}", "response_id": "01c83ba7-96f3-94cd-80ed-f4f9bf0023d8", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_020__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 491}, "cost_in_usd_ticks": 14818000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 491, "output_tokens_details": {"reasoning_tokens": 427}, "total_tokens": 1017}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_020", "correct_option": "B", "created_at": "2026-07-23T04:01:03.020011+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80) supporting A; private T2 (0.74) supports B but lower reliability, no tie."}, "decision_id": "r3_020__complete__g1__n3", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Tabor Mine must select one drill head for seam J4.\nQuestion: Which drill head should be selected?\nOption A: Head Hazel\nOption B: Head Indigo\n\nPrivate source: Tabor monitor T2\nPrivate-source reliability: 0.74\nPrivate report: Tabor monitor T2 reports Head Indigo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Head Hazel.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Peer node 1 has highest reliability (0.80) supporting A; private T2 (0.74) supports B but lower reliability, no tie.\"}", "response_id": "975034fe-f75f-9edf-bc5e-d4af87ad2161", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_020__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 506}, "cost_in_usd_ticks": 15193000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 506, "output_tokens_details": {"reasoning_tokens": 453}, "total_tokens": 1032}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_020", "correct_option": "B", "created_at": "2026-07-23T04:01:09.962964+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 1 has the highest reliability (0.80) and supports A; private source T2 (0.78) supports B but is lower reliability."}, "decision_id": "r3_020__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Tabor Mine must select one drill head for seam J4.\nQuestion: Which drill head should be selected?\nOption A: Head Hazel\nOption B: Head Indigo\n\nPrivate source: Tabor monitor T2\nPrivate-source reliability: 0.78\nPrivate report: Tabor monitor T2 reports Head Indigo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Head Hazel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 1 has the highest reliability (0.80) and supports A; private source T2 (0.78) supports B but is lower reliability.\"\n}", "response_id": "55f92f74-0b43-9383-bddf-cfe3403b5115", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_020__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 444}, "cost_in_usd_ticks": 15659000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 444, "output_tokens_details": {"reasoning_tokens": 378}, "total_tokens": 970}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_020", "correct_option": "B", "created_at": "2026-07-23T04:01:18.360615+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.95, "message_option": "UNSURE", "rationale": "Private T2 (0.80) supports B; peer 1 (0.80) supports A; equal highest reliability and disagree so UNSURE per rule 2."}, "decision_id": "r3_020__complete__g1__n5", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Tabor Mine must select one drill head for seam J4.\nQuestion: Which drill head should be selected?\nOption A: Head Hazel\nOption B: Head Indigo\n\nPrivate source: Tabor monitor T2\nPrivate-source reliability: 0.80\nPrivate report: Tabor monitor T2 reports Head Indigo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Head Hazel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.95,\n  \"rationale\": \"Private T2 (0.80) supports B; peer 1 (0.80) supports A; equal highest reliability and disagree so UNSURE per rule 2.\"\n}", "response_id": "6ff5abf0-1b95-99ed-b6b2-a992d679e970", "source_count": 1, "source_nodes": [1], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_020__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 554}, "cost_in_usd_ticks": 18409000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 554, "output_tokens_details": {"reasoning_tokens": 484}, "total_tokens": 1080}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_020", "correct_option": "B", "created_at": "2026-07-23T04:01:27.693706+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private T2 (0.82) supports B; peer1 (0.80) supports A. Highest-reliability source selects B per rule 1."}, "decision_id": "r3_020__cycle__g1__n0", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Tabor Mine must select one drill head for seam J4.\nQuestion: Which drill head should be selected?\nOption A: Head Hazel\nOption B: Head Indigo\n\nPrivate source: Tabor monitor T2\nPrivate-source reliability: 0.82\nPrivate report: Tabor monitor T2 reports Head Indigo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Head Hazel.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private T2 (0.82) supports B; peer1 (0.80) supports A. Highest-reliability source selects B per rule 1.\"}", "response_id": "3e2dded8-516a-9822-99d5-f442edced84f", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_020__cycle", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 582}, "cost_in_usd_ticks": 15749000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 582, "output_tokens_details": {"reasoning_tokens": 529}, "total_tokens": 1108}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_020", "correct_option": "B", "created_at": "2026-07-23T04:01:34.617661+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.90 supports B (Indigo); peer reliability 0.80 supports A (Hazel). Highest reliability source selected per rule 1."}, "decision_id": "r3_020__cycle__g1__n2", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Tabor Mine must select one drill head for seam J4.\nQuestion: Which drill head should be selected?\nOption A: Head Hazel\nOption B: Head Indigo\n\nPrivate source: Tabor monitor T2\nPrivate-source reliability: 0.90\nPrivate report: Tabor monitor T2 reports Head Indigo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Head Hazel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.90 supports B (Indigo); peer reliability 0.80 supports A (Hazel). Highest reliability source selected per rule 1.\"\n}", "response_id": "acaa1d7b-bc96-9dbb-ba7a-799355e26a6c", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_020__cycle", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 448}, "cost_in_usd_ticks": 13743000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 448, "output_tokens_details": {"reasoning_tokens": 381}, "total_tokens": 974}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_020", "correct_option": "B", "created_at": "2026-07-23T04:01:42.058782+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source T2 has highest reliability (0.82) and supports B; peer node 1 has lower reliability (0.80) and supports A. No tie at highest reliability level."}, "decision_id": "r3_020__circulant_k4__g1__n0", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Tabor Mine must select one drill head for seam J4.\nQuestion: Which drill head should be selected?\nOption A: Head Hazel\nOption B: Head Indigo\n\nPrivate source: Tabor monitor T2\nPrivate-source reliability: 0.82\nPrivate report: Tabor monitor T2 reports Head Indigo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Head Hazel.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source T2 has highest reliability (0.82) and supports B; peer node 1 has lower reliability (0.80) and supports A. No tie at highest reliability level.\"}", "response_id": "b8e324de-21c7-9b36-94df-7f1df6d96199", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_020__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 494}, "cost_in_usd_ticks": 13549000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 494, "output_tokens_details": {"reasoning_tokens": 434}, "total_tokens": 1020}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_020", "correct_option": "B", "created_at": "2026-07-23T04:01:48.979642+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.90 supports B (Indigo); peer reliability 0.80 supports A (Hazel). Highest reliability source selected per rules."}, "decision_id": "r3_020__circulant_k4__g1__n2", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Tabor Mine must select one drill head for seam J4.\nQuestion: Which drill head should be selected?\nOption A: Head Hazel\nOption B: Head Indigo\n\nPrivate source: Tabor monitor T2\nPrivate-source reliability: 0.90\nPrivate report: Tabor monitor T2 reports Head Indigo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Head Hazel.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source reliability 0.90 supports B (Indigo); peer reliability 0.80 supports A (Hazel). Highest reliability source selected per rules.\"}", "response_id": "be8492a2-a2ba-9836-9cc0-db65fc591863", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_020__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 500}, "cost_in_usd_ticks": 13699000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 500, "output_tokens_details": {"reasoning_tokens": 447}, "total_tokens": 1026}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_020", "correct_option": "B", "created_at": "2026-07-23T04:01:56.967743+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80 > 0.74) and supports A; private source supports B but lower reliability."}, "decision_id": "r3_020__circulant_k4__g1__n3", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Tabor Mine must select one drill head for seam J4.\nQuestion: Which drill head should be selected?\nOption A: Head Hazel\nOption B: Head Indigo\n\nPrivate source: Tabor monitor T2\nPrivate-source reliability: 0.74\nPrivate report: Tabor monitor T2 reports Head Indigo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Head Hazel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 1 has highest reliability (0.80 > 0.74) and supports A; private source supports B but lower reliability.\"\n}", "response_id": "3fdc914b-bc33-9d8f-adad-4610df974ecd", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_020__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 555}, "cost_in_usd_ticks": 18434000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 555, "output_tokens_details": {"reasoning_tokens": 493}, "total_tokens": 1081}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_020", "correct_option": "B", "created_at": "2026-07-23T04:02:04.544370+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private T2 (0.80) supports B; peer 1 (0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_020__circulant_k4__g1__n5", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Tabor Mine must select one drill head for seam J4.\nQuestion: Which drill head should be selected?\nOption A: Head Hazel\nOption B: Head Indigo\n\nPrivate source: Tabor monitor T2\nPrivate-source reliability: 0.80\nPrivate report: Tabor monitor T2 reports Head Indigo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Head Hazel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private T2 (0.80) supports B; peer 1 (0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "502ccb5f-e907-9038-875d-5eb6b83d4f97", "source_count": 1, "source_nodes": [1], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_020__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 517}, "cost_in_usd_ticks": 14124000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 517, "output_tokens_details": {"reasoning_tokens": 444}, "total_tokens": 1043}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_021", "correct_option": "A", "created_at": "2026-07-23T04:02:11.710295+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Private source U3 reliability 0.82 supports A; peer node 2 reliability 0.80 supports B; highest reliability selects A"}, "decision_id": "r3_021__complete__g1__n0", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Ulric Dock must select one mooring point for vessel R7.\nQuestion: Which mooring point should be selected?\nOption A: Point Jade\nOption B: Point Knoll\n\nPrivate source: Ulric receiver U3\nPrivate-source reliability: 0.82\nPrivate report: Ulric receiver U3 reports Point Jade.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Point Knoll.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Private source U3 reliability 0.82 supports A; peer node 2 reliability 0.80 supports B; highest reliability selects A\"\n}", "response_id": "80e2e568-a798-9341-933d-9fa3921dde5b", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_021__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 498}, "cost_in_usd_ticks": 15018000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 498, "output_tokens_details": {"reasoning_tokens": 436}, "total_tokens": 1026}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_021", "correct_option": "A", "created_at": "2026-07-23T04:02:19.084813+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source U3 has highest reliability (0.86) and supports A; peer node 2 has lower reliability (0.80) and supports B."}, "decision_id": "r3_021__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Ulric Dock must select one mooring point for vessel R7.\nQuestion: Which mooring point should be selected?\nOption A: Point Jade\nOption B: Point Knoll\n\nPrivate source: Ulric receiver U3\nPrivate-source reliability: 0.86\nPrivate report: Ulric receiver U3 reports Point Jade.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Point Knoll.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source U3 has highest reliability (0.86) and supports A; peer node 2 has lower reliability (0.80) and supports B.\"\n}", "response_id": "76d744fd-6ee3-95fb-9db7-d40eea682af5", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_021__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 439}, "cost_in_usd_ticks": 13543000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 439, "output_tokens_details": {"reasoning_tokens": 374}, "total_tokens": 967}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_021", "correct_option": "A", "created_at": "2026-07-23T04:02:26.103408+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has highest reliability (0.80) and supports B; private source (0.74) supports A but is lower reliability."}, "decision_id": "r3_021__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Ulric Dock must select one mooring point for vessel R7.\nQuestion: Which mooring point should be selected?\nOption A: Point Jade\nOption B: Point Knoll\n\nPrivate source: Ulric receiver U3\nPrivate-source reliability: 0.74\nPrivate report: Ulric receiver U3 reports Point Jade.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Point Knoll.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 2 has highest reliability (0.80) and supports B; private source (0.74) supports A but is lower reliability.\"\n}", "response_id": "3786808e-1923-9ad1-8541-67c83546b495", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_021__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 531}, "cost_in_usd_ticks": 17859000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 531, "output_tokens_details": {"reasoning_tokens": 468}, "total_tokens": 1059}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_021", "correct_option": "A", "created_at": "2026-07-23T04:02:33.316542+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has the highest reliability (0.80) and supports Point Knoll (B); private source U3 (0.78) supports A but is lower reliability."}, "decision_id": "r3_021__complete__g1__n4", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Ulric Dock must select one mooring point for vessel R7.\nQuestion: Which mooring point should be selected?\nOption A: Point Jade\nOption B: Point Knoll\n\nPrivate source: Ulric receiver U3\nPrivate-source reliability: 0.78\nPrivate report: Ulric receiver U3 reports Point Jade.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Point Knoll.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Peer node 2 has the highest reliability (0.80) and supports Point Knoll (B); private source U3 (0.78) supports A but is lower reliability.\"}", "response_id": "50cda009-ee9f-9649-baa6-77eb39dbdf36", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_021__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 465}, "cost_in_usd_ticks": 16209000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 465, "output_tokens_details": {"reasoning_tokens": 407}, "total_tokens": 993}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_021", "correct_option": "A", "created_at": "2026-07-23T04:02:40.487242+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private U3 (0.80) supports A; peer 2 (0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_021__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Ulric Dock must select one mooring point for vessel R7.\nQuestion: Which mooring point should be selected?\nOption A: Point Jade\nOption B: Point Knoll\n\nPrivate source: Ulric receiver U3\nPrivate-source reliability: 0.80\nPrivate report: Ulric receiver U3 reports Point Jade.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Point Knoll.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":0.9,\"rationale\":\"Private U3 (0.80) supports A; peer 2 (0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"}", "response_id": "23df6d29-afba-9dc2-a3c0-772250b1fa72", "source_count": 1, "source_nodes": [2], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_021__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 478}, "cost_in_usd_ticks": 14518000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 478, "output_tokens_details": {"reasoning_tokens": 417}, "total_tokens": 1006}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_021", "correct_option": "A", "created_at": "2026-07-23T04:02:47.532521+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source U3 has highest reliability (0.82) and supports A; peer at 0.80 supports B but lower reliability so A selected per rules."}, "decision_id": "r3_021__circulant_k4__g1__n0", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Ulric Dock must select one mooring point for vessel R7.\nQuestion: Which mooring point should be selected?\nOption A: Point Jade\nOption B: Point Knoll\n\nPrivate source: Ulric receiver U3\nPrivate-source reliability: 0.82\nPrivate report: Ulric receiver U3 reports Point Jade.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Point Knoll.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source U3 has highest reliability (0.82) and supports A; peer at 0.80 supports B but lower reliability so A selected per rules.\"}", "response_id": "33bed9c0-837f-9ca7-bf7f-f54f5cfff7d5", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_021__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 447}, "cost_in_usd_ticks": 15759000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 447, "output_tokens_details": {"reasoning_tokens": 393}, "total_tokens": 975}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_021", "correct_option": "A", "created_at": "2026-07-23T04:02:53.593318+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source U3 has highest reliability (0.86) and supports A; peer 2 (0.80) supports B but lower reliability so ignored per rule 1."}, "decision_id": "r3_021__circulant_k4__g1__n1", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Ulric Dock must select one mooring point for vessel R7.\nQuestion: Which mooring point should be selected?\nOption A: Point Jade\nOption B: Point Knoll\n\nPrivate source: Ulric receiver U3\nPrivate-source reliability: 0.86\nPrivate report: Ulric receiver U3 reports Point Jade.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Point Knoll.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source U3 has highest reliability (0.86) and supports A; peer 2 (0.80) supports B but lower reliability so ignored per rule 1.\"\n}", "response_id": "eb84d97a-e4d4-9ac1-9e8b-4ed2aeceedaa", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_021__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 437}, "cost_in_usd_ticks": 13493000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 437, "output_tokens_details": {"reasoning_tokens": 368}, "total_tokens": 965}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_021", "correct_option": "A", "created_at": "2026-07-23T04:02:59.337233+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has highest reliability (0.80) and supports B; private source lower at 0.74 supports A."}, "decision_id": "r3_021__circulant_k4__g1__n3", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Ulric Dock must select one mooring point for vessel R7.\nQuestion: Which mooring point should be selected?\nOption A: Point Jade\nOption B: Point Knoll\n\nPrivate source: Ulric receiver U3\nPrivate-source reliability: 0.74\nPrivate report: Ulric receiver U3 reports Point Jade.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Point Knoll.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 2 has highest reliability (0.80) and supports B; private source lower at 0.74 supports A.\"\n}", "response_id": "4b472984-3e9c-92a2-8c11-680c051976c4", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_021__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 362}, "cost_in_usd_ticks": 11618000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 362, "output_tokens_details": {"reasoning_tokens": 302}, "total_tokens": 890}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_021", "correct_option": "A", "created_at": "2026-07-23T04:03:05.916385+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has highest reliability (0.80) supporting B; U3 at 0.78 supports A."}, "decision_id": "r3_021__circulant_k4__g1__n4", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Ulric Dock must select one mooring point for vessel R7.\nQuestion: Which mooring point should be selected?\nOption A: Point Jade\nOption B: Point Knoll\n\nPrivate source: Ulric receiver U3\nPrivate-source reliability: 0.78\nPrivate report: Ulric receiver U3 reports Point Jade.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Point Knoll.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 2 has highest reliability (0.80) supporting B; U3 at 0.78 supports A.\"\n}", "response_id": "151e527e-1767-9e17-b4eb-582885f29d57", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_021__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 527}, "cost_in_usd_ticks": 17759000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 527, "output_tokens_details": {"reasoning_tokens": 469}, "total_tokens": 1055}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_021", "correct_option": "A", "created_at": "2026-07-23T04:03:12.339978+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source U3 has highest reliability (0.86) and supports A; peer node 2 (0.80) supports B but lower reliability so ignored per rules."}, "decision_id": "r3_021__cycle__g1__n1", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Ulric Dock must select one mooring point for vessel R7.\nQuestion: Which mooring point should be selected?\nOption A: Point Jade\nOption B: Point Knoll\n\nPrivate source: Ulric receiver U3\nPrivate-source reliability: 0.86\nPrivate report: Ulric receiver U3 reports Point Jade.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Point Knoll.", "provider": "xai-responses", "raw_text": "{\n\"answer_option\": \"A\",\n\"message_option\": \"A\",\n\"confidence\": 0.9,\n\"rationale\": \"Private source U3 has highest reliability (0.86) and supports A; peer node 2 (0.80) supports B but lower reliability so ignored per rules.\"\n}", "response_id": "47ef2038-c08c-97f7-bd75-5ffd7ff79dd8", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_021__cycle", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 471}, "cost_in_usd_ticks": 12999000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 471, "output_tokens_details": {"reasoning_tokens": 407}, "total_tokens": 999}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_021", "correct_option": "A", "created_at": "2026-07-23T04:03:19.912255+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has the highest reliability at 0.80 and supports Point Knoll (B); private U3 at 0.74 supports A but is lower reliability."}, "decision_id": "r3_021__cycle__g1__n3", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Ulric Dock must select one mooring point for vessel R7.\nQuestion: Which mooring point should be selected?\nOption A: Point Jade\nOption B: Point Knoll\n\nPrivate source: Ulric receiver U3\nPrivate-source reliability: 0.74\nPrivate report: Ulric receiver U3 reports Point Jade.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Point Knoll.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 2 has the highest reliability at 0.80 and supports Point Knoll (B); private U3 at 0.74 supports A but is lower reliability.\"\n}", "response_id": "2febfe18-f3d9-9f90-9fcb-397da063e2e5", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_021__cycle", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 615}, "cost_in_usd_ticks": 16599000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 615, "output_tokens_details": {"reasoning_tokens": 546}, "total_tokens": 1143}}
{"cascade_scope": "full_cascade", "claim_id": "r3_022", "correct_option": "B", "created_at": "2026-07-23T04:03:27.600365+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source V4 has highest reliability (0.90) and supports B; peer node 3 has lower reliability (0.80) and supports A."}, "decision_id": "r3_022__cycle__g1__n2", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Vela Works must select one annealing line for batch M3.\nQuestion: Which line should be selected?\nOption A: Line Laurel\nOption B: Line Mica\n\nPrivate source: Vela gauge V4\nPrivate-source reliability: 0.90\nPrivate report: Vela gauge V4 reports Line Mica.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Line Laurel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source V4 has highest reliability (0.90) and supports B; peer node 3 has lower reliability (0.80) and supports A.\"\n}", "response_id": "332f3bda-e19b-9680-b322-2cb9abf046bf", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_022__cycle", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 515}, "cost_in_usd_ticks": 15405500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 515, "output_tokens_details": {"reasoning_tokens": 450}, "total_tokens": 1040}}
{"cascade_scope": "full_cascade", "claim_id": "r3_022", "correct_option": "B", "created_at": "2026-07-23T04:03:33.735340+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80) and supports A; private V4 (0.78) supports B but lower reliability."}, "decision_id": "r3_022__cycle__g1__n4", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Vela Works must select one annealing line for batch M3.\nQuestion: Which line should be selected?\nOption A: Line Laurel\nOption B: Line Mica\n\nPrivate source: Vela gauge V4\nPrivate-source reliability: 0.78\nPrivate report: Vela gauge V4 reports Line Mica.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Line Laurel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Peer node 3 has highest reliability (0.80) and supports A; private V4 (0.78) supports B but lower reliability.\"\n}", "response_id": "666b4aa0-9549-9a30-9688-4c4938d27fee", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_022__cycle", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 409}, "cost_in_usd_ticks": 14771500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 409, "output_tokens_details": {"reasoning_tokens": 346}, "total_tokens": 934}}
{"cascade_scope": "full_cascade", "claim_id": "r3_022", "correct_option": "B", "created_at": "2026-07-23T04:03:40.063002+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private V4 (rel 0.80) supports B; peer 4 (rel 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_022__cycle__g2__n5", "degree": 2, "false_option": "A", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 2.\nContext: The fictional Vela Works must select one annealing line for batch M3.\nQuestion: Which line should be selected?\nOption A: Line Laurel\nOption B: Line Mica\n\nPrivate source: Vela gauge V4\nPrivate-source reliability: 0.80\nPrivate report: Vela gauge V4 reports Line Mica.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Line Laurel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private V4 (rel 0.80) supports B; peer 4 (rel 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "264467ae-4817-9b6a-ba28-32eff7b73a62", "source_count": 1, "source_nodes": [4], "state": "E", "status": "ok", "topology": "cycle", "trial_id": "r3_022__cycle", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 483}, "cost_in_usd_ticks": 16621500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 483, "output_tokens_details": {"reasoning_tokens": 406}, "total_tokens": 1008}}
{"cascade_scope": "full_cascade", "claim_id": "r3_022", "correct_option": "B", "created_at": "2026-07-23T04:03:46.636633+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source V4 has highest reliability (0.86) and supports B; peer node 3 has lower reliability (0.80) and supports A."}, "decision_id": "r3_022__circulant_k4__g1__n1", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Vela Works must select one annealing line for batch M3.\nQuestion: Which line should be selected?\nOption A: Line Laurel\nOption B: Line Mica\n\nPrivate source: Vela gauge V4\nPrivate-source reliability: 0.86\nPrivate report: Vela gauge V4 reports Line Mica.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Line Laurel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source V4 has highest reliability (0.86) and supports B; peer node 3 has lower reliability (0.80) and supports A.\"\n}", "response_id": "15aa0ff9-88cc-9eff-96f1-a50e8d7513cb", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_022__circulant_k4", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 466}, "cost_in_usd_ticks": 14180500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 466, "output_tokens_details": {"reasoning_tokens": 401}, "total_tokens": 991}}
{"cascade_scope": "full_cascade", "claim_id": "r3_022", "correct_option": "B", "created_at": "2026-07-23T04:03:54.502177+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.90 supports B; peer at 0.80 supports A. Highest reliability source selected per rules."}, "decision_id": "r3_022__circulant_k4__g1__n2", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Vela Works must select one annealing line for batch M3.\nQuestion: Which line should be selected?\nOption A: Line Laurel\nOption B: Line Mica\n\nPrivate source: Vela gauge V4\nPrivate-source reliability: 0.90\nPrivate report: Vela gauge V4 reports Line Mica.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Line Laurel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.90 supports B; peer at 0.80 supports A. Highest reliability source selected per rules.\"\n}", "response_id": "c3bfbeba-8d7a-9bf4-a926-854491a37c26", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_022__circulant_k4", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 530}, "cost_in_usd_ticks": 17796500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 530, "output_tokens_details": {"reasoning_tokens": 471}, "total_tokens": 1055}}
{"cascade_scope": "full_cascade", "claim_id": "r3_022", "correct_option": "B", "created_at": "2026-07-23T04:04:02.319257+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80) and supports A; private V4 (0.78) supports B."}, "decision_id": "r3_022__circulant_k4__g1__n4", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Vela Works must select one annealing line for batch M3.\nQuestion: Which line should be selected?\nOption A: Line Laurel\nOption B: Line Mica\n\nPrivate source: Vela gauge V4\nPrivate-source reliability: 0.78\nPrivate report: Vela gauge V4 reports Line Mica.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Line Laurel.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.85,\"rationale\":\"Peer node 3 has highest reliability (0.80) and supports A; private V4 (0.78) supports B.\"}", "response_id": "8ab25914-2914-932a-b17b-8fc683db35da", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_022__circulant_k4", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 493}, "cost_in_usd_ticks": 14855500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 493, "output_tokens_details": {"reasoning_tokens": 445}, "total_tokens": 1018}}
{"cascade_scope": "full_cascade", "claim_id": "r3_022", "correct_option": "B", "created_at": "2026-07-23T04:04:11.113563+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.95, "message_option": "UNSURE", "rationale": "Private V4 (rel 0.80) supports B; peer 3 (rel 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_022__circulant_k4__g1__n5", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Vela Works must select one annealing line for batch M3.\nQuestion: Which line should be selected?\nOption A: Line Laurel\nOption B: Line Mica\n\nPrivate source: Vela gauge V4\nPrivate-source reliability: 0.80\nPrivate report: Vela gauge V4 reports Line Mica.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Line Laurel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.95,\n  \"rationale\": \"Private V4 (rel 0.80) supports B; peer 3 (rel 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "a1c8884d-24f9-9d58-815a-fc8f9357fae4", "source_count": 1, "source_nodes": [3], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_022__circulant_k4", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 482}, "cost_in_usd_ticks": 14580500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 482, "output_tokens_details": {"reasoning_tokens": 405}, "total_tokens": 1007}}
{"cascade_scope": "full_cascade", "claim_id": "r3_022", "correct_option": "B", "created_at": "2026-07-23T04:04:17.621970+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source V4 has highest reliability (0.82) and supports B; peer report at 0.80 supports A but lower reliability so ignored per rule 1."}, "decision_id": "r3_022__circulant_k4__g2__n0", "degree": 4, "false_option": "A", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 2.\nContext: The fictional Vela Works must select one annealing line for batch M3.\nQuestion: Which line should be selected?\nOption A: Line Laurel\nOption B: Line Mica\n\nPrivate source: Vela gauge V4\nPrivate-source reliability: 0.82\nPrivate report: Vela gauge V4 reports Line Mica.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Line Laurel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source V4 has highest reliability (0.82) and supports B; peer report at 0.80 supports A but lower reliability so ignored per rule 1.\"\n}", "response_id": "21a092f2-7d30-9019-bc86-68d41a3fa1d3", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_022__circulant_k4", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 462}, "cost_in_usd_ticks": 16096500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 462, "output_tokens_details": {"reasoning_tokens": 394}, "total_tokens": 987}}
{"cascade_scope": "full_cascade", "claim_id": "r3_022", "correct_option": "B", "created_at": "2026-07-23T04:04:25.302762+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.82 exceeds peer 0.80 and supports B; no tie at highest reliability."}, "decision_id": "r3_022__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Vela Works must select one annealing line for batch M3.\nQuestion: Which line should be selected?\nOption A: Line Laurel\nOption B: Line Mica\n\nPrivate source: Vela gauge V4\nPrivate-source reliability: 0.82\nPrivate report: Vela gauge V4 reports Line Mica.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Line Laurel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.82 exceeds peer 0.80 and supports B; no tie at highest reliability.\"\n}", "response_id": "c7bb89fc-b099-9fd9-b69f-876b9bc8b6c9", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_022__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 521}, "cost_in_usd_ticks": 15555500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 521, "output_tokens_details": {"reasoning_tokens": 465}, "total_tokens": 1046}}
{"cascade_scope": "full_cascade", "claim_id": "r3_022", "correct_option": "B", "created_at": "2026-07-23T04:04:33.738262+00:00", "decision": {"answer_option": "B", "confidence": 0.86, "message_option": "B", "rationale": "Private V4 (0.86) supports B; peer 3 (0.80) supports A. Highest reliability source is V4, so select B."}, "decision_id": "r3_022__complete__g1__n1", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Vela Works must select one annealing line for batch M3.\nQuestion: Which line should be selected?\nOption A: Line Laurel\nOption B: Line Mica\n\nPrivate source: Vela gauge V4\nPrivate-source reliability: 0.86\nPrivate report: Vela gauge V4 reports Line Mica.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Line Laurel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.86,\n  \"rationale\": \"Private V4 (0.86) supports B; peer 3 (0.80) supports A. Highest reliability source is V4, so select B.\"\n}", "response_id": "3b0ac656-ed45-9e2d-9531-cf34e48db450", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_022__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 564}, "cost_in_usd_ticks": 16630500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 564, "output_tokens_details": {"reasoning_tokens": 498}, "total_tokens": 1089}}
{"cascade_scope": "full_cascade", "claim_id": "r3_022", "correct_option": "B", "created_at": "2026-07-23T04:04:41.319880+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source V4 has highest reliability (0.90) and supports B; peer 3 at 0.80 supports A but lower reliability so ignored per rule 1."}, "decision_id": "r3_022__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Vela Works must select one annealing line for batch M3.\nQuestion: Which line should be selected?\nOption A: Line Laurel\nOption B: Line Mica\n\nPrivate source: Vela gauge V4\nPrivate-source reliability: 0.90\nPrivate report: Vela gauge V4 reports Line Mica.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Line Laurel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source V4 has highest reliability (0.90) and supports B; peer 3 at 0.80 supports A but lower reliability so ignored per rule 1.\"\n}", "response_id": "d7611960-8f71-9bd7-86ba-0a1448f64e40", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_022__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 467}, "cost_in_usd_ticks": 12861500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 467, "output_tokens_details": {"reasoning_tokens": 398}, "total_tokens": 992}}
{"cascade_scope": "full_cascade", "claim_id": "r3_022", "correct_option": "B", "created_at": "2026-07-23T04:04:48.177755+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80) and supports A; private source reliability 0.78 supports B."}, "decision_id": "r3_022__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Vela Works must select one annealing line for batch M3.\nQuestion: Which line should be selected?\nOption A: Line Laurel\nOption B: Line Mica\n\nPrivate source: Vela gauge V4\nPrivate-source reliability: 0.78\nPrivate report: Vela gauge V4 reports Line Mica.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Line Laurel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 3 has highest reliability (0.80) and supports A; private source reliability 0.78 supports B.\"\n}", "response_id": "d6326fe6-3be1-9e8d-9a75-2daf2ef18764", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_022__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 474}, "cost_in_usd_ticks": 14380500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 474, "output_tokens_details": {"reasoning_tokens": 415}, "total_tokens": 999}}
{"cascade_scope": "full_cascade", "claim_id": "r3_022", "correct_option": "B", "created_at": "2026-07-23T04:04:54.835535+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private V4 (rel 0.80) supports B; peer 3 (rel 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_022__complete__g1__n5", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Vela Works must select one annealing line for batch M3.\nQuestion: Which line should be selected?\nOption A: Line Laurel\nOption B: Line Mica\n\nPrivate source: Vela gauge V4\nPrivate-source reliability: 0.80\nPrivate report: Vela gauge V4 reports Line Mica.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Line Laurel.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":0.9,\"rationale\":\"Private V4 (rel 0.80) supports B; peer 3 (rel 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"}", "response_id": "ad2b94f4-87e8-96b3-9f59-98329e628c95", "source_count": 1, "source_nodes": [3], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_022__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 513}, "cost_in_usd_ticks": 14011500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 513, "output_tokens_details": {"reasoning_tokens": 448}, "total_tokens": 1038}}
{"cascade_scope": "full_cascade", "claim_id": "r3_023", "correct_option": "A", "created_at": "2026-07-23T04:05:01.399382+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has highest reliability (0.80) supporting B; private W5 (0.74) supports A but lower reliability."}, "decision_id": "r3_023__cycle__g1__n3", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Wren Yard must select one saw for timber class F8.\nQuestion: Which saw should be selected?\nOption A: Saw North\nOption B: Saw Opal\n\nPrivate source: Wren tag reader W5\nPrivate-source reliability: 0.74\nPrivate report: Wren tag reader W5 reports Saw North.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Saw Opal.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 4 has highest reliability (0.80) supporting B; private W5 (0.74) supports A but lower reliability.\"\n}", "response_id": "1ae74834-c64a-998c-adcb-06b5ce2e06d9", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_023__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 515}, "cost_in_usd_ticks": 15393000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 515, "output_tokens_details": {"reasoning_tokens": 453}, "total_tokens": 1039}}
{"cascade_scope": "full_cascade", "claim_id": "r3_023", "correct_option": "A", "created_at": "2026-07-23T04:05:10.705665+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.95, "message_option": "UNSURE", "rationale": "Private source W5 (0.80) supports A; peer node 4 (0.80) supports B. Highest reliabilities tie on disagreeing sources, so select UNSURE per rule 2."}, "decision_id": "r3_023__cycle__g1__n5", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Wren Yard must select one saw for timber class F8.\nQuestion: Which saw should be selected?\nOption A: Saw North\nOption B: Saw Opal\n\nPrivate source: Wren tag reader W5\nPrivate-source reliability: 0.80\nPrivate report: Wren tag reader W5 reports Saw North.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Saw Opal.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.95,\n  \"rationale\": \"Private source W5 (0.80) supports A; peer node 4 (0.80) supports B. Highest reliabilities tie on disagreeing sources, so select UNSURE per rule 2.\"\n}", "response_id": "2e12206f-ba5b-9fcd-8e74-ba7dd523b48b", "source_count": 1, "source_nodes": [4], "state": "E", "status": "ok", "topology": "cycle", "trial_id": "r3_023__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 580}, "cost_in_usd_ticks": 19034000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 580, "output_tokens_details": {"reasoning_tokens": 503}, "total_tokens": 1104}}
{"cascade_scope": "full_cascade", "claim_id": "r3_023", "correct_option": "A", "created_at": "2026-07-23T04:05:18.139085+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source W5 has highest reliability (0.90) and supports A; peer node 3 at 0.80 supports B but is lower reliability."}, "decision_id": "r3_023__cycle__g2__n2", "degree": 2, "false_option": "B", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 2.\nContext: The fictional Wren Yard must select one saw for timber class F8.\nQuestion: Which saw should be selected?\nOption A: Saw North\nOption B: Saw Opal\n\nPrivate source: Wren tag reader W5\nPrivate-source reliability: 0.90\nPrivate report: Wren tag reader W5 reports Saw North.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Saw Opal.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source W5 has highest reliability (0.90) and supports A; peer node 3 at 0.80 supports B but is lower reliability.\"\n}", "response_id": "adbc0143-884c-9483-9bc3-310235641b13", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_023__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 480}, "cost_in_usd_ticks": 14518000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 480, "output_tokens_details": {"reasoning_tokens": 415}, "total_tokens": 1004}}
{"cascade_scope": "full_cascade", "claim_id": "r3_023", "correct_option": "A", "created_at": "2026-07-23T04:05:24.648407+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Private source W5 has highest reliability (0.82) and supports A; peer node 4 at 0.80 supports B but is lower reliability."}, "decision_id": "r3_023__complete__g1__n0", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Wren Yard must select one saw for timber class F8.\nQuestion: Which saw should be selected?\nOption A: Saw North\nOption B: Saw Opal\n\nPrivate source: Wren tag reader W5\nPrivate-source reliability: 0.82\nPrivate report: Wren tag reader W5 reports Saw North.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Saw Opal.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.85,\"rationale\":\"Private source W5 has highest reliability (0.82) and supports A; peer node 4 at 0.80 supports B but is lower reliability.\"}", "response_id": "30373b48-e8d2-9655-9a25-f302b3d28c1f", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_023__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 374}, "cost_in_usd_ticks": 11868000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 374, "output_tokens_details": {"reasoning_tokens": 321}, "total_tokens": 898}}
{"cascade_scope": "full_cascade", "claim_id": "r3_023", "correct_option": "A", "created_at": "2026-07-23T04:05:31.800245+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source W5 has highest reliability (0.86) and supports A; peer 4 has lower reliability (0.80) and supports B."}, "decision_id": "r3_023__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Wren Yard must select one saw for timber class F8.\nQuestion: Which saw should be selected?\nOption A: Saw North\nOption B: Saw Opal\n\nPrivate source: Wren tag reader W5\nPrivate-source reliability: 0.86\nPrivate report: Wren tag reader W5 reports Saw North.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Saw Opal.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source W5 has highest reliability (0.86) and supports A; peer 4 has lower reliability (0.80) and supports B.\"\n}", "response_id": "00037816-7ea0-91b1-81af-7be5211c0bc7", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_023__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 473}, "cost_in_usd_ticks": 14343000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 473, "output_tokens_details": {"reasoning_tokens": 409}, "total_tokens": 997}}
{"cascade_scope": "full_cascade", "claim_id": "r3_023", "correct_option": "A", "created_at": "2026-07-23T04:05:37.653631+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source W5 reliability 0.90 supports A; peer node 4 reliability 0.80 supports B. Highest reliability source selected per rules."}, "decision_id": "r3_023__complete__g1__n2", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Wren Yard must select one saw for timber class F8.\nQuestion: Which saw should be selected?\nOption A: Saw North\nOption B: Saw Opal\n\nPrivate source: Wren tag reader W5\nPrivate-source reliability: 0.90\nPrivate report: Wren tag reader W5 reports Saw North.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Saw Opal.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source W5 reliability 0.90 supports A; peer node 4 reliability 0.80 supports B. Highest reliability source selected per rules.\"}", "response_id": "ae04910b-5917-9f95-abc5-641b9e9242ba", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_023__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 389}, "cost_in_usd_ticks": 12243000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 389, "output_tokens_details": {"reasoning_tokens": 337}, "total_tokens": 913}}
{"cascade_scope": "full_cascade", "claim_id": "r3_023", "correct_option": "A", "created_at": "2026-07-23T04:05:45.232410+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has highest reliability (0.80) supporting B; private source (0.74) supports A but lower reliability so B selected."}, "decision_id": "r3_023__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Wren Yard must select one saw for timber class F8.\nQuestion: Which saw should be selected?\nOption A: Saw North\nOption B: Saw Opal\n\nPrivate source: Wren tag reader W5\nPrivate-source reliability: 0.74\nPrivate report: Wren tag reader W5 reports Saw North.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Saw Opal.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 4 has highest reliability (0.80) supporting B; private source (0.74) supports A but lower reliability so B selected.\"\n}", "response_id": "4ad4c4df-d4e1-9e26-b50b-40c026b410d1", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_023__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 416}, "cost_in_usd_ticks": 11574000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 416, "output_tokens_details": {"reasoning_tokens": 352}, "total_tokens": 940}}
{"cascade_scope": "full_cascade", "claim_id": "r3_023", "correct_option": "A", "created_at": "2026-07-23T04:05:53.412531+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source W5 (reliability 0.80) supports A; peer node 4 (reliability 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE."}, "decision_id": "r3_023__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Wren Yard must select one saw for timber class F8.\nQuestion: Which saw should be selected?\nOption A: Saw North\nOption B: Saw Opal\n\nPrivate source: Wren tag reader W5\nPrivate-source reliability: 0.80\nPrivate report: Wren tag reader W5 reports Saw North.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Saw Opal.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source W5 (reliability 0.80) supports A; peer node 4 (reliability 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE.\"\n}", "response_id": "150485b4-98b8-944c-91cf-8f47b4726afb", "source_count": 1, "source_nodes": [4], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_023__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 582}, "cost_in_usd_ticks": 19084000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 582, "output_tokens_details": {"reasoning_tokens": 505}, "total_tokens": 1106}}
{"cascade_scope": "full_cascade", "claim_id": "r3_023", "correct_option": "A", "created_at": "2026-07-23T04:06:01.641123+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Private source W5 reliability 0.82 supports A; exceeds peer node 4 reliability 0.80 supporting B; no tie."}, "decision_id": "r3_023__circulant_k4__g1__n0", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Wren Yard must select one saw for timber class F8.\nQuestion: Which saw should be selected?\nOption A: Saw North\nOption B: Saw Opal\n\nPrivate source: Wren tag reader W5\nPrivate-source reliability: 0.82\nPrivate report: Wren tag reader W5 reports Saw North.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Saw Opal.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Private source W5 reliability 0.82 supports A; exceeds peer node 4 reliability 0.80 supporting B; no tie.\"\n}", "response_id": "3cd044d9-36ab-9c8d-aa66-8afaadc7a233", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_023__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 591}, "cost_in_usd_ticks": 15949000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 591, "output_tokens_details": {"reasoning_tokens": 530}, "total_tokens": 1115}}
{"cascade_scope": "full_cascade", "claim_id": "r3_023", "correct_option": "A", "created_at": "2026-07-23T04:06:08.620461+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source W5 has highest reliability (0.90) and supports A; peer node 4 has lower reliability (0.80) and supports B."}, "decision_id": "r3_023__circulant_k4__g1__n2", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Wren Yard must select one saw for timber class F8.\nQuestion: Which saw should be selected?\nOption A: Saw North\nOption B: Saw Opal\n\nPrivate source: Wren tag reader W5\nPrivate-source reliability: 0.90\nPrivate report: Wren tag reader W5 reports Saw North.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Saw Opal.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source W5 has highest reliability (0.90) and supports A; peer node 4 has lower reliability (0.80) and supports B.\"\n}", "response_id": "9b76e1d3-8c98-9759-b97c-4d505734e96f", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_023__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 517}, "cost_in_usd_ticks": 15443000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 517, "output_tokens_details": {"reasoning_tokens": 452}, "total_tokens": 1041}}
{"cascade_scope": "full_cascade", "claim_id": "r3_023", "correct_option": "A", "created_at": "2026-07-23T04:06:16.168303+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has the highest reliability (0.80) and supports Saw Opal (B); private source W5 (0.74) supports A but is lower reliability."}, "decision_id": "r3_023__circulant_k4__g1__n3", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Wren Yard must select one saw for timber class F8.\nQuestion: Which saw should be selected?\nOption A: Saw North\nOption B: Saw Opal\n\nPrivate source: Wren tag reader W5\nPrivate-source reliability: 0.74\nPrivate report: Wren tag reader W5 reports Saw North.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Saw Opal.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 4 has the highest reliability (0.80) and supports Saw Opal (B); private source W5 (0.74) supports A but is lower reliability.\"\n}", "response_id": "f10499d8-4ffe-9786-826b-2926e99f0e5e", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_023__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 486}, "cost_in_usd_ticks": 13324000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 486, "output_tokens_details": {"reasoning_tokens": 417}, "total_tokens": 1010}}
{"cascade_scope": "full_cascade", "claim_id": "r3_023", "correct_option": "A", "created_at": "2026-07-23T04:06:24.945560+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private W5 (0.80) supports A; peer 4 (0.80) supports B; equal max reliability and disagreement triggers UNSURE per rule 2."}, "decision_id": "r3_023__circulant_k4__g1__n5", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Wren Yard must select one saw for timber class F8.\nQuestion: Which saw should be selected?\nOption A: Saw North\nOption B: Saw Opal\n\nPrivate source: Wren tag reader W5\nPrivate-source reliability: 0.80\nPrivate report: Wren tag reader W5 reports Saw North.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Saw Opal.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":0.9,\"rationale\":\"Private W5 (0.80) supports A; peer 4 (0.80) supports B; equal max reliability and disagreement triggers UNSURE per rule 2.\"}", "response_id": "f44c16cf-d179-9e2a-95e8-cad7c2ea92e8", "source_count": 1, "source_nodes": [4], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_023__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 494}, "cost_in_usd_ticks": 16884000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 494, "output_tokens_details": {"reasoning_tokens": 436}, "total_tokens": 1018}}
{"cascade_scope": "full_cascade", "claim_id": "r3_023", "correct_option": "A", "created_at": "2026-07-23T04:06:32.728841+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source W5 has highest reliability 0.86 supporting A; peer at 0.80 supports B but lower reliability so ignored per rule 1."}, "decision_id": "r3_023__circulant_k4__g2__n1", "degree": 4, "false_option": "B", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 2.\nContext: The fictional Wren Yard must select one saw for timber class F8.\nQuestion: Which saw should be selected?\nOption A: Saw North\nOption B: Saw Opal\n\nPrivate source: Wren tag reader W5\nPrivate-source reliability: 0.86\nPrivate report: Wren tag reader W5 reports Saw North.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Saw Opal.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source W5 has highest reliability 0.86 supporting A; peer at 0.80 supports B but lower reliability so ignored per rule 1.\"\n}", "response_id": "e587d4b7-7fa2-924d-9653-275caf7c4a12", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_023__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 500}, "cost_in_usd_ticks": 15018000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 500, "output_tokens_details": {"reasoning_tokens": 435}, "total_tokens": 1024}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_024", "correct_option": "B", "created_at": "2026-07-23T04:06:39.591938+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source X6 has highest reliability (0.82) and supports B; peer 5 at 0.80 supports A."}, "decision_id": "r3_024__circulant_k4__g1__n0", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Xeran Hangar must select one tow bar for aircraft L6.\nQuestion: Which tow bar should be selected?\nOption A: Bar Pine\nOption B: Bar Quill\n\nPrivate source: Xeran scanner X6\nPrivate-source reliability: 0.82\nPrivate report: Xeran scanner X6 reports Bar Quill.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Bar Pine.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source X6 has highest reliability (0.82) and supports B; peer 5 at 0.80 supports A.\"\n}", "response_id": "a97c0c46-2df7-9c4c-a0d6-8e1bc0c22e8a", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_024__circulant_k4", "usage": {"context_details": {"input_tokens": 527, "output_tokens": 484}, "cost_in_usd_ticks": 14655500, "input_tokens": 527, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 484, "output_tokens_details": {"reasoning_tokens": 424}, "total_tokens": 1011}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_024", "correct_option": "B", "created_at": "2026-07-23T04:06:46.858673+00:00", "decision": {"answer_option": "B", "confidence": 0.86, "message_option": "B", "rationale": "Private source X6 has highest reliability (0.86) and supports B; peer node 5 has lower reliability (0.80) and supports A."}, "decision_id": "r3_024__circulant_k4__g1__n1", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Xeran Hangar must select one tow bar for aircraft L6.\nQuestion: Which tow bar should be selected?\nOption A: Bar Pine\nOption B: Bar Quill\n\nPrivate source: Xeran scanner X6\nPrivate-source reliability: 0.86\nPrivate report: Xeran scanner X6 reports Bar Quill.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Bar Pine.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.86,\n  \"rationale\": \"Private source X6 has highest reliability (0.86) and supports B; peer node 5 has lower reliability (0.80) and supports A.\"\n}", "response_id": "2da852af-7b00-9522-b799-cbba46dbdc2d", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_024__circulant_k4", "usage": {"context_details": {"input_tokens": 527, "output_tokens": 527}, "cost_in_usd_ticks": 15730500, "input_tokens": 527, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 527, "output_tokens_details": {"reasoning_tokens": 462}, "total_tokens": 1054}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_024", "correct_option": "B", "created_at": "2026-07-23T04:06:53.910446+00:00", "decision": {"answer_option": "A", "confidence": 0.8, "message_option": "A", "rationale": "Peer node 5 has highest reliability (0.80) supporting A; private source (0.74) supports B but lower reliability so A selected per rule 1."}, "decision_id": "r3_024__circulant_k4__g1__n3", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Xeran Hangar must select one tow bar for aircraft L6.\nQuestion: Which tow bar should be selected?\nOption A: Bar Pine\nOption B: Bar Quill\n\nPrivate source: Xeran scanner X6\nPrivate-source reliability: 0.74\nPrivate report: Xeran scanner X6 reports Bar Quill.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Bar Pine.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.8,\n  \"rationale\": \"Peer node 5 has highest reliability (0.80) supporting A; private source (0.74) supports B but lower reliability so A selected per rule 1.\"\n}", "response_id": "ab10a658-8cad-9d27-90ea-d400d5f4a019", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_024__circulant_k4", "usage": {"context_details": {"input_tokens": 527, "output_tokens": 482}, "cost_in_usd_ticks": 14605500, "input_tokens": 527, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 482, "output_tokens_details": {"reasoning_tokens": 414}, "total_tokens": 1009}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_024", "correct_option": "B", "created_at": "2026-07-23T04:06:59.660023+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Peer node 5 has highest reliability (0.80) and supports Bar Pine (A); private source (0.78) supports B but lower reliability."}, "decision_id": "r3_024__circulant_k4__g1__n4", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Xeran Hangar must select one tow bar for aircraft L6.\nQuestion: Which tow bar should be selected?\nOption A: Bar Pine\nOption B: Bar Quill\n\nPrivate source: Xeran scanner X6\nPrivate-source reliability: 0.78\nPrivate report: Xeran scanner X6 reports Bar Quill.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Bar Pine.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Peer node 5 has highest reliability (0.80) and supports Bar Pine (A); private source (0.78) supports B but lower reliability.\"\n}", "response_id": "d9d4b23f-51cb-9ab4-9ba2-d2bd1af7bfe9", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_024__circulant_k4", "usage": {"context_details": {"input_tokens": 527, "output_tokens": 413}, "cost_in_usd_ticks": 12880500, "input_tokens": 527, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 413, "output_tokens_details": {"reasoning_tokens": 348}, "total_tokens": 940}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_024", "correct_option": "B", "created_at": "2026-07-23T04:07:07.862124+00:00", "decision": {"answer_option": "B", "confidence": 0.85, "message_option": "B", "rationale": "Private source reliability 0.82 > peer 0.80, supports B with no tie"}, "decision_id": "r3_024__cycle__g1__n0", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Xeran Hangar must select one tow bar for aircraft L6.\nQuestion: Which tow bar should be selected?\nOption A: Bar Pine\nOption B: Bar Quill\n\nPrivate source: Xeran scanner X6\nPrivate-source reliability: 0.82\nPrivate report: Xeran scanner X6 reports Bar Quill.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Bar Pine.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.85,\"rationale\":\"Private source reliability 0.82 > peer 0.80, supports B with no tie\"}", "response_id": "2f199c5a-65a9-94cf-8a13-1b3c69ed59c7", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_024__cycle", "usage": {"context_details": {"input_tokens": 527, "output_tokens": 543}, "cost_in_usd_ticks": 18146500, "input_tokens": 527, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 543, "output_tokens_details": {"reasoning_tokens": 503}, "total_tokens": 1070}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_024", "correct_option": "B", "created_at": "2026-07-23T04:07:15.121495+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has the highest reliability at 0.80 and supports Bar Pine (A); private source at 0.78 supports B but is lower."}, "decision_id": "r3_024__cycle__g1__n4", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Xeran Hangar must select one tow bar for aircraft L6.\nQuestion: Which tow bar should be selected?\nOption A: Bar Pine\nOption B: Bar Quill\n\nPrivate source: Xeran scanner X6\nPrivate-source reliability: 0.78\nPrivate report: Xeran scanner X6 reports Bar Quill.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Bar Pine.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 5 has the highest reliability at 0.80 and supports Bar Pine (A); private source at 0.78 supports B but is lower.\"\n}", "response_id": "5a28d19e-a049-98a7-b7c8-4fe3a3f4a43f", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_024__cycle", "usage": {"context_details": {"input_tokens": 527, "output_tokens": 504}, "cost_in_usd_ticks": 13811500, "input_tokens": 527, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 504, "output_tokens_details": {"reasoning_tokens": 438}, "total_tokens": 1031}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_024", "correct_option": "B", "created_at": "2026-07-23T04:07:23.824546+00:00", "decision": {"answer_option": "B", "confidence": 0.85, "message_option": "B", "rationale": "Private source reliability 0.82 > peer 0.80; selects B (Bar Quill) per rule 1."}, "decision_id": "r3_024__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Xeran Hangar must select one tow bar for aircraft L6.\nQuestion: Which tow bar should be selected?\nOption A: Bar Pine\nOption B: Bar Quill\n\nPrivate source: Xeran scanner X6\nPrivate-source reliability: 0.82\nPrivate report: Xeran scanner X6 reports Bar Quill.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Bar Pine.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Private source reliability 0.82 > peer 0.80; selects B (Bar Quill) per rule 1.\"\n}", "response_id": "210f8fa8-2882-9550-a4de-5c47b38d90c7", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_024__complete", "usage": {"context_details": {"input_tokens": 527, "output_tokens": 602}, "cost_in_usd_ticks": 17605500, "input_tokens": 527, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 602, "output_tokens_details": {"reasoning_tokens": 544}, "total_tokens": 1129}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_024", "correct_option": "B", "created_at": "2026-07-23T04:07:30.277686+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.86 > peer 0.80; private supports B so select B"}, "decision_id": "r3_024__complete__g1__n1", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Xeran Hangar must select one tow bar for aircraft L6.\nQuestion: Which tow bar should be selected?\nOption A: Bar Pine\nOption B: Bar Quill\n\nPrivate source: Xeran scanner X6\nPrivate-source reliability: 0.86\nPrivate report: Xeran scanner X6 reports Bar Quill.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Bar Pine.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source reliability 0.86 > peer 0.80; private supports B so select B\"}", "response_id": "24a711e6-9162-9330-8548-9ff29c3dc525", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_024__complete", "usage": {"context_details": {"input_tokens": 527, "output_tokens": 476}, "cost_in_usd_ticks": 13111500, "input_tokens": 527, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 476, "output_tokens_details": {"reasoning_tokens": 435}, "total_tokens": 1003}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_024", "correct_option": "B", "created_at": "2026-07-23T04:07:37.341348+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source X6 has highest reliability (0.90) and supports B; peer node 5 (0.80) supports A but is lower reliability so ignored per rule 1."}, "decision_id": "r3_024__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Xeran Hangar must select one tow bar for aircraft L6.\nQuestion: Which tow bar should be selected?\nOption A: Bar Pine\nOption B: Bar Quill\n\nPrivate source: Xeran scanner X6\nPrivate-source reliability: 0.90\nPrivate report: Xeran scanner X6 reports Bar Quill.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Bar Pine.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source X6 has highest reliability (0.90) and supports B; peer node 5 (0.80) supports A but is lower reliability so ignored per rule 1.\"\n}", "response_id": "4b64db67-16ff-9c73-979c-1c6670c1331b", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_024__complete", "usage": {"context_details": {"input_tokens": 527, "output_tokens": 520}, "cost_in_usd_ticks": 17571500, "input_tokens": 527, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 520, "output_tokens_details": {"reasoning_tokens": 449}, "total_tokens": 1047}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_024", "correct_option": "B", "created_at": "2026-07-23T04:07:44.725126+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Peer node 5 has the highest reliability (0.80) and supports A; private source (0.74) supports B but is lower reliability."}, "decision_id": "r3_024__complete__g1__n3", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Xeran Hangar must select one tow bar for aircraft L6.\nQuestion: Which tow bar should be selected?\nOption A: Bar Pine\nOption B: Bar Quill\n\nPrivate source: Xeran scanner X6\nPrivate-source reliability: 0.74\nPrivate report: Xeran scanner X6 reports Bar Quill.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Bar Pine.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.85,\"rationale\":\"Peer node 5 has the highest reliability (0.80) and supports A; private source (0.74) supports B but is lower reliability.\"}", "response_id": "74c1ee4b-4954-9337-8858-aad3cd1d32e0", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_024__complete", "usage": {"context_details": {"input_tokens": 527, "output_tokens": 515}, "cost_in_usd_ticks": 14086500, "input_tokens": 527, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 515, "output_tokens_details": {"reasoning_tokens": 463}, "total_tokens": 1042}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_024", "correct_option": "B", "created_at": "2026-07-23T04:07:52.182355+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has highest reliability (0.80 > 0.78) and supports A; private source supports B but lower reliability."}, "decision_id": "r3_024__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Xeran Hangar must select one tow bar for aircraft L6.\nQuestion: Which tow bar should be selected?\nOption A: Bar Pine\nOption B: Bar Quill\n\nPrivate source: Xeran scanner X6\nPrivate-source reliability: 0.78\nPrivate report: Xeran scanner X6 reports Bar Quill.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Bar Pine.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Peer node 5 has highest reliability (0.80 > 0.78) and supports A; private source supports B but lower reliability.\"}", "response_id": "64692e95-0c39-9c03-9eee-b1d40bed19d2", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_024__complete", "usage": {"context_details": {"input_tokens": 527, "output_tokens": 463}, "cost_in_usd_ticks": 12786500, "input_tokens": 527, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 463, "output_tokens_details": {"reasoning_tokens": 413}, "total_tokens": 990}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_025", "correct_option": "A", "created_at": "2026-07-23T04:07:59.458752+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.90 > peer 0.80 and supports A; no tie."}, "decision_id": "r3_025__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Yarrow Mill must select one pulp vat for order C9.\nQuestion: Which vat should be selected?\nOption A: Vat Rowan\nOption B: Vat Slate\n\nPrivate source: Yarrow meter Y7\nPrivate-source reliability: 0.90\nPrivate report: Yarrow meter Y7 reports Vat Rowan.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Vat Slate.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.90 > peer 0.80 and supports A; no tie.\"\n}", "response_id": "e216fb83-1247-9724-9a96-99c7a977a71a", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_025__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 465}, "cost_in_usd_ticks": 14155500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 465, "output_tokens_details": {"reasoning_tokens": 412}, "total_tokens": 990}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_025", "correct_option": "A", "created_at": "2026-07-23T04:08:06.116083+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80) and supports B; private source 0.74 supports A."}, "decision_id": "r3_025__complete__g1__n2", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Yarrow Mill must select one pulp vat for order C9.\nQuestion: Which vat should be selected?\nOption A: Vat Rowan\nOption B: Vat Slate\n\nPrivate source: Yarrow meter Y7\nPrivate-source reliability: 0.74\nPrivate report: Yarrow meter Y7 reports Vat Rowan.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Vat Slate.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 0 has highest reliability (0.80) and supports B; private source 0.74 supports A.\"\n}", "response_id": "c09c4d11-6942-9b24-a5bd-0e709a65f8f6", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_025__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 463}, "cost_in_usd_ticks": 16121500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 463, "output_tokens_details": {"reasoning_tokens": 405}, "total_tokens": 988}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_025", "correct_option": "A", "created_at": "2026-07-23T04:08:12.609991+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80) and supports B; private source 0.78 supports A."}, "decision_id": "r3_025__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Yarrow Mill must select one pulp vat for order C9.\nQuestion: Which vat should be selected?\nOption A: Vat Rowan\nOption B: Vat Slate\n\nPrivate source: Yarrow meter Y7\nPrivate-source reliability: 0.78\nPrivate report: Yarrow meter Y7 reports Vat Rowan.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Vat Slate.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 0 has highest reliability (0.80) and supports B; private source 0.78 supports A.\"\n}", "response_id": "6bd2035f-004b-9e8a-9c29-73d86b67bc96", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_025__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 471}, "cost_in_usd_ticks": 14305500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 471, "output_tokens_details": {"reasoning_tokens": 413}, "total_tokens": 996}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_025", "correct_option": "A", "created_at": "2026-07-23T04:08:20.452125+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source (0.80) and peer 0 (0.80) tie in highest reliability but disagree, so UNSURE per rules."}, "decision_id": "r3_025__complete__g1__n4", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Yarrow Mill must select one pulp vat for order C9.\nQuestion: Which vat should be selected?\nOption A: Vat Rowan\nOption B: Vat Slate\n\nPrivate source: Yarrow meter Y7\nPrivate-source reliability: 0.80\nPrivate report: Yarrow meter Y7 reports Vat Rowan.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Vat Slate.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source (0.80) and peer 0 (0.80) tie in highest reliability but disagree, so UNSURE per rules.\"\n}", "response_id": "8f5e7f7b-519f-966c-80d0-73e4b84b5335", "source_count": 1, "source_nodes": [0], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_025__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 517}, "cost_in_usd_ticks": 15455500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 517, "output_tokens_details": {"reasoning_tokens": 453}, "total_tokens": 1042}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_025", "correct_option": "A", "created_at": "2026-07-23T04:08:27.889945+00:00", "decision": {"answer_option": "A", "confidence": 0.82, "message_option": "A", "rationale": "Private source Y7 has highest reliability (0.82) and supports A; peer 0 (0.80) supports B."}, "decision_id": "r3_025__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Yarrow Mill must select one pulp vat for order C9.\nQuestion: Which vat should be selected?\nOption A: Vat Rowan\nOption B: Vat Slate\n\nPrivate source: Yarrow meter Y7\nPrivate-source reliability: 0.82\nPrivate report: Yarrow meter Y7 reports Vat Rowan.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Vat Slate.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.82,\n  \"rationale\": \"Private source Y7 has highest reliability (0.82) and supports A; peer 0 (0.80) supports B.\"\n}", "response_id": "786ea70c-0b3e-947f-87c1-000b3fa38ae6", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_025__complete", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 501}, "cost_in_usd_ticks": 15055500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 501, "output_tokens_details": {"reasoning_tokens": 441}, "total_tokens": 1026}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_025", "correct_option": "A", "created_at": "2026-07-23T04:08:34.080995+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source Y7 (reliability 0.90) supports A; peer node 0 (0.80) supports B. Highest-reliability source selects A with no tie."}, "decision_id": "r3_025__cycle__g1__n1", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Yarrow Mill must select one pulp vat for order C9.\nQuestion: Which vat should be selected?\nOption A: Vat Rowan\nOption B: Vat Slate\n\nPrivate source: Yarrow meter Y7\nPrivate-source reliability: 0.90\nPrivate report: Yarrow meter Y7 reports Vat Rowan.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Vat Slate.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source Y7 (reliability 0.90) supports A; peer node 0 (0.80) supports B. Highest-reliability source selects A with no tie.\"}", "response_id": "c15c4ce4-7fc1-9c02-9d94-a42dea282ae5", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_025__cycle", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 447}, "cost_in_usd_ticks": 12361500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 447, "output_tokens_details": {"reasoning_tokens": 389}, "total_tokens": 972}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_025", "correct_option": "A", "created_at": "2026-07-23T04:08:41.665673+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source Y7 has highest reliability (0.82) and supports A; peer 0 (0.80) supports B but lower reliability so ignored per rule 1."}, "decision_id": "r3_025__cycle__g1__n5", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Yarrow Mill must select one pulp vat for order C9.\nQuestion: Which vat should be selected?\nOption A: Vat Rowan\nOption B: Vat Slate\n\nPrivate source: Yarrow meter Y7\nPrivate-source reliability: 0.82\nPrivate report: Yarrow meter Y7 reports Vat Rowan.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Vat Slate.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source Y7 has highest reliability (0.82) and supports A; peer 0 (0.80) supports B but lower reliability so ignored per rule 1.\"\n}", "response_id": "229a8370-80b6-9f0d-8333-da22d7c61d9f", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_025__cycle", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 488}, "cost_in_usd_ticks": 14730500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 488, "output_tokens_details": {"reasoning_tokens": 419}, "total_tokens": 1013}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_025", "correct_option": "A", "created_at": "2026-07-23T04:08:48.951194+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source Y7 has highest reliability (0.90) and supports A; peer 0 (0.80) supports B but lower reliability so ignored per rule 1."}, "decision_id": "r3_025__circulant_k4__g1__n1", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Yarrow Mill must select one pulp vat for order C9.\nQuestion: Which vat should be selected?\nOption A: Vat Rowan\nOption B: Vat Slate\n\nPrivate source: Yarrow meter Y7\nPrivate-source reliability: 0.90\nPrivate report: Yarrow meter Y7 reports Vat Rowan.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Vat Slate.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source Y7 has highest reliability (0.90) and supports A; peer 0 (0.80) supports B but lower reliability so ignored per rule 1.\"\n}", "response_id": "7e606c7b-8984-92d1-9f89-dd9bfb5f03b7", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_025__circulant_k4", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 481}, "cost_in_usd_ticks": 16571500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 481, "output_tokens_details": {"reasoning_tokens": 412}, "total_tokens": 1006}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_025", "correct_option": "A", "created_at": "2026-07-23T04:08:57.114802+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has the highest displayed reliability at 0.80 and supports option B; private source reliability is lower at 0.74 and supports A."}, "decision_id": "r3_025__circulant_k4__g1__n2", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Yarrow Mill must select one pulp vat for order C9.\nQuestion: Which vat should be selected?\nOption A: Vat Rowan\nOption B: Vat Slate\n\nPrivate source: Yarrow meter Y7\nPrivate-source reliability: 0.74\nPrivate report: Yarrow meter Y7 reports Vat Rowan.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Vat Slate.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Peer node 0 has the highest displayed reliability at 0.80 and supports option B; private source reliability is lower at 0.74 and supports A.\"}", "response_id": "e20fc405-a347-9e13-8702-1ec3dc334273", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_025__circulant_k4", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 565}, "cost_in_usd_ticks": 16655500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 565, "output_tokens_details": {"reasoning_tokens": 511}, "total_tokens": 1090}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_025", "correct_option": "A", "created_at": "2026-07-23T04:09:04.444274+00:00", "decision": {"answer_option": "UNSURE", "confidence": 1.0, "message_option": "UNSURE", "rationale": "Private source (0.80) supports A; peer node 0 (0.80) supports B; equal highest reliability on disagreeing sources requires UNSURE."}, "decision_id": "r3_025__circulant_k4__g1__n4", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Yarrow Mill must select one pulp vat for order C9.\nQuestion: Which vat should be selected?\nOption A: Vat Rowan\nOption B: Vat Slate\n\nPrivate source: Yarrow meter Y7\nPrivate-source reliability: 0.80\nPrivate report: Yarrow meter Y7 reports Vat Rowan.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Vat Slate.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 1.0,\n  \"rationale\": \"Private source (0.80) supports A; peer node 0 (0.80) supports B; equal highest reliability on disagreeing sources requires UNSURE.\"\n}", "response_id": "8d2fbb59-5397-99c5-9262-af6342d0b4f2", "source_count": 1, "source_nodes": [0], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_025__circulant_k4", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 531}, "cost_in_usd_ticks": 15805500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 531, "output_tokens_details": {"reasoning_tokens": 463}, "total_tokens": 1056}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_025", "correct_option": "A", "created_at": "2026-07-23T04:09:11.251878+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Private source reliability 0.82 supports A; peer reliability 0.80 supports B. Highest reliability selects A with no tie."}, "decision_id": "r3_025__circulant_k4__g1__n5", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Yarrow Mill must select one pulp vat for order C9.\nQuestion: Which vat should be selected?\nOption A: Vat Rowan\nOption B: Vat Slate\n\nPrivate source: Yarrow meter Y7\nPrivate-source reliability: 0.82\nPrivate report: Yarrow meter Y7 reports Vat Rowan.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Vat Slate.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Private source reliability 0.82 supports A; peer reliability 0.80 supports B. Highest reliability selects A with no tie.\"\n}", "response_id": "5dcd76ba-5d9b-9435-baf7-679a86733a17", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_025__circulant_k4", "usage": {"context_details": {"input_tokens": 525, "output_tokens": 476}, "cost_in_usd_ticks": 13086500, "input_tokens": 525, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 476, "output_tokens_details": {"reasoning_tokens": 416}, "total_tokens": 1001}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_026", "correct_option": "B", "created_at": "2026-07-23T04:09:19.637673+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source Z8 has highest reliability (0.86) and supports B; peer node 1 has lower reliability (0.80) and supports A."}, "decision_id": "r3_026__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Zorin Grid must select one relay for feeder P2.\nQuestion: Which relay should be selected?\nOption A: Relay Thistle\nOption B: Relay Ursa\n\nPrivate source: Zorin console Z8\nPrivate-source reliability: 0.86\nPrivate report: Zorin console Z8 reports Relay Ursa.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Relay Thistle.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source Z8 has highest reliability (0.86) and supports B; peer node 1 has lower reliability (0.80) and supports A.\"\n}", "response_id": "85106185-5df6-9144-9e66-9b96ff51462f", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_026__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 555}, "cost_in_usd_ticks": 18459000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 555, "output_tokens_details": {"reasoning_tokens": 490}, "total_tokens": 1083}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_026", "correct_option": "B", "created_at": "2026-07-23T04:09:26.254165+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80) and supports A; private source (0.74) supports B."}, "decision_id": "r3_026__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Zorin Grid must select one relay for feeder P2.\nQuestion: Which relay should be selected?\nOption A: Relay Thistle\nOption B: Relay Ursa\n\nPrivate source: Zorin console Z8\nPrivate-source reliability: 0.74\nPrivate report: Zorin console Z8 reports Relay Ursa.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Relay Thistle.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 1 has highest reliability (0.80) and supports A; private source (0.74) supports B.\"\n}", "response_id": "1dc540c4-6bb1-9783-92b0-e0a805ceea48", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_026__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 447}, "cost_in_usd_ticks": 13743000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 447, "output_tokens_details": {"reasoning_tokens": 388}, "total_tokens": 975}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_026", "correct_option": "B", "created_at": "2026-07-23T04:09:32.845349+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80) and supports A; private source Z8 at 0.78 supports B."}, "decision_id": "r3_026__complete__g1__n3", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Zorin Grid must select one relay for feeder P2.\nQuestion: Which relay should be selected?\nOption A: Relay Thistle\nOption B: Relay Ursa\n\nPrivate source: Zorin console Z8\nPrivate-source reliability: 0.78\nPrivate report: Zorin console Z8 reports Relay Ursa.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Relay Thistle.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Peer node 1 has highest reliability (0.80) and supports A; private source Z8 at 0.78 supports B.\"}", "response_id": "54d95083-3a64-9554-a273-53eb5b9fd68d", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_026__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 441}, "cost_in_usd_ticks": 13593000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 441, "output_tokens_details": {"reasoning_tokens": 392}, "total_tokens": 969}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_026", "correct_option": "B", "created_at": "2026-07-23T04:09:40.731157+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source Z8 (rel 0.80) supports B; peer node 1 (rel 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_026__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Zorin Grid must select one relay for feeder P2.\nQuestion: Which relay should be selected?\nOption A: Relay Thistle\nOption B: Relay Ursa\n\nPrivate source: Zorin console Z8\nPrivate-source reliability: 0.80\nPrivate report: Zorin console Z8 reports Relay Ursa.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Relay Thistle.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source Z8 (rel 0.80) supports B; peer node 1 (rel 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "75e96db5-4ba7-9f23-bec8-ce9c1ba2fbf6", "source_count": 1, "source_nodes": [1], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_026__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 505}, "cost_in_usd_ticks": 17209000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 505, "output_tokens_details": {"reasoning_tokens": 426}, "total_tokens": 1033}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_026", "correct_option": "B", "created_at": "2026-07-23T04:09:47.797447+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source Z8 has highest reliability (0.82) and supports B; peer node 1 at 0.80 supports A but lower reliability so B selected per rule 1."}, "decision_id": "r3_026__complete__g1__n5", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Zorin Grid must select one relay for feeder P2.\nQuestion: Which relay should be selected?\nOption A: Relay Thistle\nOption B: Relay Ursa\n\nPrivate source: Zorin console Z8\nPrivate-source reliability: 0.82\nPrivate report: Zorin console Z8 reports Relay Ursa.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Relay Thistle.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source Z8 has highest reliability (0.82) and supports B; peer node 1 at 0.80 supports A but lower reliability so B selected per rule 1.\"\n}", "response_id": "2206ccb6-fa76-91b6-9bc8-9447d60c5eab", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_026__complete", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 475}, "cost_in_usd_ticks": 14443000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 475, "output_tokens_details": {"reasoning_tokens": 404}, "total_tokens": 1003}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_026", "correct_option": "B", "created_at": "2026-07-23T04:09:55.764487+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.86 > peer 0.80; private supports B (Ursa), so select B per rule 1."}, "decision_id": "r3_026__circulant_k4__g1__n0", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Zorin Grid must select one relay for feeder P2.\nQuestion: Which relay should be selected?\nOption A: Relay Thistle\nOption B: Relay Ursa\n\nPrivate source: Zorin console Z8\nPrivate-source reliability: 0.86\nPrivate report: Zorin console Z8 reports Relay Ursa.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Relay Thistle.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source reliability 0.86 > peer 0.80; private supports B (Ursa), so select B per rule 1.\"}", "response_id": "0beb6741-c406-98e2-9f80-1542a88079ab", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_026__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 576}, "cost_in_usd_ticks": 15624000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 576, "output_tokens_details": {"reasoning_tokens": 526}, "total_tokens": 1104}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_026", "correct_option": "B", "created_at": "2026-07-23T04:10:01.602657+00:00", "decision": {"answer_option": "A", "confidence": 0.8, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80) and supports A; private source (0.74) supports B."}, "decision_id": "r3_026__circulant_k4__g1__n2", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Zorin Grid must select one relay for feeder P2.\nQuestion: Which relay should be selected?\nOption A: Relay Thistle\nOption B: Relay Ursa\n\nPrivate source: Zorin console Z8\nPrivate-source reliability: 0.74\nPrivate report: Zorin console Z8 reports Relay Ursa.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Relay Thistle.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.8,\n  \"rationale\": \"Peer node 1 has highest reliability (0.80) and supports A; private source (0.74) supports B.\"\n}", "response_id": "5086ec4f-5e81-90e0-a76f-b3c25f7fbcf9", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_026__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 480}, "cost_in_usd_ticks": 14568000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 480, "output_tokens_details": {"reasoning_tokens": 421}, "total_tokens": 1008}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_026", "correct_option": "B", "created_at": "2026-07-23T04:10:08.327110+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Peer node 1 has the highest reliability (0.80) and supports option A; private source Z8 has lower reliability (0.78) and supports B."}, "decision_id": "r3_026__circulant_k4__g1__n3", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Zorin Grid must select one relay for feeder P2.\nQuestion: Which relay should be selected?\nOption A: Relay Thistle\nOption B: Relay Ursa\n\nPrivate source: Zorin console Z8\nPrivate-source reliability: 0.78\nPrivate report: Zorin console Z8 reports Relay Ursa.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Relay Thistle.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.85,\"rationale\":\"Peer node 1 has the highest reliability (0.80) and supports option A; private source Z8 has lower reliability (0.78) and supports B.\"}", "response_id": "bb047b21-2b05-9327-b361-36224c5cb360", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_026__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 501}, "cost_in_usd_ticks": 17109000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 501, "output_tokens_details": {"reasoning_tokens": 446}, "total_tokens": 1029}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_026", "correct_option": "B", "created_at": "2026-07-23T04:10:15.269877+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source Z8 has highest reliability (0.82) and supports B; peer node 1 has lower reliability (0.80) and supports A."}, "decision_id": "r3_026__circulant_k4__g1__n5", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Zorin Grid must select one relay for feeder P2.\nQuestion: Which relay should be selected?\nOption A: Relay Thistle\nOption B: Relay Ursa\n\nPrivate source: Zorin console Z8\nPrivate-source reliability: 0.82\nPrivate report: Zorin console Z8 reports Relay Ursa.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Relay Thistle.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source Z8 has highest reliability (0.82) and supports B; peer node 1 has lower reliability (0.80) and supports A.\"\n}", "response_id": "3db96862-7c04-96c1-bf35-3a88c439dc0c", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_026__circulant_k4", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 504}, "cost_in_usd_ticks": 17184000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 504, "output_tokens_details": {"reasoning_tokens": 439}, "total_tokens": 1032}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_026", "correct_option": "B", "created_at": "2026-07-23T04:10:21.896679+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Highest-reliability source is private Z8 (0.86) supporting B; peer (0.80) supports A but lower reliability so B selected per rule 1."}, "decision_id": "r3_026__cycle__g1__n0", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Zorin Grid must select one relay for feeder P2.\nQuestion: Which relay should be selected?\nOption A: Relay Thistle\nOption B: Relay Ursa\n\nPrivate source: Zorin console Z8\nPrivate-source reliability: 0.86\nPrivate report: Zorin console Z8 reports Relay Ursa.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Relay Thistle.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Highest-reliability source is private Z8 (0.86) supporting B; peer (0.80) supports A but lower reliability so B selected per rule 1.\"\n}", "response_id": "313fe07a-d6db-9665-9fed-20ddd7ef55cf", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_026__cycle", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 469}, "cost_in_usd_ticks": 12949000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 469, "output_tokens_details": {"reasoning_tokens": 401}, "total_tokens": 997}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_026", "correct_option": "B", "created_at": "2026-07-23T04:10:28.942909+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80) and supports A; private source (0.74) supports B but lower reliability so overridden per rule 1."}, "decision_id": "r3_026__cycle__g1__n2", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Zorin Grid must select one relay for feeder P2.\nQuestion: Which relay should be selected?\nOption A: Relay Thistle\nOption B: Relay Ursa\n\nPrivate source: Zorin console Z8\nPrivate-source reliability: 0.74\nPrivate report: Zorin console Z8 reports Relay Ursa.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Relay Thistle.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Peer node 1 has highest reliability (0.80) and supports A; private source (0.74) supports B but lower reliability so overridden per rule 1.\"}", "response_id": "be0b4baa-3948-9e2b-aa85-a21906efe4d7", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_026__cycle", "usage": {"context_details": {"input_tokens": 528, "output_tokens": 498}, "cost_in_usd_ticks": 13674000, "input_tokens": 528, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 498, "output_tokens_details": {"reasoning_tokens": 442}, "total_tokens": 1026}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_027", "correct_option": "A", "created_at": "2026-07-23T04:10:37.465137+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.90 supports A; peer reliability 0.80 supports B. Highest reliability source selected per rule 1."}, "decision_id": "r3_027__cycle__g1__n1", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Arlen Lab must select one probe for chamber V5.\nQuestion: Which probe should be selected?\nOption A: Probe Vireo\nOption B: Probe Wold\n\nPrivate source: Arlen controller A9\nPrivate-source reliability: 0.90\nPrivate report: Arlen controller A9 reports Probe Vireo.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Probe Wold.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source reliability 0.90 supports A; peer reliability 0.80 supports B. Highest reliability source selected per rule 1.\"}", "response_id": "4ab0519d-ac9f-9ea4-9b93-d5ace5f6c2dd", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_027__cycle", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 446}, "cost_in_usd_ticks": 13743000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 446, "output_tokens_details": {"reasoning_tokens": 397}, "total_tokens": 976}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_027", "correct_option": "A", "created_at": "2026-07-23T04:10:44.746035+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has highest reliability (0.80) and supports B; private source A9 (0.78) supports A but lower reliability so ignored per rule 1."}, "decision_id": "r3_027__cycle__g1__n3", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Arlen Lab must select one probe for chamber V5.\nQuestion: Which probe should be selected?\nOption A: Probe Vireo\nOption B: Probe Wold\n\nPrivate source: Arlen controller A9\nPrivate-source reliability: 0.78\nPrivate report: Arlen controller A9 reports Probe Vireo.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Probe Wold.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 2 has highest reliability (0.80) and supports B; private source A9 (0.78) supports A but lower reliability so ignored per rule 1.\"\n}", "response_id": "82434f36-ca88-947d-83ad-a0ec83d4ab40", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_027__cycle", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 483}, "cost_in_usd_ticks": 14668000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 483, "output_tokens_details": {"reasoning_tokens": 413}, "total_tokens": 1013}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_027", "correct_option": "A", "created_at": "2026-07-23T04:10:51.400875+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source A9 has highest reliability 0.86 supporting A; peer 0.80 supports B."}, "decision_id": "r3_027__circulant_k4__g1__n0", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Arlen Lab must select one probe for chamber V5.\nQuestion: Which probe should be selected?\nOption A: Probe Vireo\nOption B: Probe Wold\n\nPrivate source: Arlen controller A9\nPrivate-source reliability: 0.86\nPrivate report: Arlen controller A9 reports Probe Vireo.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Probe Wold.", "provider": "xai-responses", "raw_text": "{\n\"answer_option\": \"A\",\n\"message_option\": \"A\",\n\"confidence\": 0.9,\n\"rationale\": \"Private source A9 has highest reliability 0.86 supporting A; peer 0.80 supports B.\"\n}", "response_id": "19b8bdde-6150-91b3-818e-34427357996c", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_027__circulant_k4", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 440}, "cost_in_usd_ticks": 15609000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 440, "output_tokens_details": {"reasoning_tokens": 389}, "total_tokens": 970}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_027", "correct_option": "A", "created_at": "2026-07-23T04:11:01.525169+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source A9 has highest reliability (0.90) supporting A; peer node 2 has lower reliability (0.80) supporting B, so select A per rule 1."}, "decision_id": "r3_027__circulant_k4__g1__n1", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Arlen Lab must select one probe for chamber V5.\nQuestion: Which probe should be selected?\nOption A: Probe Vireo\nOption B: Probe Wold\n\nPrivate source: Arlen controller A9\nPrivate-source reliability: 0.90\nPrivate report: Arlen controller A9 reports Probe Vireo.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Probe Wold.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source A9 has highest reliability (0.90) supporting A; peer node 2 has lower reliability (0.80) supporting B, so select A per rule 1.\"}", "response_id": "4a29b845-baea-97b5-a924-2ce4cb5e6e3a", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_027__circulant_k4", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 567}, "cost_in_usd_ticks": 18784000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 567, "output_tokens_details": {"reasoning_tokens": 508}, "total_tokens": 1097}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_027", "correct_option": "A", "created_at": "2026-07-23T04:11:09.000113+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has highest reliability (0.80 > 0.78) and supports B; no tie."}, "decision_id": "r3_027__circulant_k4__g1__n3", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Arlen Lab must select one probe for chamber V5.\nQuestion: Which probe should be selected?\nOption A: Probe Vireo\nOption B: Probe Wold\n\nPrivate source: Arlen controller A9\nPrivate-source reliability: 0.78\nPrivate report: Arlen controller A9 reports Probe Vireo.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Probe Wold.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 2 has highest reliability (0.80 > 0.78) and supports B; no tie.\"\n}", "response_id": "7e11ecdc-2eca-9d6c-9da9-74e98aeb9a17", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_027__circulant_k4", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 492}, "cost_in_usd_ticks": 13549000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 492, "output_tokens_details": {"reasoning_tokens": 435}, "total_tokens": 1022}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_027", "correct_option": "A", "created_at": "2026-07-23T04:11:16.956370+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source A9 (rel 0.80) supports A; peer node 2 (rel 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_027__circulant_k4__g1__n4", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Arlen Lab must select one probe for chamber V5.\nQuestion: Which probe should be selected?\nOption A: Probe Vireo\nOption B: Probe Wold\n\nPrivate source: Arlen controller A9\nPrivate-source reliability: 0.80\nPrivate report: Arlen controller A9 reports Probe Vireo.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Probe Wold.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source A9 (rel 0.80) supports A; peer node 2 (rel 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "abec6b9f-899b-9f3f-ace5-480556ca917b", "source_count": 1, "source_nodes": [2], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_027__circulant_k4", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 576}, "cost_in_usd_ticks": 16993000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 576, "output_tokens_details": {"reasoning_tokens": 497}, "total_tokens": 1106}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_027", "correct_option": "A", "created_at": "2026-07-23T04:11:23.037668+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Arlen controller A9 has the highest reliability (0.86) and supports option A; peer node 2 has lower reliability (0.80) and supports B."}, "decision_id": "r3_027__complete__g1__n0", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Arlen Lab must select one probe for chamber V5.\nQuestion: Which probe should be selected?\nOption A: Probe Vireo\nOption B: Probe Wold\n\nPrivate source: Arlen controller A9\nPrivate-source reliability: 0.86\nPrivate report: Arlen controller A9 reports Probe Vireo.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Probe Wold.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Arlen controller A9 has the highest reliability (0.86) and supports option A; peer node 2 has lower reliability (0.80) and supports B.\"\n}", "response_id": "d725e9de-1adb-978c-b130-e54dd4cf0304", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_027__complete", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 384}, "cost_in_usd_ticks": 14209000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 384, "output_tokens_details": {"reasoning_tokens": 316}, "total_tokens": 914}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_027", "correct_option": "A", "created_at": "2026-07-23T04:11:29.070257+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source A9 has highest reliability (0.90) and supports A; peer node 2 has lower reliability (0.80) and supports B."}, "decision_id": "r3_027__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Arlen Lab must select one probe for chamber V5.\nQuestion: Which probe should be selected?\nOption A: Probe Vireo\nOption B: Probe Wold\n\nPrivate source: Arlen controller A9\nPrivate-source reliability: 0.90\nPrivate report: Arlen controller A9 reports Probe Vireo.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Probe Wold.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source A9 has highest reliability (0.90) and supports A; peer node 2 has lower reliability (0.80) and supports B.\"\n}", "response_id": "922d06ff-c042-9878-b61c-16121a0f6e2d", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_027__complete", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 471}, "cost_in_usd_ticks": 13024000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 471, "output_tokens_details": {"reasoning_tokens": 406}, "total_tokens": 1001}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_027", "correct_option": "A", "created_at": "2026-07-23T04:11:35.779505+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has highest reliability (0.80 > 0.78) and supports B."}, "decision_id": "r3_027__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Arlen Lab must select one probe for chamber V5.\nQuestion: Which probe should be selected?\nOption A: Probe Vireo\nOption B: Probe Wold\n\nPrivate source: Arlen controller A9\nPrivate-source reliability: 0.78\nPrivate report: Arlen controller A9 reports Probe Vireo.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Probe Wold.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 2 has highest reliability (0.80 > 0.78) and supports B.\"\n}", "response_id": "cf6d5a5f-6d24-9509-843c-9f27f7fdcd9a", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_027__complete", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 466}, "cost_in_usd_ticks": 14243000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 466, "output_tokens_details": {"reasoning_tokens": 412}, "total_tokens": 996}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_027", "correct_option": "A", "created_at": "2026-07-23T04:11:42.190781+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source (0.80) supports A; peer node 2 (0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_027__complete__g1__n4", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Arlen Lab must select one probe for chamber V5.\nQuestion: Which probe should be selected?\nOption A: Probe Vireo\nOption B: Probe Wold\n\nPrivate source: Arlen controller A9\nPrivate-source reliability: 0.80\nPrivate report: Arlen controller A9 reports Probe Vireo.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Probe Wold.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":0.9,\"rationale\":\"Private source (0.80) supports A; peer node 2 (0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"}", "response_id": "9914d353-edc3-92b0-94cf-2622a1ab4695", "source_count": 1, "source_nodes": [2], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_027__complete", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 512}, "cost_in_usd_ticks": 14049000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 512, "output_tokens_details": {"reasoning_tokens": 451}, "total_tokens": 1042}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_027", "correct_option": "A", "created_at": "2026-07-23T04:11:48.083368+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source A9 has highest reliability (0.82) and supports A; peer at 0.80 supports B."}, "decision_id": "r3_027__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Arlen Lab must select one probe for chamber V5.\nQuestion: Which probe should be selected?\nOption A: Probe Vireo\nOption B: Probe Wold\n\nPrivate source: Arlen controller A9\nPrivate-source reliability: 0.82\nPrivate report: Arlen controller A9 reports Probe Vireo.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Probe Wold.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source A9 has highest reliability (0.82) and supports A; peer at 0.80 supports B.\"\n}", "response_id": "4114274b-876f-97de-86a5-c2136e4fac18", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_027__complete", "usage": {"context_details": {"input_tokens": 530, "output_tokens": 466}, "cost_in_usd_ticks": 14243000, "input_tokens": 530, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 466, "output_tokens_details": {"reasoning_tokens": 408}, "total_tokens": 996}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_028", "correct_option": "B", "created_at": "2026-07-23T04:11:55.216732+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80) and supports A; private B1 (0.74) supports B but is lower reliability."}, "decision_id": "r3_028__cycle__g1__n2", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Bexley Rail must select one siding for wagon H1.\nQuestion: Which siding should be selected?\nOption A: Siding Xenon\nOption B: Siding Yew\n\nPrivate source: Bexley scanner B1\nPrivate-source reliability: 0.74\nPrivate report: Bexley scanner B1 reports Siding Yew.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Siding Xenon.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 3 has highest reliability (0.80) and supports A; private B1 (0.74) supports B but is lower reliability.\"\n}", "response_id": "c4757fa3-8341-9934-a7de-6547167539bf", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_028__cycle", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 490}, "cost_in_usd_ticks": 14868000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 490, "output_tokens_details": {"reasoning_tokens": 426}, "total_tokens": 1022}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_028", "correct_option": "B", "created_at": "2026-07-23T04:12:03.785469+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source B1 (reliability 0.80) supports B; peer node 3 (reliability 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_028__cycle__g1__n4", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Bexley Rail must select one siding for wagon H1.\nQuestion: Which siding should be selected?\nOption A: Siding Xenon\nOption B: Siding Yew\n\nPrivate source: Bexley scanner B1\nPrivate-source reliability: 0.80\nPrivate report: Bexley scanner B1 reports Siding Yew.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Siding Xenon.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":0.9,\"rationale\":\"Private source B1 (reliability 0.80) supports B; peer node 3 (reliability 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"}", "response_id": "98f481a2-042a-9150-9665-ead551724d3d", "source_count": 1, "source_nodes": [3], "state": "E", "status": "ok", "topology": "cycle", "trial_id": "r3_028__cycle", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 592}, "cost_in_usd_ticks": 17418000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 592, "output_tokens_details": {"reasoning_tokens": 523}, "total_tokens": 1124}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_028", "correct_option": "B", "created_at": "2026-07-23T04:12:11.054688+00:00", "decision": {"answer_option": "B", "confidence": 0.86, "message_option": "B", "rationale": "Private source B1 has highest reliability 0.86 and reports Yew (B); peer 3 at 0.80 reports Xenon (A)."}, "decision_id": "r3_028__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Bexley Rail must select one siding for wagon H1.\nQuestion: Which siding should be selected?\nOption A: Siding Xenon\nOption B: Siding Yew\n\nPrivate source: Bexley scanner B1\nPrivate-source reliability: 0.86\nPrivate report: Bexley scanner B1 reports Siding Yew.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Siding Xenon.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.86,\n  \"rationale\": \"Private source B1 has highest reliability 0.86 and reports Yew (B); peer 3 at 0.80 reports Xenon (A).\"\n}", "response_id": "217c9c92-e320-904d-abe0-eb0218444e54", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_028__complete", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 518}, "cost_in_usd_ticks": 15568000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 518, "output_tokens_details": {"reasoning_tokens": 453}, "total_tokens": 1050}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_028", "correct_option": "B", "created_at": "2026-07-23T04:12:17.636028+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source reliability 0.90 supports B (Yew); peer node 3 reliability 0.80 supports A (Xenon). Highest-reliability source selected per rule 1; no tie."}, "decision_id": "r3_028__complete__g1__n1", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Bexley Rail must select one siding for wagon H1.\nQuestion: Which siding should be selected?\nOption A: Siding Xenon\nOption B: Siding Yew\n\nPrivate source: Bexley scanner B1\nPrivate-source reliability: 0.90\nPrivate report: Bexley scanner B1 reports Siding Yew.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Siding Xenon.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source reliability 0.90 supports B (Yew); peer node 3 reliability 0.80 supports A (Xenon). Highest-reliability source selected per rule 1; no tie.\" }", "response_id": "38daf10a-fb3b-97f9-9ce3-c914ace42ce7", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_028__complete", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 554}, "cost_in_usd_ticks": 18484000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 554, "output_tokens_details": {"reasoning_tokens": 492}, "total_tokens": 1086}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_028", "correct_option": "B", "created_at": "2026-07-23T04:12:24.570867+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80) and supports A; private B1 (0.74) supports B but lower reliability so ignored per rule 1."}, "decision_id": "r3_028__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Bexley Rail must select one siding for wagon H1.\nQuestion: Which siding should be selected?\nOption A: Siding Xenon\nOption B: Siding Yew\n\nPrivate source: Bexley scanner B1\nPrivate-source reliability: 0.74\nPrivate report: Bexley scanner B1 reports Siding Yew.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Siding Xenon.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Peer node 3 has highest reliability (0.80) and supports A; private B1 (0.74) supports B but lower reliability so ignored per rule 1.\"\n}", "response_id": "83a41e3d-cc74-9592-bb4c-d6a4510f6371", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_028__complete", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 497}, "cost_in_usd_ticks": 13699000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 497, "output_tokens_details": {"reasoning_tokens": 428}, "total_tokens": 1029}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_028", "correct_option": "B", "created_at": "2026-07-23T04:12:32.897082+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Two sources at max reliability 0.80 disagree (B1 for B/Yew, peer 3 for A/Xenon); tie requires UNSURE per rules."}, "decision_id": "r3_028__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Bexley Rail must select one siding for wagon H1.\nQuestion: Which siding should be selected?\nOption A: Siding Xenon\nOption B: Siding Yew\n\nPrivate source: Bexley scanner B1\nPrivate-source reliability: 0.80\nPrivate report: Bexley scanner B1 reports Siding Yew.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Siding Xenon.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Two sources at max reliability 0.80 disagree (B1 for B/Yew, peer 3 for A/Xenon); tie requires UNSURE per rules.\"\n}", "response_id": "c2e854b5-8ef8-9f9f-824a-a2b85892a4ee", "source_count": 1, "source_nodes": [3], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_028__complete", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 564}, "cost_in_usd_ticks": 18734000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 564, "output_tokens_details": {"reasoning_tokens": 495}, "total_tokens": 1096}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_028", "correct_option": "B", "created_at": "2026-07-23T04:12:40.101818+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source B1 has highest reliability (0.82) and supports B; peer at 0.80 supports A but is lower reliability so ignored per rule 1."}, "decision_id": "r3_028__complete__g1__n5", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Bexley Rail must select one siding for wagon H1.\nQuestion: Which siding should be selected?\nOption A: Siding Xenon\nOption B: Siding Yew\n\nPrivate source: Bexley scanner B1\nPrivate-source reliability: 0.82\nPrivate report: Bexley scanner B1 reports Siding Yew.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Siding Xenon.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source B1 has highest reliability (0.82) and supports B; peer at 0.80 supports A but is lower reliability so ignored per rule 1.\"\n}", "response_id": "83c912d3-d842-9a07-83ed-835047ebf63f", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_028__complete", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 502}, "cost_in_usd_ticks": 15168000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 502, "output_tokens_details": {"reasoning_tokens": 434}, "total_tokens": 1034}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_028", "correct_option": "B", "created_at": "2026-07-23T04:12:46.691690+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source B1 (reliability 0.90) supports B; peer node 3 (0.80) supports A. Highest reliability source selected per rules."}, "decision_id": "r3_028__circulant_k4__g1__n1", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Bexley Rail must select one siding for wagon H1.\nQuestion: Which siding should be selected?\nOption A: Siding Xenon\nOption B: Siding Yew\n\nPrivate source: Bexley scanner B1\nPrivate-source reliability: 0.90\nPrivate report: Bexley scanner B1 reports Siding Yew.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Siding Xenon.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source B1 (reliability 0.90) supports B; peer node 3 (0.80) supports A. Highest reliability source selected per rules.\"}", "response_id": "aa0822c4-eb02-95ad-9041-1461649c0ee1", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_028__circulant_k4", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 494}, "cost_in_usd_ticks": 13624000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 494, "output_tokens_details": {"reasoning_tokens": 439}, "total_tokens": 1026}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_028", "correct_option": "B", "created_at": "2026-07-23T04:12:52.630423+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80) and supports A; private source 0.74 supports B."}, "decision_id": "r3_028__circulant_k4__g1__n2", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Bexley Rail must select one siding for wagon H1.\nQuestion: Which siding should be selected?\nOption A: Siding Xenon\nOption B: Siding Yew\n\nPrivate source: Bexley scanner B1\nPrivate-source reliability: 0.74\nPrivate report: Bexley scanner B1 reports Siding Yew.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Siding Xenon.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 3 has highest reliability (0.80) and supports A; private source 0.74 supports B.\"\n}", "response_id": "ecc5c75c-a4c3-9024-95a2-556d274bd36d", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_028__circulant_k4", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 487}, "cost_in_usd_ticks": 13449000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 487, "output_tokens_details": {"reasoning_tokens": 429}, "total_tokens": 1019}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_028", "correct_option": "B", "created_at": "2026-07-23T04:12:58.977348+00:00", "decision": {"answer_option": "UNSURE", "confidence": 1.0, "message_option": "UNSURE", "rationale": "Private B1 (0.80) and peer 3 (0.80) tie at highest reliability while disagreeing (Yew vs Xenon), so UNSURE per rule 2."}, "decision_id": "r3_028__circulant_k4__g1__n4", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Bexley Rail must select one siding for wagon H1.\nQuestion: Which siding should be selected?\nOption A: Siding Xenon\nOption B: Siding Yew\n\nPrivate source: Bexley scanner B1\nPrivate-source reliability: 0.80\nPrivate report: Bexley scanner B1 reports Siding Yew.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Siding Xenon.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":1.0,\"rationale\":\"Private B1 (0.80) and peer 3 (0.80) tie at highest reliability while disagreeing (Yew vs Xenon), so UNSURE per rule 2.\"}", "response_id": "0ab0354b-2cc9-99ee-b0b7-63b324f89072", "source_count": 1, "source_nodes": [3], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_028__circulant_k4", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 506}, "cost_in_usd_ticks": 15268000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 506, "output_tokens_details": {"reasoning_tokens": 444}, "total_tokens": 1038}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_028", "correct_option": "B", "created_at": "2026-07-23T04:13:05.735785+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source B1 has highest reliability (0.82) and supports B (Yew); peer at 0.80 supports A but lower reliability so ignored per rule 1."}, "decision_id": "r3_028__circulant_k4__g1__n5", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Bexley Rail must select one siding for wagon H1.\nQuestion: Which siding should be selected?\nOption A: Siding Xenon\nOption B: Siding Yew\n\nPrivate source: Bexley scanner B1\nPrivate-source reliability: 0.82\nPrivate report: Bexley scanner B1 reports Siding Yew.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Siding Xenon.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source B1 has highest reliability (0.82) and supports B (Yew); peer at 0.80 supports A but lower reliability so ignored per rule 1.\"}", "response_id": "c02473ff-bfd4-930f-8c1e-6d1c5ae606d5", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_028__circulant_k4", "usage": {"context_details": {"input_tokens": 532, "output_tokens": 455}, "cost_in_usd_ticks": 13993000, "input_tokens": 532, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 455, "output_tokens_details": {"reasoning_tokens": 397}, "total_tokens": 987}}
{"cascade_scope": "full_cascade", "claim_id": "r3_029", "correct_option": "A", "created_at": "2026-07-23T04:13:11.638819+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.86 > peer 0.80; private supports A so select A"}, "decision_id": "r3_029__circulant_k4__g1__n0", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Corin Lab must select one reagent for assay D7.\nQuestion: Which reagent should be selected?\nOption A: Reagent Aster\nOption B: Reagent Brook\n\nPrivate source: Corin analyzer C2\nPrivate-source reliability: 0.86\nPrivate report: Corin analyzer C2 reports Reagent Aster.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Reagent Brook.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source reliability 0.86 > peer 0.80; private supports A so select A\"}", "response_id": "1cbf84b6-66a1-9062-89ed-a9209dbe24fc", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_029__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 388}, "cost_in_usd_ticks": 12218000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 388, "output_tokens_details": {"reasoning_tokens": 347}, "total_tokens": 912}}
{"cascade_scope": "full_cascade", "claim_id": "r3_029", "correct_option": "A", "created_at": "2026-07-23T04:13:18.843582+00:00", "decision": {"answer_option": "B", "confidence": 0.85, "message_option": "B", "rationale": "Peer node 4 has highest reliability (0.80) and supports B; private source (0.74) supports A but lower reliability."}, "decision_id": "r3_029__circulant_k4__g1__n2", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Corin Lab must select one reagent for assay D7.\nQuestion: Which reagent should be selected?\nOption A: Reagent Aster\nOption B: Reagent Brook\n\nPrivate source: Corin analyzer C2\nPrivate-source reliability: 0.74\nPrivate report: Corin analyzer C2 reports Reagent Aster.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Reagent Brook.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Peer node 4 has highest reliability (0.80) and supports B; private source (0.74) supports A but lower reliability.\"\n}", "response_id": "7958ae72-3e80-9a1b-acc7-80912353bfc5", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_029__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 541}, "cost_in_usd_ticks": 16043000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 541, "output_tokens_details": {"reasoning_tokens": 479}, "total_tokens": 1065}}
{"cascade_scope": "full_cascade", "claim_id": "r3_029", "correct_option": "A", "created_at": "2026-07-23T04:13:26.681420+00:00", "decision": {"answer_option": "B", "confidence": 0.85, "message_option": "B", "rationale": "Peer node 4 has highest reliability (0.80) and supports B; private source (0.78) supports A but lower reliability."}, "decision_id": "r3_029__circulant_k4__g1__n3", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Corin Lab must select one reagent for assay D7.\nQuestion: Which reagent should be selected?\nOption A: Reagent Aster\nOption B: Reagent Brook\n\nPrivate source: Corin analyzer C2\nPrivate-source reliability: 0.78\nPrivate report: Corin analyzer C2 reports Reagent Aster.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Reagent Brook.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Peer node 4 has highest reliability (0.80) and supports B; private source (0.78) supports A but lower reliability.\"\n}", "response_id": "ae28d2f0-e396-9361-9e4c-5ffe340ca68b", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_029__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 494}, "cost_in_usd_ticks": 16884000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 494, "output_tokens_details": {"reasoning_tokens": 432}, "total_tokens": 1018}}
{"cascade_scope": "full_cascade", "claim_id": "r3_029", "correct_option": "A", "created_at": "2026-07-23T04:13:33.453196+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.82 exceeds peer 0.80 and supports A; no tie."}, "decision_id": "r3_029__circulant_k4__g1__n5", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Corin Lab must select one reagent for assay D7.\nQuestion: Which reagent should be selected?\nOption A: Reagent Aster\nOption B: Reagent Brook\n\nPrivate source: Corin analyzer C2\nPrivate-source reliability: 0.82\nPrivate report: Corin analyzer C2 reports Reagent Aster.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Reagent Brook.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.82 exceeds peer 0.80 and supports A; no tie.\"\n}", "response_id": "d5e480a3-4a21-9d50-afa9-f05c0620be43", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_029__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 507}, "cost_in_usd_ticks": 15193000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 507, "output_tokens_details": {"reasoning_tokens": 454}, "total_tokens": 1031}}
{"cascade_scope": "full_cascade", "claim_id": "r3_029", "correct_option": "A", "created_at": "2026-07-23T04:13:40.654552+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.90 > peer reliabilities 0.80; private supports A so select A"}, "decision_id": "r3_029__circulant_k4__g2__n1", "degree": 4, "false_option": "B", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 2.\nContext: The fictional Corin Lab must select one reagent for assay D7.\nQuestion: Which reagent should be selected?\nOption A: Reagent Aster\nOption B: Reagent Brook\n\nPrivate source: Corin analyzer C2\nPrivate-source reliability: 0.90\nPrivate report: Corin analyzer C2 reports Reagent Aster.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Reagent Brook.\nPeer node 3: reliability 0.80; report: The incoming peer reports Reagent Brook.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.90 > peer reliabilities 0.80; private supports A so select A\"\n}", "response_id": "da484eb2-0887-9f9b-a602-64943546f5a2", "source_count": 2, "source_nodes": [2, 3], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_029__circulant_k4", "usage": {"context_details": {"input_tokens": 544, "output_tokens": 492}, "cost_in_usd_ticks": 15068000, "input_tokens": 544, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 492, "output_tokens_details": {"reasoning_tokens": 436}, "total_tokens": 1036}}
{"cascade_scope": "full_cascade", "claim_id": "r3_029", "correct_option": "A", "created_at": "2026-07-23T04:13:48.116962+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has highest reliability (0.80) and supports B; private source lower at 0.78 supporting A."}, "decision_id": "r3_029__cycle__g1__n3", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Corin Lab must select one reagent for assay D7.\nQuestion: Which reagent should be selected?\nOption A: Reagent Aster\nOption B: Reagent Brook\n\nPrivate source: Corin analyzer C2\nPrivate-source reliability: 0.78\nPrivate report: Corin analyzer C2 reports Reagent Aster.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Reagent Brook.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 4 has highest reliability (0.80) and supports B; private source lower at 0.78 supporting A.\"\n}", "response_id": "1c573c56-d497-9a48-a86d-ccbeb7ae4b44", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_029__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 496}, "cost_in_usd_ticks": 16934000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 496, "output_tokens_details": {"reasoning_tokens": 436}, "total_tokens": 1020}}
{"cascade_scope": "full_cascade", "claim_id": "r3_029", "correct_option": "A", "created_at": "2026-07-23T04:13:54.494024+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.82 exceeds peer 0.80; selects A per rule 1."}, "decision_id": "r3_029__cycle__g1__n5", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Corin Lab must select one reagent for assay D7.\nQuestion: Which reagent should be selected?\nOption A: Reagent Aster\nOption B: Reagent Brook\n\nPrivate source: Corin analyzer C2\nPrivate-source reliability: 0.82\nPrivate report: Corin analyzer C2 reports Reagent Aster.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Reagent Brook.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.82 exceeds peer 0.80; selects A per rule 1.\"\n}", "response_id": "e3900965-7739-9aae-8059-8e52f475b9ce", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_029__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 553}, "cost_in_usd_ticks": 16343000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 553, "output_tokens_details": {"reasoning_tokens": 499}, "total_tokens": 1077}}
{"cascade_scope": "full_cascade", "claim_id": "r3_029", "correct_option": "A", "created_at": "2026-07-23T04:14:01.261896+00:00", "decision": {"answer_option": "B", "confidence": 0.85, "message_option": "B", "rationale": "Peer node 3 has highest reliability (0.80) and supports B; private source reliability 0.74 supports A."}, "decision_id": "r3_029__cycle__g2__n2", "degree": 2, "false_option": "B", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 2.\nContext: The fictional Corin Lab must select one reagent for assay D7.\nQuestion: Which reagent should be selected?\nOption A: Reagent Aster\nOption B: Reagent Brook\n\nPrivate source: Corin analyzer C2\nPrivate-source reliability: 0.74\nPrivate report: Corin analyzer C2 reports Reagent Aster.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Reagent Brook.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Peer node 3 has highest reliability (0.80) and supports B; private source reliability 0.74 supports A.\"\n}", "response_id": "f64a86fa-a865-9410-93af-4d5781329a43", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_029__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 437}, "cost_in_usd_ticks": 13443000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 437, "output_tokens_details": {"reasoning_tokens": 378}, "total_tokens": 961}}
{"cascade_scope": "full_cascade", "claim_id": "r3_029", "correct_option": "A", "created_at": "2026-07-23T04:14:07.277950+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.90 > peer 0.80 and supports A"}, "decision_id": "r3_029__cycle__g3__n1", "degree": 2, "false_option": "B", "generation": 3, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 3.\nContext: The fictional Corin Lab must select one reagent for assay D7.\nQuestion: Which reagent should be selected?\nOption A: Reagent Aster\nOption B: Reagent Brook\n\nPrivate source: Corin analyzer C2\nPrivate-source reliability: 0.90\nPrivate report: Corin analyzer C2 reports Reagent Aster.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Reagent Brook.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.90 > peer 0.80 and supports A\"\n}", "response_id": "03d66d4c-1416-90a6-90ea-c7e688a776fb", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_029__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 451}, "cost_in_usd_ticks": 13793000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 451, "output_tokens_details": {"reasoning_tokens": 401}, "total_tokens": 975}}
{"cascade_scope": "full_cascade", "claim_id": "r3_029", "correct_option": "A", "created_at": "2026-07-23T04:14:15.178065+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.86 supports A; peer reliability 0.80 supports B. Highest reliability source selected per rule 1."}, "decision_id": "r3_029__complete__g1__n0", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Corin Lab must select one reagent for assay D7.\nQuestion: Which reagent should be selected?\nOption A: Reagent Aster\nOption B: Reagent Brook\n\nPrivate source: Corin analyzer C2\nPrivate-source reliability: 0.86\nPrivate report: Corin analyzer C2 reports Reagent Aster.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Reagent Brook.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source reliability 0.86 supports A; peer reliability 0.80 supports B. Highest reliability source selected per rule 1.\"}", "response_id": "8d598869-3c7e-92c4-a13a-5c40340c8387", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_029__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 528}, "cost_in_usd_ticks": 15718000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 528, "output_tokens_details": {"reasoning_tokens": 479}, "total_tokens": 1052}}
{"cascade_scope": "full_cascade", "claim_id": "r3_029", "correct_option": "A", "created_at": "2026-07-23T04:14:22.331089+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.90 supports A; peer 0.80 supports B. Highest reliability source selected per rule 1; no tie."}, "decision_id": "r3_029__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Corin Lab must select one reagent for assay D7.\nQuestion: Which reagent should be selected?\nOption A: Reagent Aster\nOption B: Reagent Brook\n\nPrivate source: Corin analyzer C2\nPrivate-source reliability: 0.90\nPrivate report: Corin analyzer C2 reports Reagent Aster.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Reagent Brook.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source reliability 0.90 supports A; peer 0.80 supports B. Highest reliability source selected per rule 1; no tie.\"}", "response_id": "b8894152-330f-91b1-8a0c-6e6b8222031a", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_029__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 512}, "cost_in_usd_ticks": 15318000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 512, "output_tokens_details": {"reasoning_tokens": 461}, "total_tokens": 1036}}
{"cascade_scope": "full_cascade", "claim_id": "r3_029", "correct_option": "A", "created_at": "2026-07-23T04:14:29.603677+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has the highest reliability (0.80) and supports B; private source (0.74) supports A but is lower reliability."}, "decision_id": "r3_029__complete__g1__n2", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Corin Lab must select one reagent for assay D7.\nQuestion: Which reagent should be selected?\nOption A: Reagent Aster\nOption B: Reagent Brook\n\nPrivate source: Corin analyzer C2\nPrivate-source reliability: 0.74\nPrivate report: Corin analyzer C2 reports Reagent Aster.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Reagent Brook.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Peer node 4 has the highest reliability (0.80) and supports B; private source (0.74) supports A but is lower reliability.\"}", "response_id": "8b253ee0-e786-99f4-b268-8c31509ed439", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_029__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 485}, "cost_in_usd_ticks": 13299000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 485, "output_tokens_details": {"reasoning_tokens": 433}, "total_tokens": 1009}}
{"cascade_scope": "full_cascade", "claim_id": "r3_029", "correct_option": "A", "created_at": "2026-07-23T04:14:37.064575+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has the highest reliability (0.80) and supports B; private source (0.78) supports A but is lower reliability."}, "decision_id": "r3_029__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Corin Lab must select one reagent for assay D7.\nQuestion: Which reagent should be selected?\nOption A: Reagent Aster\nOption B: Reagent Brook\n\nPrivate source: Corin analyzer C2\nPrivate-source reliability: 0.78\nPrivate report: Corin analyzer C2 reports Reagent Aster.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Reagent Brook.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 4 has the highest reliability (0.80) and supports B; private source (0.78) supports A but is lower reliability.\"\n}", "response_id": "c3f5e8d0-44e4-9aa3-a08a-fad4ec69f402", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_029__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 525}, "cost_in_usd_ticks": 14299000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 525, "output_tokens_details": {"reasoning_tokens": 461}, "total_tokens": 1049}}
{"cascade_scope": "full_cascade", "claim_id": "r3_029", "correct_option": "A", "created_at": "2026-07-23T04:14:44.142362+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Private source reliability 0.82 > peer 0.80 and supports A; no tie."}, "decision_id": "r3_029__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Corin Lab must select one reagent for assay D7.\nQuestion: Which reagent should be selected?\nOption A: Reagent Aster\nOption B: Reagent Brook\n\nPrivate source: Corin analyzer C2\nPrivate-source reliability: 0.82\nPrivate report: Corin analyzer C2 reports Reagent Aster.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Reagent Brook.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Private source reliability 0.82 > peer 0.80 and supports A; no tie.\"\n}", "response_id": "b96265cc-7693-9730-a1d3-7837c37e1de4", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_029__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 523}, "cost_in_usd_ticks": 14249000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 523, "output_tokens_details": {"reasoning_tokens": 470}, "total_tokens": 1047}}
{"cascade_scope": "full_cascade", "claim_id": "r3_030", "correct_option": "B", "created_at": "2026-07-23T04:14:51.426306+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source D3 has highest reliability (0.86) and supports B; peer node 5 (0.80) supports A but is lower reliability so ignored per rule 1."}, "decision_id": "r3_030__circulant_k4__g1__n0", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Drell Hub must select one chute for parcel zone S4.\nQuestion: Which chute should be selected?\nOption A: Chute Crest\nOption B: Chute Dapple\n\nPrivate source: Drell reader D3\nPrivate-source reliability: 0.86\nPrivate report: Drell reader D3 reports Chute Dapple.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Chute Crest.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source D3 has highest reliability (0.86) and supports B; peer node 5 (0.80) supports A but is lower reliability so ignored per rule 1.\"\n}", "response_id": "fc9c3772-3857-9c37-be6b-43fbb1a463a4", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_030__circulant_k4", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 492}, "cost_in_usd_ticks": 14905500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 492, "output_tokens_details": {"reasoning_tokens": 421}, "total_tokens": 1023}}
{"cascade_scope": "full_cascade", "claim_id": "r3_030", "correct_option": "B", "created_at": "2026-07-23T04:14:57.865079+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source D3 has highest reliability 0.90 and supports B; peer node 5 has lower reliability 0.80 and supports A."}, "decision_id": "r3_030__circulant_k4__g1__n1", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Drell Hub must select one chute for parcel zone S4.\nQuestion: Which chute should be selected?\nOption A: Chute Crest\nOption B: Chute Dapple\n\nPrivate source: Drell reader D3\nPrivate-source reliability: 0.90\nPrivate report: Drell reader D3 reports Chute Dapple.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Chute Crest.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source D3 has highest reliability 0.90 and supports B; peer node 5 has lower reliability 0.80 and supports A.\"\n}", "response_id": "14963278-7dfa-95b4-ba66-17d56c0552ee", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_030__circulant_k4", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 519}, "cost_in_usd_ticks": 15580500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 519, "output_tokens_details": {"reasoning_tokens": 456}, "total_tokens": 1050}}
{"cascade_scope": "full_cascade", "claim_id": "r3_030", "correct_option": "B", "created_at": "2026-07-23T04:15:04.014455+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has highest reliability (0.80) and supports A; private source D3 (0.78) supports B but is lower reliability."}, "decision_id": "r3_030__circulant_k4__g1__n3", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Drell Hub must select one chute for parcel zone S4.\nQuestion: Which chute should be selected?\nOption A: Chute Crest\nOption B: Chute Dapple\n\nPrivate source: Drell reader D3\nPrivate-source reliability: 0.78\nPrivate report: Drell reader D3 reports Chute Dapple.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Chute Crest.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 5 has highest reliability (0.80) and supports A; private source D3 (0.78) supports B but is lower reliability.\"\n}", "response_id": "0b1ee7ee-4eb4-9ecc-9f67-bd840ae82436", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_030__circulant_k4", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 467}, "cost_in_usd_ticks": 14280500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 467, "output_tokens_details": {"reasoning_tokens": 402}, "total_tokens": 998}}
{"cascade_scope": "full_cascade", "claim_id": "r3_030", "correct_option": "B", "created_at": "2026-07-23T04:15:10.975943+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Both sources have identical reliability 0.80 and disagree (D3 supports B, peer 5 supports A), triggering UNSURE per rule 2."}, "decision_id": "r3_030__circulant_k4__g1__n4", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Drell Hub must select one chute for parcel zone S4.\nQuestion: Which chute should be selected?\nOption A: Chute Crest\nOption B: Chute Dapple\n\nPrivate source: Drell reader D3\nPrivate-source reliability: 0.80\nPrivate report: Drell reader D3 reports Chute Dapple.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Chute Crest.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Both sources have identical reliability 0.80 and disagree (D3 supports B, peer 5 supports A), triggering UNSURE per rule 2.\"\n}", "response_id": "c5f58da4-ddb6-9c87-8752-b31fefd15644", "source_count": 1, "source_nodes": [5], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_030__circulant_k4", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 497}, "cost_in_usd_ticks": 15030500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 497, "output_tokens_details": {"reasoning_tokens": 431}, "total_tokens": 1028}}
{"cascade_scope": "full_cascade", "claim_id": "r3_030", "correct_option": "B", "created_at": "2026-07-23T04:15:18.023327+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80) and supports A; private source (0.74) supports B."}, "decision_id": "r3_030__circulant_k4__g2__n2", "degree": 4, "false_option": "A", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 2.\nContext: The fictional Drell Hub must select one chute for parcel zone S4.\nQuestion: Which chute should be selected?\nOption A: Chute Crest\nOption B: Chute Dapple\n\nPrivate source: Drell reader D3\nPrivate-source reliability: 0.74\nPrivate report: Drell reader D3 reports Chute Dapple.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Chute Crest.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Peer node 3 has highest reliability (0.80) and supports A; private source (0.74) supports B.\"\n}", "response_id": "13214664-6620-922a-aadb-4b01c8c34641", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_030__circulant_k4", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 569}, "cost_in_usd_ticks": 16830500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 569, "output_tokens_details": {"reasoning_tokens": 510}, "total_tokens": 1100}}
{"cascade_scope": "full_cascade", "claim_id": "r3_030", "correct_option": "B", "created_at": "2026-07-23T04:15:24.293261+00:00", "decision": {"answer_option": "B", "confidence": 0.86, "message_option": "B", "rationale": "Highest reliability source is private D3 at 0.86 supporting B; peer at 0.80 supports A but lower reliability so select B."}, "decision_id": "r3_030__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Drell Hub must select one chute for parcel zone S4.\nQuestion: Which chute should be selected?\nOption A: Chute Crest\nOption B: Chute Dapple\n\nPrivate source: Drell reader D3\nPrivate-source reliability: 0.86\nPrivate report: Drell reader D3 reports Chute Dapple.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Chute Crest.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.86,\n  \"rationale\": \"Highest reliability source is private D3 at 0.86 supporting B; peer at 0.80 supports A but lower reliability so select B.\"\n}", "response_id": "a190be56-a2ec-9a88-a01b-e4bff00c5338", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_030__complete", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 460}, "cost_in_usd_ticks": 12761500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 460, "output_tokens_details": {"reasoning_tokens": 397}, "total_tokens": 991}}
{"cascade_scope": "full_cascade", "claim_id": "r3_030", "correct_option": "B", "created_at": "2026-07-23T04:15:30.860511+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source D3 has highest reliability (0.90) and supports B; peer node 5 has lower reliability (0.80) and supports A."}, "decision_id": "r3_030__complete__g1__n1", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Drell Hub must select one chute for parcel zone S4.\nQuestion: Which chute should be selected?\nOption A: Chute Crest\nOption B: Chute Dapple\n\nPrivate source: Drell reader D3\nPrivate-source reliability: 0.90\nPrivate report: Drell reader D3 reports Chute Dapple.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Chute Crest.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source D3 has highest reliability (0.90) and supports B; peer node 5 has lower reliability (0.80) and supports A.\"\n}", "response_id": "b5e45ee5-c575-9e57-8c3a-91033ff57087", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_030__complete", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 521}, "cost_in_usd_ticks": 14286500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 521, "output_tokens_details": {"reasoning_tokens": 456}, "total_tokens": 1052}}
{"cascade_scope": "full_cascade", "claim_id": "r3_030", "correct_option": "B", "created_at": "2026-07-23T04:15:37.591058+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has highest reliability (0.80) and supports A; private source D3 (0.74) supports B."}, "decision_id": "r3_030__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Drell Hub must select one chute for parcel zone S4.\nQuestion: Which chute should be selected?\nOption A: Chute Crest\nOption B: Chute Dapple\n\nPrivate source: Drell reader D3\nPrivate-source reliability: 0.74\nPrivate report: Drell reader D3 reports Chute Dapple.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Chute Crest.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Peer node 5 has highest reliability (0.80) and supports A; private source D3 (0.74) supports B.\"}", "response_id": "88fdc8c6-7d9c-9db8-95db-60bb101edcb0", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_030__complete", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 486}, "cost_in_usd_ticks": 14755500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 486, "output_tokens_details": {"reasoning_tokens": 437}, "total_tokens": 1017}}
{"cascade_scope": "full_cascade", "claim_id": "r3_030", "correct_option": "B", "created_at": "2026-07-23T04:15:43.527532+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has the highest reliability (0.80) and supports Chute Crest (A); private source D3 has lower reliability (0.78) and supports B."}, "decision_id": "r3_030__complete__g1__n3", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Drell Hub must select one chute for parcel zone S4.\nQuestion: Which chute should be selected?\nOption A: Chute Crest\nOption B: Chute Dapple\n\nPrivate source: Drell reader D3\nPrivate-source reliability: 0.78\nPrivate report: Drell reader D3 reports Chute Dapple.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Chute Crest.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 5 has the highest reliability (0.80) and supports Chute Crest (A); private source D3 has lower reliability (0.78) and supports B.\"\n}", "response_id": "6ad412f9-1aab-9500-9ecd-07f61926081f", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_030__complete", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 391}, "cost_in_usd_ticks": 12380500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 391, "output_tokens_details": {"reasoning_tokens": 321}, "total_tokens": 922}}
{"cascade_scope": "full_cascade", "claim_id": "r3_030", "correct_option": "B", "created_at": "2026-07-23T04:15:49.896268+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source D3 (reliability 0.80) supports B; peer node 5 (reliability 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_030__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Drell Hub must select one chute for parcel zone S4.\nQuestion: Which chute should be selected?\nOption A: Chute Crest\nOption B: Chute Dapple\n\nPrivate source: Drell reader D3\nPrivate-source reliability: 0.80\nPrivate report: Drell reader D3 reports Chute Dapple.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Chute Crest.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":0.9,\"rationale\":\"Private source D3 (reliability 0.80) supports B; peer node 5 (reliability 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"}", "response_id": "4d50852f-7452-9783-a369-ad6e1d0f2685", "source_count": 1, "source_nodes": [5], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_030__complete", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 534}, "cost_in_usd_ticks": 14611500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 534, "output_tokens_details": {"reasoning_tokens": 465}, "total_tokens": 1065}}
{"cascade_scope": "full_cascade", "claim_id": "r3_030", "correct_option": "B", "created_at": "2026-07-23T04:15:56.247135+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "D3 (0.86) supports B and has strictly higher reliability than peer 5 (0.80) supporting A; no tie at highest reliability."}, "decision_id": "r3_030__cycle__g1__n0", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Drell Hub must select one chute for parcel zone S4.\nQuestion: Which chute should be selected?\nOption A: Chute Crest\nOption B: Chute Dapple\n\nPrivate source: Drell reader D3\nPrivate-source reliability: 0.86\nPrivate report: Drell reader D3 reports Chute Dapple.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Chute Crest.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"D3 (0.86) supports B and has strictly higher reliability than peer 5 (0.80) supporting A; no tie at highest reliability.\"}", "response_id": "a032c4d8-d470-9d16-87c0-a33e45afa9d6", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_030__cycle", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 399}, "cost_in_usd_ticks": 12580500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 399, "output_tokens_details": {"reasoning_tokens": 346}, "total_tokens": 930}}
{"cascade_scope": "full_cascade", "claim_id": "r3_030", "correct_option": "B", "created_at": "2026-07-23T04:16:02.391930+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Both sources have identical reliability 0.80 and disagree on A vs B, triggering UNSURE per rule 2"}, "decision_id": "r3_030__cycle__g1__n4", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Drell Hub must select one chute for parcel zone S4.\nQuestion: Which chute should be selected?\nOption A: Chute Crest\nOption B: Chute Dapple\n\nPrivate source: Drell reader D3\nPrivate-source reliability: 0.80\nPrivate report: Drell reader D3 reports Chute Dapple.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Chute Crest.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":0.9,\"rationale\":\"Both sources have identical reliability 0.80 and disagree on A vs B, triggering UNSURE per rule 2\"}", "response_id": "70aca6fb-44ec-98e5-be90-661c6353d0f8", "source_count": 1, "source_nodes": [5], "state": "E", "status": "ok", "topology": "cycle", "trial_id": "r3_030__cycle", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 402}, "cost_in_usd_ticks": 11311500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 402, "output_tokens_details": {"reasoning_tokens": 356}, "total_tokens": 933}}
{"cascade_scope": "full_cascade", "claim_id": "r3_031", "correct_option": "A", "created_at": "2026-07-23T04:16:08.006934+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has the highest reliability (0.80) and supports Option B; private source reliability is lower (0.74) and supports A."}, "decision_id": "r3_031__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Eiden Array must select one receiver for source Q8.\nQuestion: Which receiver should be selected?\nOption A: Receiver Echo\nOption B: Receiver Fern\n\nPrivate source: Eiden console E4\nPrivate-source reliability: 0.74\nPrivate report: Eiden console E4 reports Receiver Echo.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Receiver Fern.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Peer node 0 has the highest reliability (0.80) and supports Option B; private source reliability is lower (0.74) and supports A.\"}", "response_id": "59076fd1-4e02-90ac-bd0f-4dcb8969763f", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_031__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 420}, "cost_in_usd_ticks": 15034000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 420, "output_tokens_details": {"reasoning_tokens": 367}, "total_tokens": 944}}
{"cascade_scope": "full_cascade", "claim_id": "r3_031", "correct_option": "A", "created_at": "2026-07-23T04:16:15.508510+00:00", "decision": {"answer_option": "B", "confidence": 0.85, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80) and supports B; private source E4 reliability 0.78 supports A."}, "decision_id": "r3_031__complete__g1__n2", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Eiden Array must select one receiver for source Q8.\nQuestion: Which receiver should be selected?\nOption A: Receiver Echo\nOption B: Receiver Fern\n\nPrivate source: Eiden console E4\nPrivate-source reliability: 0.78\nPrivate report: Eiden console E4 reports Receiver Echo.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Receiver Fern.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.85,\"rationale\":\"Peer node 0 has highest reliability (0.80) and supports B; private source E4 reliability 0.78 supports A.\"}", "response_id": "06f9cfb5-3d42-97a2-9e81-e893b1b3a00a", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_031__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 491}, "cost_in_usd_ticks": 16809000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 491, "output_tokens_details": {"reasoning_tokens": 442}, "total_tokens": 1015}}
{"cascade_scope": "full_cascade", "claim_id": "r3_031", "correct_option": "A", "created_at": "2026-07-23T04:16:21.537091+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private E4 (0.80) supports A; peer 0 (0.80) supports B; identical reliability on disagreeing sources requires UNSURE per rule 2."}, "decision_id": "r3_031__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Eiden Array must select one receiver for source Q8.\nQuestion: Which receiver should be selected?\nOption A: Receiver Echo\nOption B: Receiver Fern\n\nPrivate source: Eiden console E4\nPrivate-source reliability: 0.80\nPrivate report: Eiden console E4 reports Receiver Echo.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Receiver Fern.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private E4 (0.80) supports A; peer 0 (0.80) supports B; identical reliability on disagreeing sources requires UNSURE per rule 2.\"\n}", "response_id": "12e96a8a-4687-96b6-8286-880aa3982c7c", "source_count": 1, "source_nodes": [0], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_031__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 464}, "cost_in_usd_ticks": 16134000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 464, "output_tokens_details": {"reasoning_tokens": 393}, "total_tokens": 988}}
{"cascade_scope": "full_cascade", "claim_id": "r3_031", "correct_option": "A", "created_at": "2026-07-23T04:16:28.807203+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source E4 has highest reliability (0.82) and supports A; peer 0 has lower reliability (0.80) and supports B."}, "decision_id": "r3_031__complete__g1__n4", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Eiden Array must select one receiver for source Q8.\nQuestion: Which receiver should be selected?\nOption A: Receiver Echo\nOption B: Receiver Fern\n\nPrivate source: Eiden console E4\nPrivate-source reliability: 0.82\nPrivate report: Eiden console E4 reports Receiver Echo.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Receiver Fern.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source E4 has highest reliability (0.82) and supports A; peer 0 has lower reliability (0.80) and supports B.\"\n}", "response_id": "614615e2-2a73-98af-8de0-403eaa58ea18", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_031__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 435}, "cost_in_usd_ticks": 13393000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 435, "output_tokens_details": {"reasoning_tokens": 371}, "total_tokens": 959}}
{"cascade_scope": "full_cascade", "claim_id": "r3_031", "correct_option": "A", "created_at": "2026-07-23T04:16:35.367317+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source E4 has highest reliability (0.86) and supports A; peer node 0 has lower reliability (0.80) and supports B."}, "decision_id": "r3_031__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Eiden Array must select one receiver for source Q8.\nQuestion: Which receiver should be selected?\nOption A: Receiver Echo\nOption B: Receiver Fern\n\nPrivate source: Eiden console E4\nPrivate-source reliability: 0.86\nPrivate report: Eiden console E4 reports Receiver Echo.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Receiver Fern.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source E4 has highest reliability (0.86) and supports A; peer node 0 has lower reliability (0.80) and supports B.\"\n}", "response_id": "eb3d4569-4709-9ddb-8994-7a3159661912", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_031__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 473}, "cost_in_usd_ticks": 14343000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 473, "output_tokens_details": {"reasoning_tokens": 408}, "total_tokens": 997}}
{"cascade_scope": "full_cascade", "claim_id": "r3_031", "correct_option": "A", "created_at": "2026-07-23T04:16:41.607629+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80) and supports B; private source E4 (0.74) supports A but lower reliability so ignored per rule 1."}, "decision_id": "r3_031__circulant_k4__g1__n1", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Eiden Array must select one receiver for source Q8.\nQuestion: Which receiver should be selected?\nOption A: Receiver Echo\nOption B: Receiver Fern\n\nPrivate source: Eiden console E4\nPrivate-source reliability: 0.74\nPrivate report: Eiden console E4 reports Receiver Echo.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Receiver Fern.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 0 has highest reliability (0.80) and supports B; private source E4 (0.74) supports A but lower reliability so ignored per rule 1.\"\n}", "response_id": "51f1cc3d-826c-988d-9c89-4e94311769e3", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_031__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 441}, "cost_in_usd_ticks": 12199000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 441, "output_tokens_details": {"reasoning_tokens": 371}, "total_tokens": 965}}
{"cascade_scope": "full_cascade", "claim_id": "r3_031", "correct_option": "A", "created_at": "2026-07-23T04:16:49.080515+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80) supporting B; private source 0.78 supports A."}, "decision_id": "r3_031__circulant_k4__g1__n2", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Eiden Array must select one receiver for source Q8.\nQuestion: Which receiver should be selected?\nOption A: Receiver Echo\nOption B: Receiver Fern\n\nPrivate source: Eiden console E4\nPrivate-source reliability: 0.78\nPrivate report: Eiden console E4 reports Receiver Echo.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Receiver Fern.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 0 has highest reliability (0.80) supporting B; private source 0.78 supports A.\"\n}", "response_id": "0aa05fbc-43d5-9afe-a16c-533e39ad0697", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_031__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 507}, "cost_in_usd_ticks": 15193000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 507, "output_tokens_details": {"reasoning_tokens": 450}, "total_tokens": 1031}}
{"cascade_scope": "full_cascade", "claim_id": "r3_031", "correct_option": "A", "created_at": "2026-07-23T04:16:55.932577+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source E4 has highest reliability (0.82) and supports A; peer at 0.80 supports B."}, "decision_id": "r3_031__circulant_k4__g1__n4", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Eiden Array must select one receiver for source Q8.\nQuestion: Which receiver should be selected?\nOption A: Receiver Echo\nOption B: Receiver Fern\n\nPrivate source: Eiden console E4\nPrivate-source reliability: 0.82\nPrivate report: Eiden console E4 reports Receiver Echo.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Receiver Fern.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source E4 has highest reliability (0.82) and supports A; peer at 0.80 supports B.\"}", "response_id": "9fbdd47f-7595-996c-95ff-b1371d0b9007", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_031__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 506}, "cost_in_usd_ticks": 13824000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 506, "output_tokens_details": {"reasoning_tokens": 460}, "total_tokens": 1030}}
{"cascade_scope": "full_cascade", "claim_id": "r3_031", "correct_option": "A", "created_at": "2026-07-23T04:17:01.852896+00:00", "decision": {"answer_option": "A", "confidence": 0.86, "message_option": "A", "rationale": "Private source E4 (reliability 0.86) supports A; peer node 0 (0.80) supports B. Highest reliability source selected per rules."}, "decision_id": "r3_031__circulant_k4__g1__n5", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Eiden Array must select one receiver for source Q8.\nQuestion: Which receiver should be selected?\nOption A: Receiver Echo\nOption B: Receiver Fern\n\nPrivate source: Eiden console E4\nPrivate-source reliability: 0.86\nPrivate report: Eiden console E4 reports Receiver Echo.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Receiver Fern.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.86,\n  \"rationale\": \"Private source E4 (reliability 0.86) supports A; peer node 0 (0.80) supports B. Highest reliability source selected per rules.\"\n}", "response_id": "ef441be7-ce47-9573-9301-dcd06608ff65", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_031__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 428}, "cost_in_usd_ticks": 11874000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 428, "output_tokens_details": {"reasoning_tokens": 361}, "total_tokens": 952}}
{"cascade_scope": "full_cascade", "claim_id": "r3_031", "correct_option": "A", "created_at": "2026-07-23T04:17:08.741848+00:00", "decision": {"answer_option": "UNSURE", "confidence": 1.0, "message_option": "UNSURE", "rationale": "All sources (private E4 and two peers) have identical reliability 0.80 and disagree on the receiver, triggering UNSURE per rule 2."}, "decision_id": "r3_031__circulant_k4__g2__n3", "degree": 4, "false_option": "B", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 2.\nContext: The fictional Eiden Array must select one receiver for source Q8.\nQuestion: Which receiver should be selected?\nOption A: Receiver Echo\nOption B: Receiver Fern\n\nPrivate source: Eiden console E4\nPrivate-source reliability: 0.80\nPrivate report: Eiden console E4 reports Receiver Echo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Receiver Fern.\nPeer node 2: reliability 0.80; report: The incoming peer reports Receiver Fern.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 1.0,\n  \"rationale\": \"All sources (private E4 and two peers) have identical reliability 0.80 and disagree on the receiver, triggering UNSURE per rule 2.\"\n}", "response_id": "6d6b3807-b3bd-90eb-b706-5b9b5285e0e7", "source_count": 2, "source_nodes": [1, 2], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_031__circulant_k4", "usage": {"context_details": {"input_tokens": 544, "output_tokens": 509}, "cost_in_usd_ticks": 15493000, "input_tokens": 544, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 509, "output_tokens_details": {"reasoning_tokens": 443}, "total_tokens": 1053}}
{"cascade_scope": "full_cascade", "claim_id": "r3_031", "correct_option": "A", "created_at": "2026-07-23T04:17:14.769886+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 0 has highest reliability (0.80 > 0.74) and supports B; no tie."}, "decision_id": "r3_031__cycle__g1__n1", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Eiden Array must select one receiver for source Q8.\nQuestion: Which receiver should be selected?\nOption A: Receiver Echo\nOption B: Receiver Fern\n\nPrivate source: Eiden console E4\nPrivate-source reliability: 0.74\nPrivate report: Eiden console E4 reports Receiver Echo.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Receiver Fern.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 0 has highest reliability (0.80 > 0.74) and supports B; no tie.\"\n}", "response_id": "6f807b2e-1b0f-9a63-a11b-1c2f90304925", "source_count": 1, "source_nodes": [0], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_031__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 442}, "cost_in_usd_ticks": 12224000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 442, "output_tokens_details": {"reasoning_tokens": 385}, "total_tokens": 966}}
{"cascade_scope": "full_cascade", "claim_id": "r3_031", "correct_option": "A", "created_at": "2026-07-23T04:17:22.128448+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Private source E4 reliability 0.86 supports A; peer node 0 reliability 0.80 supports B. Highest reliability selects A."}, "decision_id": "r3_031__cycle__g1__n5", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Eiden Array must select one receiver for source Q8.\nQuestion: Which receiver should be selected?\nOption A: Receiver Echo\nOption B: Receiver Fern\n\nPrivate source: Eiden console E4\nPrivate-source reliability: 0.86\nPrivate report: Eiden console E4 reports Receiver Echo.\n\nIncoming peer reports:\nPeer node 0: reliability 0.80; report: The incoming peer reports Receiver Fern.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Private source E4 reliability 0.86 supports A; peer node 0 reliability 0.80 supports B. Highest reliability selects A.\"\n}", "response_id": "6098ddd4-c768-93f1-b634-6bc3f09ab02b", "source_count": 1, "source_nodes": [0], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_031__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 559}, "cost_in_usd_ticks": 15149000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 559, "output_tokens_details": {"reasoning_tokens": 497}, "total_tokens": 1083}}
{"cascade_scope": "full_cascade", "claim_id": "r3_031", "correct_option": "A", "created_at": "2026-07-23T04:17:29.584266+00:00", "decision": {"answer_option": "B", "confidence": 0.85, "message_option": "B", "rationale": "Peer node 1 has the highest reliability (0.80) and supports Fern (B); private source reliability is lower at 0.78 supporting Echo (A)."}, "decision_id": "r3_031__cycle__g2__n2", "degree": 2, "false_option": "B", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 2.\nContext: The fictional Eiden Array must select one receiver for source Q8.\nQuestion: Which receiver should be selected?\nOption A: Receiver Echo\nOption B: Receiver Fern\n\nPrivate source: Eiden console E4\nPrivate-source reliability: 0.78\nPrivate report: Eiden console E4 reports Receiver Echo.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Receiver Fern.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Peer node 1 has the highest reliability (0.80) and supports Fern (B); private source reliability is lower at 0.78 supporting Echo (A).\"\n}", "response_id": "af6731a7-9d95-91fb-bab2-5ed2190dd37a", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_031__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 515}, "cost_in_usd_ticks": 17409000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 515, "output_tokens_details": {"reasoning_tokens": 448}, "total_tokens": 1039}}
{"cascade_scope": "full_cascade", "claim_id": "r3_031", "correct_option": "A", "created_at": "2026-07-23T04:17:35.829806+00:00", "decision": {"answer_option": "UNSURE", "confidence": 1.0, "message_option": "UNSURE", "rationale": "Private source E4 (reliability 0.80) supports A; peer node 2 (reliability 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_031__cycle__g3__n3", "degree": 2, "false_option": "B", "generation": 3, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 3.\nContext: The fictional Eiden Array must select one receiver for source Q8.\nQuestion: Which receiver should be selected?\nOption A: Receiver Echo\nOption B: Receiver Fern\n\nPrivate source: Eiden console E4\nPrivate-source reliability: 0.80\nPrivate report: Eiden console E4 reports Receiver Echo.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Receiver Fern.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 1.0,\n  \"rationale\": \"Private source E4 (reliability 0.80) supports A; peer node 2 (reliability 0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "7358bfd1-aae0-9dce-a31d-0a36e026209c", "source_count": 1, "source_nodes": [2], "state": "E", "status": "ok", "topology": "cycle", "trial_id": "r3_031__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 487}, "cost_in_usd_ticks": 14693000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 487, "output_tokens_details": {"reasoning_tokens": 406}, "total_tokens": 1011}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_032", "correct_option": "B", "created_at": "2026-07-23T04:17:43.252538+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source F5 has highest reliability (0.90) and supports B; peer node 1 has lower reliability (0.80) and supports A."}, "decision_id": "r3_032__cycle__g1__n0", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Frey Farm must select one pump for field K2.\nQuestion: Which pump should be selected?\nOption A: Pump Glade\nOption B: Pump Heath\n\nPrivate source: Frey monitor F5\nPrivate-source reliability: 0.90\nPrivate report: Frey monitor F5 reports Pump Heath.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Pump Glade.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source F5 has highest reliability (0.90) and supports B; peer node 1 has lower reliability (0.80) and supports A.\"\n}", "response_id": "5385b83f-c79d-94d6-99e9-646fa2f60ddf", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_032__cycle", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 510}, "cost_in_usd_ticks": 15255500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 510, "output_tokens_details": {"reasoning_tokens": 445}, "total_tokens": 1033}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_032", "correct_option": "B", "created_at": "2026-07-23T04:17:49.609973+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80 > 0.78) and supports A; no tie."}, "decision_id": "r3_032__cycle__g1__n2", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Frey Farm must select one pump for field K2.\nQuestion: Which pump should be selected?\nOption A: Pump Glade\nOption B: Pump Heath\n\nPrivate source: Frey monitor F5\nPrivate-source reliability: 0.78\nPrivate report: Frey monitor F5 reports Pump Heath.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Pump Glade.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 1 has highest reliability (0.80 > 0.78) and supports A; no tie.\"\n}", "response_id": "6209f3e7-91b4-984f-b7d8-1b98eca1ca55", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_032__cycle", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 454}, "cost_in_usd_ticks": 13855500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 454, "output_tokens_details": {"reasoning_tokens": 397}, "total_tokens": 977}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_032", "correct_option": "B", "created_at": "2026-07-23T04:17:56.500925+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source F5 has highest reliability (0.90) and supports B; peer 1 (0.80) supports A but lower reliability so ignored per rule 1."}, "decision_id": "r3_032__circulant_k4__g1__n0", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Frey Farm must select one pump for field K2.\nQuestion: Which pump should be selected?\nOption A: Pump Glade\nOption B: Pump Heath\n\nPrivate source: Frey monitor F5\nPrivate-source reliability: 0.90\nPrivate report: Frey monitor F5 reports Pump Heath.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Pump Glade.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source F5 has highest reliability (0.90) and supports B; peer 1 (0.80) supports A but lower reliability so ignored per rule 1.\"}", "response_id": "a4d00ec4-d10e-924f-800c-7de71470a108", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_032__circulant_k4", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 452}, "cost_in_usd_ticks": 13805500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 452, "output_tokens_details": {"reasoning_tokens": 395}, "total_tokens": 975}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_032", "correct_option": "B", "created_at": "2026-07-23T04:18:03.526494+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80) and supports A; private source F5 (0.78) supports B."}, "decision_id": "r3_032__circulant_k4__g1__n2", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Frey Farm must select one pump for field K2.\nQuestion: Which pump should be selected?\nOption A: Pump Glade\nOption B: Pump Heath\n\nPrivate source: Frey monitor F5\nPrivate-source reliability: 0.78\nPrivate report: Frey monitor F5 reports Pump Heath.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Pump Glade.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 1 has highest reliability (0.80) and supports A; private source F5 (0.78) supports B.\"\n}", "response_id": "1debe238-8a3b-910a-ab9b-bf4357efef77", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_032__circulant_k4", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 449}, "cost_in_usd_ticks": 15746500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 449, "output_tokens_details": {"reasoning_tokens": 388}, "total_tokens": 972}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_032", "correct_option": "B", "created_at": "2026-07-23T04:18:10.150809+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source (0.80) supports B; peer node 1 (0.80) supports A. Highest reliabilities tie on disagreeing sources, so UNSURE per rule 2."}, "decision_id": "r3_032__circulant_k4__g1__n3", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Frey Farm must select one pump for field K2.\nQuestion: Which pump should be selected?\nOption A: Pump Glade\nOption B: Pump Heath\n\nPrivate source: Frey monitor F5\nPrivate-source reliability: 0.80\nPrivate report: Frey monitor F5 reports Pump Heath.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Pump Glade.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source (0.80) supports B; peer node 1 (0.80) supports A. Highest reliabilities tie on disagreeing sources, so UNSURE per rule 2.\"\n}", "response_id": "f46426bb-f23c-97ab-aa12-7e79e5532bcf", "source_count": 1, "source_nodes": [1], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_032__circulant_k4", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 539}, "cost_in_usd_ticks": 15980500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 539, "output_tokens_details": {"reasoning_tokens": 465}, "total_tokens": 1062}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_032", "correct_option": "B", "created_at": "2026-07-23T04:18:15.713232+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source F5 has highest reliability (0.86) and supports B; peer node 1 has lower reliability (0.80) and supports A. No tie at highest reliability level."}, "decision_id": "r3_032__circulant_k4__g1__n5", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Frey Farm must select one pump for field K2.\nQuestion: Which pump should be selected?\nOption A: Pump Glade\nOption B: Pump Heath\n\nPrivate source: Frey monitor F5\nPrivate-source reliability: 0.86\nPrivate report: Frey monitor F5 reports Pump Heath.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Pump Glade.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source F5 has highest reliability (0.86) and supports B; peer node 1 has lower reliability (0.80) and supports A. No tie at highest reliability level.\"}", "response_id": "c818871f-b4d8-9459-a95d-058a10d676a1", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_032__circulant_k4", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 475}, "cost_in_usd_ticks": 14380500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 475, "output_tokens_details": {"reasoning_tokens": 415}, "total_tokens": 998}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_032", "correct_option": "B", "created_at": "2026-07-23T04:18:22.368272+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source F5 (reliability 0.90) supports B; peer node 1 (0.80) supports A. Highest-reliability source selects B per rule 1."}, "decision_id": "r3_032__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Frey Farm must select one pump for field K2.\nQuestion: Which pump should be selected?\nOption A: Pump Glade\nOption B: Pump Heath\n\nPrivate source: Frey monitor F5\nPrivate-source reliability: 0.90\nPrivate report: Frey monitor F5 reports Pump Heath.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Pump Glade.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source F5 (reliability 0.90) supports B; peer node 1 (0.80) supports A. Highest-reliability source selects B per rule 1.\"}", "response_id": "52c7e856-638b-9b61-bb4b-bbe43bffbe3d", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_032__complete", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 544}, "cost_in_usd_ticks": 14761500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 544, "output_tokens_details": {"reasoning_tokens": 485}, "total_tokens": 1067}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_032", "correct_option": "B", "created_at": "2026-07-23T04:18:28.925004+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80 > 0.78) and supports A; no tie."}, "decision_id": "r3_032__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Frey Farm must select one pump for field K2.\nQuestion: Which pump should be selected?\nOption A: Pump Glade\nOption B: Pump Heath\n\nPrivate source: Frey monitor F5\nPrivate-source reliability: 0.78\nPrivate report: Frey monitor F5 reports Pump Heath.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Pump Glade.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.85,\n  \"rationale\": \"Peer node 1 has highest reliability (0.80 > 0.78) and supports A; no tie.\"\n}", "response_id": "95759a2d-9ec3-9dc4-a5b5-98142e684a2b", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_032__complete", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 520}, "cost_in_usd_ticks": 15505500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 520, "output_tokens_details": {"reasoning_tokens": 463}, "total_tokens": 1043}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_032", "correct_option": "B", "created_at": "2026-07-23T04:18:36.910555+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source F5 (reliability 0.80) supports B; peer node 1 (reliability 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_032__complete__g1__n3", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Frey Farm must select one pump for field K2.\nQuestion: Which pump should be selected?\nOption A: Pump Glade\nOption B: Pump Heath\n\nPrivate source: Frey monitor F5\nPrivate-source reliability: 0.80\nPrivate report: Frey monitor F5 reports Pump Heath.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Pump Glade.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":0.9,\"rationale\":\"Private source F5 (reliability 0.80) supports B; peer node 1 (reliability 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"}", "response_id": "d1164b89-16a4-9a78-99f5-b18e5628fed4", "source_count": 1, "source_nodes": [1], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_032__complete", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 445}, "cost_in_usd_ticks": 13630500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 445, "output_tokens_details": {"reasoning_tokens": 376}, "total_tokens": 968}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_032", "correct_option": "B", "created_at": "2026-07-23T04:18:43.540170+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source F5 (reliability 0.82) supports B and exceeds peer node 1 reliability (0.80) supporting A; select highest-reliability source per rule 1."}, "decision_id": "r3_032__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Frey Farm must select one pump for field K2.\nQuestion: Which pump should be selected?\nOption A: Pump Glade\nOption B: Pump Heath\n\nPrivate source: Frey monitor F5\nPrivate-source reliability: 0.82\nPrivate report: Frey monitor F5 reports Pump Heath.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Pump Glade.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source F5 (reliability 0.82) supports B and exceeds peer node 1 reliability (0.80) supporting A; select highest-reliability source per rule 1.\"}", "response_id": "7c166506-ae72-9a55-9b4b-08415fd4adf0", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_032__complete", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 370}, "cost_in_usd_ticks": 11755500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 370, "output_tokens_details": {"reasoning_tokens": 310}, "total_tokens": 893}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_032", "correct_option": "B", "created_at": "2026-07-23T04:18:51.235209+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source F5 has highest reliability (0.86) and supports B; peer node 1 (0.80) supports A but lower reliability so ignored per rule 1."}, "decision_id": "r3_032__complete__g1__n5", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Frey Farm must select one pump for field K2.\nQuestion: Which pump should be selected?\nOption A: Pump Glade\nOption B: Pump Heath\n\nPrivate source: Frey monitor F5\nPrivate-source reliability: 0.86\nPrivate report: Frey monitor F5 reports Pump Heath.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Pump Glade.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source F5 has highest reliability (0.86) and supports B; peer node 1 (0.80) supports A but lower reliability so ignored per rule 1.\"\n}", "response_id": "5b96696e-92f0-9078-8bd9-17db3ae06d28", "source_count": 1, "source_nodes": [1], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_032__complete", "usage": {"context_details": {"input_tokens": 523, "output_tokens": 473}, "cost_in_usd_ticks": 14330500, "input_tokens": 523, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 473, "output_tokens_details": {"reasoning_tokens": 403}, "total_tokens": 996}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_033", "correct_option": "A", "created_at": "2026-07-23T04:18:58.638654+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has highest reliability (0.80) and supports B; private source (0.74) supports A."}, "decision_id": "r3_033__cycle__g1__n1", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Grell Studio must select one lens for camera N6.\nQuestion: Which lens should be selected?\nOption A: Lens Ivory\nOption B: Lens Jet\n\nPrivate source: Grell calibrator G6\nPrivate-source reliability: 0.74\nPrivate report: Grell calibrator G6 reports Lens Ivory.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Lens Jet.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 2 has highest reliability (0.80) and supports B; private source (0.74) supports A.\"\n}", "response_id": "f8f7f07e-15d5-9a86-8842-7bb0bb5c83c1", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_033__cycle", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 485}, "cost_in_usd_ticks": 14668000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 485, "output_tokens_details": {"reasoning_tokens": 426}, "total_tokens": 1011}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_033", "correct_option": "A", "created_at": "2026-07-23T04:19:07.430980+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Both the private source G6 (reliability 0.80, reports A) and peer node 2 (reliability 0.80, reports B) have identical highest reliability and disagree, so select UNSURE per rule 2."}, "decision_id": "r3_033__cycle__g1__n3", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Grell Studio must select one lens for camera N6.\nQuestion: Which lens should be selected?\nOption A: Lens Ivory\nOption B: Lens Jet\n\nPrivate source: Grell calibrator G6\nPrivate-source reliability: 0.80\nPrivate report: Grell calibrator G6 reports Lens Ivory.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Lens Jet.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"UNSURE\",\"message_option\":\"UNSURE\",\"confidence\":0.9,\"rationale\":\"Both the private source G6 (reliability 0.80, reports A) and peer node 2 (reliability 0.80, reports B) have identical highest reliability and disagree, so select UNSURE per rule 2.\"}", "response_id": "f0fb1350-4f52-97a6-aa86-bcc7de4db1dc", "source_count": 1, "source_nodes": [2], "state": "E", "status": "ok", "topology": "cycle", "trial_id": "r3_033__cycle", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 602}, "cost_in_usd_ticks": 17593000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 602, "output_tokens_details": {"reasoning_tokens": 530}, "total_tokens": 1128}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_033", "correct_option": "A", "created_at": "2026-07-23T04:19:15.412598+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.90 supports A; peer reliability 0.80 supports B. Highest reliability selects A with no tie."}, "decision_id": "r3_033__complete__g1__n0", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Grell Studio must select one lens for camera N6.\nQuestion: Which lens should be selected?\nOption A: Lens Ivory\nOption B: Lens Jet\n\nPrivate source: Grell calibrator G6\nPrivate-source reliability: 0.90\nPrivate report: Grell calibrator G6 reports Lens Ivory.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Lens Jet.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.90 supports A; peer reliability 0.80 supports B. Highest reliability selects A with no tie.\"\n}", "response_id": "641bbd66-5f1c-92d0-8c5b-9d9f7f468710", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_033__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 507}, "cost_in_usd_ticks": 15218000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 507, "output_tokens_details": {"reasoning_tokens": 447}, "total_tokens": 1033}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_033", "correct_option": "A", "created_at": "2026-07-23T04:19:23.924420+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has the highest reliability at 0.80 and supports B, exceeding private source G6 reliability of 0.74 supporting A."}, "decision_id": "r3_033__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Grell Studio must select one lens for camera N6.\nQuestion: Which lens should be selected?\nOption A: Lens Ivory\nOption B: Lens Jet\n\nPrivate source: Grell calibrator G6\nPrivate-source reliability: 0.74\nPrivate report: Grell calibrator G6 reports Lens Ivory.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Lens Jet.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 2 has the highest reliability at 0.80 and supports B, exceeding private source G6 reliability of 0.74 supporting A.\"\n}", "response_id": "57cedd4a-2444-9012-9abb-ccbee787a417", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_033__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 525}, "cost_in_usd_ticks": 17684000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 525, "output_tokens_details": {"reasoning_tokens": 461}, "total_tokens": 1051}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_033", "correct_option": "A", "created_at": "2026-07-23T04:19:30.588317+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Both the private source (0.80) and peer node 2 (0.80) have equal highest reliability but support conflicting options (A vs B), triggering UNSURE per rule 2."}, "decision_id": "r3_033__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Grell Studio must select one lens for camera N6.\nQuestion: Which lens should be selected?\nOption A: Lens Ivory\nOption B: Lens Jet\n\nPrivate source: Grell calibrator G6\nPrivate-source reliability: 0.80\nPrivate report: Grell calibrator G6 reports Lens Ivory.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Lens Jet.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Both the private source (0.80) and peer node 2 (0.80) have equal highest reliability but support conflicting options (A vs B), triggering UNSURE per rule 2.\"\n}", "response_id": "e7061e31-9f59-90a4-a3f1-673f95d98c8c", "source_count": 1, "source_nodes": [2], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_033__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 519}, "cost_in_usd_ticks": 15518000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 519, "output_tokens_details": {"reasoning_tokens": 444}, "total_tokens": 1045}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_033", "correct_option": "A", "created_at": "2026-07-23T04:19:36.407851+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source G6 has highest reliability (0.82) and supports A; peer node 2 has lower reliability (0.80) and supports B."}, "decision_id": "r3_033__complete__g1__n4", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Grell Studio must select one lens for camera N6.\nQuestion: Which lens should be selected?\nOption A: Lens Ivory\nOption B: Lens Jet\n\nPrivate source: Grell calibrator G6\nPrivate-source reliability: 0.82\nPrivate report: Grell calibrator G6 reports Lens Ivory.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Lens Jet.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source G6 has highest reliability (0.82) and supports A; peer node 2 has lower reliability (0.80) and supports B.\"\n}", "response_id": "f2bd63c3-3382-939b-91b8-0e4b06fc14ab", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_033__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 456}, "cost_in_usd_ticks": 13943000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 456, "output_tokens_details": {"reasoning_tokens": 391}, "total_tokens": 982}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_033", "correct_option": "A", "created_at": "2026-07-23T04:19:41.782241+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Grell calibrator G6 has highest reliability (0.86) and supports A; peer node 2 (0.80) supports B but is lower reliability."}, "decision_id": "r3_033__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Grell Studio must select one lens for camera N6.\nQuestion: Which lens should be selected?\nOption A: Lens Ivory\nOption B: Lens Jet\n\nPrivate source: Grell calibrator G6\nPrivate-source reliability: 0.86\nPrivate report: Grell calibrator G6 reports Lens Ivory.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Lens Jet.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Grell calibrator G6 has highest reliability (0.86) and supports A; peer node 2 (0.80) supports B but is lower reliability.\"\n}", "response_id": "a6e9f557-93c6-920d-b037-991ec14b159e", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_033__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 386}, "cost_in_usd_ticks": 14209000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 386, "output_tokens_details": {"reasoning_tokens": 319}, "total_tokens": 912}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_033", "correct_option": "A", "created_at": "2026-07-23T04:19:49.304626+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source G6 has highest reliability (0.90) and supports A; peer node 2 (0.80) supports B but lower reliability so ignored per rule 1."}, "decision_id": "r3_033__circulant_k4__g1__n0", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Grell Studio must select one lens for camera N6.\nQuestion: Which lens should be selected?\nOption A: Lens Ivory\nOption B: Lens Jet\n\nPrivate source: Grell calibrator G6\nPrivate-source reliability: 0.90\nPrivate report: Grell calibrator G6 reports Lens Ivory.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Lens Jet.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source G6 has highest reliability (0.90) and supports A; peer node 2 (0.80) supports B but lower reliability so ignored per rule 1.\"}", "response_id": "d2ae0354-701d-921d-82a5-85bad56dbf3f", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_033__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 478}, "cost_in_usd_ticks": 13149000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 478, "output_tokens_details": {"reasoning_tokens": 420}, "total_tokens": 1004}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_033", "correct_option": "A", "created_at": "2026-07-23T04:19:57.272229+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 2 has highest reliability (0.80) and supports B; private source G6 (0.74) supports A. No tie."}, "decision_id": "r3_033__circulant_k4__g1__n1", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Grell Studio must select one lens for camera N6.\nQuestion: Which lens should be selected?\nOption A: Lens Ivory\nOption B: Lens Jet\n\nPrivate source: Grell calibrator G6\nPrivate-source reliability: 0.74\nPrivate report: Grell calibrator G6 reports Lens Ivory.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Lens Jet.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 2 has highest reliability (0.80) and supports B; private source G6 (0.74) supports A. No tie.\"\n}", "response_id": "efdf96ff-024c-9028-9d00-1c5371200038", "source_count": 1, "source_nodes": [2], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_033__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 487}, "cost_in_usd_ticks": 14718000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 487, "output_tokens_details": {"reasoning_tokens": 423}, "total_tokens": 1013}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_033", "correct_option": "A", "created_at": "2026-07-23T04:20:05.175914+00:00", "decision": {"answer_option": "UNSURE", "confidence": 1.0, "message_option": "UNSURE", "rationale": "Private G6 (0.80) supports A; peer 2 (0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_033__circulant_k4__g1__n3", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Grell Studio must select one lens for camera N6.\nQuestion: Which lens should be selected?\nOption A: Lens Ivory\nOption B: Lens Jet\n\nPrivate source: Grell calibrator G6\nPrivate-source reliability: 0.80\nPrivate report: Grell calibrator G6 reports Lens Ivory.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Lens Jet.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 1.0,\n  \"rationale\": \"Private G6 (0.80) supports A; peer 2 (0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "9516a391-bd78-918e-8262-6a6ff83e116d", "source_count": 1, "source_nodes": [2], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_033__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 494}, "cost_in_usd_ticks": 13549000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 494, "output_tokens_details": {"reasoning_tokens": 421}, "total_tokens": 1020}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_033", "correct_option": "A", "created_at": "2026-07-23T04:20:10.606181+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source G6 has highest reliability (0.82) and supports A; peer node 2 has lower reliability (0.80) and supports B."}, "decision_id": "r3_033__circulant_k4__g1__n4", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Grell Studio must select one lens for camera N6.\nQuestion: Which lens should be selected?\nOption A: Lens Ivory\nOption B: Lens Jet\n\nPrivate source: Grell calibrator G6\nPrivate-source reliability: 0.82\nPrivate report: Grell calibrator G6 reports Lens Ivory.\n\nIncoming peer reports:\nPeer node 2: reliability 0.80; report: The incoming peer reports Lens Jet.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source G6 has highest reliability (0.82) and supports A; peer node 2 has lower reliability (0.80) and supports B.\"\n}", "response_id": "dbc698a8-74f3-95d1-97c9-e6afbeaba1a0", "source_count": 1, "source_nodes": [2], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_033__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 409}, "cost_in_usd_ticks": 12768000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 409, "output_tokens_details": {"reasoning_tokens": 344}, "total_tokens": 935}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_034", "correct_option": "B", "created_at": "2026-07-23T04:20:17.159483+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80) supporting A; private source 0.74 supports B."}, "decision_id": "r3_034__circulant_k4__g1__n1", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Havel Plant must select one hopper for grain lot W3.\nQuestion: Which hopper should be selected?\nOption A: Hopper Kelp\nOption B: Hopper Loom\n\nPrivate source: Havel reader H7\nPrivate-source reliability: 0.74\nPrivate report: Havel reader H7 reports Hopper Loom.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Hopper Kelp.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 3 has highest reliability (0.80) supporting A; private source 0.74 supports B.\"\n}", "response_id": "61c1e358-b2d2-9602-82dc-8803ade3642d", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_034__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 457}, "cost_in_usd_ticks": 15959000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 457, "output_tokens_details": {"reasoning_tokens": 400}, "total_tokens": 981}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_034", "correct_option": "B", "created_at": "2026-07-23T04:20:24.941475+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80) and supports A; private source H7 (0.78) supports B."}, "decision_id": "r3_034__circulant_k4__g1__n2", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Havel Plant must select one hopper for grain lot W3.\nQuestion: Which hopper should be selected?\nOption A: Hopper Kelp\nOption B: Hopper Loom\n\nPrivate source: Havel reader H7\nPrivate-source reliability: 0.78\nPrivate report: Havel reader H7 reports Hopper Loom.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Hopper Kelp.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 3 has highest reliability (0.80) and supports A; private source H7 (0.78) supports B.\"\n}", "response_id": "1ca6b915-eb7f-9167-bdf6-649159a28669", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_034__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 519}, "cost_in_usd_ticks": 17509000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 519, "output_tokens_details": {"reasoning_tokens": 458}, "total_tokens": 1043}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_034", "correct_option": "B", "created_at": "2026-07-23T04:20:30.991027+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source H7 has highest reliability 0.82 supporting B; peer 3 at 0.80 supports A but lower reliability so select B per rule 1."}, "decision_id": "r3_034__circulant_k4__g1__n4", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Havel Plant must select one hopper for grain lot W3.\nQuestion: Which hopper should be selected?\nOption A: Hopper Kelp\nOption B: Hopper Loom\n\nPrivate source: Havel reader H7\nPrivate-source reliability: 0.82\nPrivate report: Havel reader H7 reports Hopper Loom.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Hopper Kelp.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source H7 has highest reliability 0.82 supporting B; peer 3 at 0.80 supports A but lower reliability so select B per rule 1.\"\n}", "response_id": "3f1979ca-d58c-96f8-bf99-ac0c7c8e2a63", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_034__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 382}, "cost_in_usd_ticks": 12068000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 382, "output_tokens_details": {"reasoning_tokens": 314}, "total_tokens": 906}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_034", "correct_option": "B", "created_at": "2026-07-23T04:20:39.332917+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Highest reliability source is private H7 at 0.86 supporting B (Loom); peer at 0.80 supports A but is lower reliability so ignored per rule 1."}, "decision_id": "r3_034__circulant_k4__g1__n5", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Havel Plant must select one hopper for grain lot W3.\nQuestion: Which hopper should be selected?\nOption A: Hopper Kelp\nOption B: Hopper Loom\n\nPrivate source: Havel reader H7\nPrivate-source reliability: 0.86\nPrivate report: Havel reader H7 reports Hopper Loom.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Hopper Kelp.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Highest reliability source is private H7 at 0.86 supporting B (Loom); peer at 0.80 supports A but is lower reliability so ignored per rule 1.\"\n}", "response_id": "d73004bf-af1d-9ebb-b252-88883deb39d2", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_034__circulant_k4", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 521}, "cost_in_usd_ticks": 15543000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 521, "output_tokens_details": {"reasoning_tokens": 451}, "total_tokens": 1045}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_034", "correct_option": "B", "created_at": "2026-07-23T04:20:47.178717+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Peer node 3 has the highest reliability (0.80) and supports A; private source H7 (0.78) supports B but is lower reliability."}, "decision_id": "r3_034__cycle__g1__n2", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Havel Plant must select one hopper for grain lot W3.\nQuestion: Which hopper should be selected?\nOption A: Hopper Kelp\nOption B: Hopper Loom\n\nPrivate source: Havel reader H7\nPrivate-source reliability: 0.78\nPrivate report: Havel reader H7 reports Hopper Loom.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Hopper Kelp.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.85,\"rationale\":\"Peer node 3 has the highest reliability (0.80) and supports A; private source H7 (0.78) supports B but is lower reliability.\"}", "response_id": "12621677-aa77-99a0-b700-2db7297be93d", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "cycle", "trial_id": "r3_034__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 447}, "cost_in_usd_ticks": 13693000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 447, "output_tokens_details": {"reasoning_tokens": 393}, "total_tokens": 971}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_034", "correct_option": "B", "created_at": "2026-07-23T04:20:54.314976+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source H7 has highest reliability (0.82) and supports B; peer node 3 at 0.80 supports A."}, "decision_id": "r3_034__cycle__g1__n4", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Havel Plant must select one hopper for grain lot W3.\nQuestion: Which hopper should be selected?\nOption A: Hopper Kelp\nOption B: Hopper Loom\n\nPrivate source: Havel reader H7\nPrivate-source reliability: 0.82\nPrivate report: Havel reader H7 reports Hopper Loom.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Hopper Kelp.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source H7 has highest reliability (0.82) and supports B; peer node 3 at 0.80 supports A.\"\n}", "response_id": "a21ee191-830b-95b6-8620-34a0b0c53b24", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_034__cycle", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 492}, "cost_in_usd_ticks": 16834000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 492, "output_tokens_details": {"reasoning_tokens": 431}, "total_tokens": 1016}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_034", "correct_option": "B", "created_at": "2026-07-23T04:20:59.669995+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source H7 has highest reliability (0.90) and supports B; peer report at 0.80 supports A but is lower reliability so ignored per rule 1."}, "decision_id": "r3_034__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Havel Plant must select one hopper for grain lot W3.\nQuestion: Which hopper should be selected?\nOption A: Hopper Kelp\nOption B: Hopper Loom\n\nPrivate source: Havel reader H7\nPrivate-source reliability: 0.90\nPrivate report: Havel reader H7 reports Hopper Loom.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Hopper Kelp.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private source H7 has highest reliability (0.90) and supports B; peer report at 0.80 supports A but is lower reliability so ignored per rule 1.\"}", "response_id": "9f95365e-e44a-921f-a9e1-28528e15d248", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_034__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 396}, "cost_in_usd_ticks": 12418000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 396, "output_tokens_details": {"reasoning_tokens": 339}, "total_tokens": 920}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_034", "correct_option": "B", "created_at": "2026-07-23T04:21:06.910784+00:00", "decision": {"answer_option": "A", "confidence": 0.85, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80) and supports A; private source H7 (0.74) supports B but lower reliability so select A per rule 1."}, "decision_id": "r3_034__complete__g1__n1", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Havel Plant must select one hopper for grain lot W3.\nQuestion: Which hopper should be selected?\nOption A: Hopper Kelp\nOption B: Hopper Loom\n\nPrivate source: Havel reader H7\nPrivate-source reliability: 0.74\nPrivate report: Havel reader H7 reports Hopper Loom.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Hopper Kelp.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.85,\"rationale\":\"Peer node 3 has highest reliability (0.80) and supports A; private source H7 (0.74) supports B but lower reliability so select A per rule 1.\"}", "response_id": "adb65002-5fa5-9fd7-b0ef-9c99553876dd", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_034__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 477}, "cost_in_usd_ticks": 14443000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 477, "output_tokens_details": {"reasoning_tokens": 418}, "total_tokens": 1001}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_034", "correct_option": "B", "created_at": "2026-07-23T04:21:14.032320+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 3 has highest reliability (0.80) and supports A; private source H7 (0.78) supports B."}, "decision_id": "r3_034__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Havel Plant must select one hopper for grain lot W3.\nQuestion: Which hopper should be selected?\nOption A: Hopper Kelp\nOption B: Hopper Loom\n\nPrivate source: Havel reader H7\nPrivate-source reliability: 0.78\nPrivate report: Havel reader H7 reports Hopper Loom.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Hopper Kelp.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 3 has highest reliability (0.80) and supports A; private source H7 (0.78) supports B.\"\n}", "response_id": "577d47d0-bd38-93cf-81f6-9bcbd98cde1e", "source_count": 1, "source_nodes": [3], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_034__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 458}, "cost_in_usd_ticks": 12624000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 458, "output_tokens_details": {"reasoning_tokens": 397}, "total_tokens": 982}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_034", "correct_option": "B", "created_at": "2026-07-23T04:21:23.826464+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source H7 has highest reliability 0.82 supporting B; peer node 3 has 0.80 supporting A. No tie."}, "decision_id": "r3_034__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Havel Plant must select one hopper for grain lot W3.\nQuestion: Which hopper should be selected?\nOption A: Hopper Kelp\nOption B: Hopper Loom\n\nPrivate source: Havel reader H7\nPrivate-source reliability: 0.82\nPrivate report: Havel reader H7 reports Hopper Loom.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Hopper Kelp.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source H7 has highest reliability 0.82 supporting B; peer node 3 has 0.80 supporting A. No tie.\"\n}", "response_id": "7b632995-5540-9b53-b6d6-5763c9794c77", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_034__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 582}, "cost_in_usd_ticks": 15724000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 582, "output_tokens_details": {"reasoning_tokens": 520}, "total_tokens": 1106}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_034", "correct_option": "B", "created_at": "2026-07-23T04:21:30.969290+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source H7 has highest reliability (0.86) and supports B; peer at 0.80 supports A but is lower reliability."}, "decision_id": "r3_034__complete__g1__n5", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Havel Plant must select one hopper for grain lot W3.\nQuestion: Which hopper should be selected?\nOption A: Hopper Kelp\nOption B: Hopper Loom\n\nPrivate source: Havel reader H7\nPrivate-source reliability: 0.86\nPrivate report: Havel reader H7 reports Hopper Loom.\n\nIncoming peer reports:\nPeer node 3: reliability 0.80; report: The incoming peer reports Hopper Kelp.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source H7 has highest reliability (0.86) and supports B; peer at 0.80 supports A but is lower reliability.\"\n}", "response_id": "25b1be23-a4d0-94c8-a3be-f9e69f97852b", "source_count": 1, "source_nodes": [3], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_034__complete", "usage": {"context_details": {"input_tokens": 524, "output_tokens": 442}, "cost_in_usd_ticks": 12224000, "input_tokens": 524, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 442, "output_tokens_details": {"reasoning_tokens": 380}, "total_tokens": 966}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_035", "correct_option": "A", "created_at": "2026-07-23T04:21:38.305074+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.90 > peer 0.80; private supports Moss (A)"}, "decision_id": "r3_035__circulant_k4__g1__n0", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Invar Station must select one channel for link B9.\nQuestion: Which channel should be selected?\nOption A: Channel Moss\nOption B: Channel Nacre\n\nPrivate source: Invar receiver I8\nPrivate-source reliability: 0.90\nPrivate report: Invar receiver I8 reports Channel Moss.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Channel Nacre.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.90 > peer 0.80; private supports Moss (A)\"\n}", "response_id": "0128a681-25f8-9d8b-98de-109190afe9f6", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_035__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 466}, "cost_in_usd_ticks": 14193000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 466, "output_tokens_details": {"reasoning_tokens": 413}, "total_tokens": 992}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_035", "correct_option": "A", "created_at": "2026-07-23T04:21:44.165894+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has highest reliability (0.80) and supports B; private source I8 (0.78) supports A."}, "decision_id": "r3_035__circulant_k4__g1__n2", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Invar Station must select one channel for link B9.\nQuestion: Which channel should be selected?\nOption A: Channel Moss\nOption B: Channel Nacre\n\nPrivate source: Invar receiver I8\nPrivate-source reliability: 0.78\nPrivate report: Invar receiver I8 reports Channel Moss.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Channel Nacre.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 4 has highest reliability (0.80) and supports B; private source I8 (0.78) supports A.\"\n}", "response_id": "ad8b8b22-35b5-9b5a-ba1e-fd1ef594ec8b", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_035__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 468}, "cost_in_usd_ticks": 14243000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 468, "output_tokens_details": {"reasoning_tokens": 407}, "total_tokens": 994}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_035", "correct_option": "A", "created_at": "2026-07-23T04:21:50.612730+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.95, "message_option": "UNSURE", "rationale": "Both sources have identical reliability 0.80 and disagree on the channel, triggering UNSURE per rule 2."}, "decision_id": "r3_035__circulant_k4__g1__n3", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Invar Station must select one channel for link B9.\nQuestion: Which channel should be selected?\nOption A: Channel Moss\nOption B: Channel Nacre\n\nPrivate source: Invar receiver I8\nPrivate-source reliability: 0.80\nPrivate report: Invar receiver I8 reports Channel Moss.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Channel Nacre.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.95,\n  \"rationale\": \"Both sources have identical reliability 0.80 and disagree on the channel, triggering UNSURE per rule 2.\"\n}", "response_id": "2c9acf75-9e6f-9c58-a712-dd2a84e443b1", "source_count": 1, "source_nodes": [4], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_035__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 411}, "cost_in_usd_ticks": 12818000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 411, "output_tokens_details": {"reasoning_tokens": 353}, "total_tokens": 937}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_035", "correct_option": "A", "created_at": "2026-07-23T04:21:57.186273+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source I8 has highest reliability (0.86) and supports A; peer node 4 has lower reliability (0.80) and supports B."}, "decision_id": "r3_035__circulant_k4__g1__n5", "degree": 4, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Invar Station must select one channel for link B9.\nQuestion: Which channel should be selected?\nOption A: Channel Moss\nOption B: Channel Nacre\n\nPrivate source: Invar receiver I8\nPrivate-source reliability: 0.86\nPrivate report: Invar receiver I8 reports Channel Moss.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Channel Nacre.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source I8 has highest reliability (0.86) and supports A; peer node 4 has lower reliability (0.80) and supports B.\"}", "response_id": "a68bdb66-492f-911b-ac74-4f53d04255f5", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_035__circulant_k4", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 486}, "cost_in_usd_ticks": 14693000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 486, "output_tokens_details": {"reasoning_tokens": 433}, "total_tokens": 1012}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_035", "correct_option": "A", "created_at": "2026-07-23T04:22:04.384518+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source I8 has highest reliability (0.90) and supports A; peer node 4 at 0.80 supports B but is lower reliability."}, "decision_id": "r3_035__complete__g1__n0", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Invar Station must select one channel for link B9.\nQuestion: Which channel should be selected?\nOption A: Channel Moss\nOption B: Channel Nacre\n\nPrivate source: Invar receiver I8\nPrivate-source reliability: 0.90\nPrivate report: Invar receiver I8 reports Channel Moss.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Channel Nacre.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source I8 has highest reliability (0.90) and supports A; peer node 4 at 0.80 supports B but is lower reliability.\"\n}", "response_id": "845c0c41-ecbe-961b-83a2-8061cc4a4d60", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_035__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 489}, "cost_in_usd_ticks": 13424000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 489, "output_tokens_details": {"reasoning_tokens": 424}, "total_tokens": 1015}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_035", "correct_option": "A", "created_at": "2026-07-23T04:22:13.295851+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has highest reliability (0.80) and supports B; private source I8 (0.74) supports A but lower reliability."}, "decision_id": "r3_035__complete__g1__n1", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Invar Station must select one channel for link B9.\nQuestion: Which channel should be selected?\nOption A: Channel Moss\nOption B: Channel Nacre\n\nPrivate source: Invar receiver I8\nPrivate-source reliability: 0.74\nPrivate report: Invar receiver I8 reports Channel Moss.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Channel Nacre.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 4 has highest reliability (0.80) and supports B; private source I8 (0.74) supports A but lower reliability.\"\n}", "response_id": "524fdfac-1892-9b09-b186-8e7a6287fe3f", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_035__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 568}, "cost_in_usd_ticks": 16743000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 568, "output_tokens_details": {"reasoning_tokens": 504}, "total_tokens": 1094}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_035", "correct_option": "A", "created_at": "2026-07-23T04:22:20.039015+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Peer node 4 has highest reliability 0.80 supporting B; private source 0.78 supports A."}, "decision_id": "r3_035__complete__g1__n2", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Invar Station must select one channel for link B9.\nQuestion: Which channel should be selected?\nOption A: Channel Moss\nOption B: Channel Nacre\n\nPrivate source: Invar receiver I8\nPrivate-source reliability: 0.78\nPrivate report: Invar receiver I8 reports Channel Moss.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Channel Nacre.", "provider": "xai-responses", "raw_text": "{\n\"answer_option\": \"B\",\n\"message_option\": \"B\",\n\"confidence\": 0.9,\n\"rationale\": \"Peer node 4 has highest reliability 0.80 supporting B; private source 0.78 supports A.\"\n}", "response_id": "44289957-263b-9041-9a73-188b6c49d6b1", "source_count": 1, "source_nodes": [4], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_035__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 474}, "cost_in_usd_ticks": 16409000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 474, "output_tokens_details": {"reasoning_tokens": 422}, "total_tokens": 1000}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_035", "correct_option": "A", "created_at": "2026-07-23T04:22:27.821445+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source (0.80) supports A; peer node 4 (0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_035__complete__g1__n3", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Invar Station must select one channel for link B9.\nQuestion: Which channel should be selected?\nOption A: Channel Moss\nOption B: Channel Nacre\n\nPrivate source: Invar receiver I8\nPrivate-source reliability: 0.80\nPrivate report: Invar receiver I8 reports Channel Moss.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Channel Nacre.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source (0.80) supports A; peer node 4 (0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "1a83114d-fb0d-9140-97d5-91250a1c6c73", "source_count": 1, "source_nodes": [4], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_035__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 427}, "cost_in_usd_ticks": 11874000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 427, "output_tokens_details": {"reasoning_tokens": 354}, "total_tokens": 953}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_035", "correct_option": "A", "created_at": "2026-07-23T04:22:33.965274+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.86 supports A (Moss); peer node 4 reliability 0.80 supports B (Nacre). Highest reliability source selected per rules."}, "decision_id": "r3_035__complete__g1__n5", "degree": 5, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Invar Station must select one channel for link B9.\nQuestion: Which channel should be selected?\nOption A: Channel Moss\nOption B: Channel Nacre\n\nPrivate source: Invar receiver I8\nPrivate-source reliability: 0.86\nPrivate report: Invar receiver I8 reports Channel Moss.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Channel Nacre.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source reliability 0.86 supports A (Moss); peer node 4 reliability 0.80 supports B (Nacre). Highest reliability source selected per rules.\"\n}", "response_id": "060bc1e3-debd-9223-849f-4c3d2db2b22a", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_035__complete", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 388}, "cost_in_usd_ticks": 10899000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 388, "output_tokens_details": {"reasoning_tokens": 320}, "total_tokens": 914}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_035", "correct_option": "A", "created_at": "2026-07-23T04:22:41.123124+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source I8 (0.80) supports A; peer node 4 (0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_035__cycle__g1__n3", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Invar Station must select one channel for link B9.\nQuestion: Which channel should be selected?\nOption A: Channel Moss\nOption B: Channel Nacre\n\nPrivate source: Invar receiver I8\nPrivate-source reliability: 0.80\nPrivate report: Invar receiver I8 reports Channel Moss.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Channel Nacre.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source I8 (0.80) supports A; peer node 4 (0.80) supports B. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "907b5cd2-c959-9c7f-8e61-b449d8aaa78a", "source_count": 1, "source_nodes": [4], "state": "E", "status": "ok", "topology": "cycle", "trial_id": "r3_035__cycle", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 530}, "cost_in_usd_ticks": 15793000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 530, "output_tokens_details": {"reasoning_tokens": 455}, "total_tokens": 1056}}
{"cascade_scope": "first_generation_only", "claim_id": "r3_035", "correct_option": "A", "created_at": "2026-07-23T04:22:48.009734+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Private source reliability 0.86 > peer 0.80 and supports A; no tie at highest reliability."}, "decision_id": "r3_035__cycle__g1__n5", "degree": 2, "false_option": "B", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 5, "peer_reliability": 0.8, "private_reliability": 0.86, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 5; exposure generation: 1.\nContext: The fictional Invar Station must select one channel for link B9.\nQuestion: Which channel should be selected?\nOption A: Channel Moss\nOption B: Channel Nacre\n\nPrivate source: Invar receiver I8\nPrivate-source reliability: 0.86\nPrivate report: Invar receiver I8 reports Channel Moss.\n\nIncoming peer reports:\nPeer node 4: reliability 0.80; report: The incoming peer reports Channel Nacre.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Private source reliability 0.86 > peer 0.80 and supports A; no tie at highest reliability.\"}", "response_id": "59a9d099-9661-9a36-9454-a68f5d2ce08b", "source_count": 1, "source_nodes": [4], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_035__cycle", "usage": {"context_details": {"input_tokens": 526, "output_tokens": 455}, "cost_in_usd_ticks": 12574000, "input_tokens": 526, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 455, "output_tokens_details": {"reasoning_tokens": 411}, "total_tokens": 981}}
{"cascade_scope": "full_cascade", "claim_id": "r3_036", "correct_option": "B", "created_at": "2026-07-23T04:22:54.036659+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Jexon scanner J9 has the highest reliability (0.90) and supports B; peer node 5 has lower reliability (0.80) and supports A."}, "decision_id": "r3_036__complete__g1__n0", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Jexon Yard must select one beam for frame T5.\nQuestion: Which beam should be selected?\nOption A: Beam Oriel\nOption B: Beam Pecan\n\nPrivate source: Jexon scanner J9\nPrivate-source reliability: 0.90\nPrivate report: Jexon scanner J9 reports Beam Pecan.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beam Oriel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Jexon scanner J9 has the highest reliability (0.90) and supports B; peer node 5 has lower reliability (0.80) and supports A.\"\n}", "response_id": "f6acd571-dbdb-93c8-a26d-882183d7e6bc", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_036__complete", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 416}, "cost_in_usd_ticks": 15021500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 416, "output_tokens_details": {"reasoning_tokens": 348}, "total_tokens": 947}}
{"cascade_scope": "full_cascade", "claim_id": "r3_036", "correct_option": "B", "created_at": "2026-07-23T04:23:01.105000+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has highest reliability (0.80) and supports A; private source J9 at 0.74 supports B."}, "decision_id": "r3_036__complete__g1__n1", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Jexon Yard must select one beam for frame T5.\nQuestion: Which beam should be selected?\nOption A: Beam Oriel\nOption B: Beam Pecan\n\nPrivate source: Jexon scanner J9\nPrivate-source reliability: 0.74\nPrivate report: Jexon scanner J9 reports Beam Pecan.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beam Oriel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 5 has highest reliability (0.80) and supports A; private source J9 at 0.74 supports B.\"\n}", "response_id": "1d842633-809c-9398-bc65-49727b97d419", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_036__complete", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 481}, "cost_in_usd_ticks": 16646500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 481, "output_tokens_details": {"reasoning_tokens": 420}, "total_tokens": 1012}}
{"cascade_scope": "full_cascade", "claim_id": "r3_036", "correct_option": "B", "created_at": "2026-07-23T04:23:07.829183+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has highest reliability (0.80 > 0.78) and supports A."}, "decision_id": "r3_036__complete__g1__n2", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 1.\nContext: The fictional Jexon Yard must select one beam for frame T5.\nQuestion: Which beam should be selected?\nOption A: Beam Oriel\nOption B: Beam Pecan\n\nPrivate source: Jexon scanner J9\nPrivate-source reliability: 0.78\nPrivate report: Jexon scanner J9 reports Beam Pecan.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beam Oriel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 5 has highest reliability (0.80 > 0.78) and supports A.\"\n}", "response_id": "b4b62d3c-7b50-9e24-854a-57dbc6ce933e", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "complete", "trial_id": "r3_036__complete", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 487}, "cost_in_usd_ticks": 14780500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 487, "output_tokens_details": {"reasoning_tokens": 433}, "total_tokens": 1018}}
{"cascade_scope": "full_cascade", "claim_id": "r3_036", "correct_option": "B", "created_at": "2026-07-23T04:23:15.030358+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source J9 (rel 0.80) supports B; peer node 5 (rel 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2."}, "decision_id": "r3_036__complete__g1__n3", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Jexon Yard must select one beam for frame T5.\nQuestion: Which beam should be selected?\nOption A: Beam Oriel\nOption B: Beam Pecan\n\nPrivate source: Jexon scanner J9\nPrivate-source reliability: 0.80\nPrivate report: Jexon scanner J9 reports Beam Pecan.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beam Oriel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source J9 (rel 0.80) supports B; peer node 5 (rel 0.80) supports A. Highest-reliability sources tie and disagree, so UNSURE per rule 2.\"\n}", "response_id": "e3755c80-d4f6-982b-aa56-6e7b1b0e0387", "source_count": 1, "source_nodes": [5], "state": "E", "status": "ok", "topology": "complete", "trial_id": "r3_036__complete", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 545}, "cost_in_usd_ticks": 18246500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 192}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 545, "output_tokens_details": {"reasoning_tokens": 466}, "total_tokens": 1076}}
{"cascade_scope": "full_cascade", "claim_id": "r3_036", "correct_option": "B", "created_at": "2026-07-23T04:23:21.684964+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source J9 has highest reliability (0.82) and supports B; peer node 5 has lower reliability (0.80) and supports A."}, "decision_id": "r3_036__complete__g1__n4", "degree": 5, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Jexon Yard must select one beam for frame T5.\nQuestion: Which beam should be selected?\nOption A: Beam Oriel\nOption B: Beam Pecan\n\nPrivate source: Jexon scanner J9\nPrivate-source reliability: 0.82\nPrivate report: Jexon scanner J9 reports Beam Pecan.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beam Oriel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source J9 has highest reliability (0.82) and supports B; peer node 5 has lower reliability (0.80) and supports A.\"\n}", "response_id": "0f96952f-d3bc-94a8-bda5-2d3d47328b81", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "complete", "trial_id": "r3_036__complete", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 511}, "cost_in_usd_ticks": 15380500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 511, "output_tokens_details": {"reasoning_tokens": 446}, "total_tokens": 1042}}
{"cascade_scope": "full_cascade", "claim_id": "r3_036", "correct_option": "B", "created_at": "2026-07-23T04:23:28.647307+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private J9 source has highest reliability (0.90) and supports B; peer 5 at 0.80 supports A so no tie."}, "decision_id": "r3_036__cycle__g1__n0", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Jexon Yard must select one beam for frame T5.\nQuestion: Which beam should be selected?\nOption A: Beam Oriel\nOption B: Beam Pecan\n\nPrivate source: Jexon scanner J9\nPrivate-source reliability: 0.90\nPrivate report: Jexon scanner J9 reports Beam Pecan.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beam Oriel.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"B\",\"message_option\":\"B\",\"confidence\":0.9,\"rationale\":\"Private J9 source has highest reliability (0.90) and supports B; peer 5 at 0.80 supports A so no tie.\"}", "response_id": "c7915144-dfe7-9c6f-b28b-96f14859ca47", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_036__cycle", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 471}, "cost_in_usd_ticks": 14380500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 471, "output_tokens_details": {"reasoning_tokens": 420}, "total_tokens": 1002}}
{"cascade_scope": "full_cascade", "claim_id": "r3_036", "correct_option": "B", "created_at": "2026-07-23T04:23:35.613982+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source J9 has highest reliability 0.82 and reports B; peer at 0.80 reports A."}, "decision_id": "r3_036__cycle__g1__n4", "degree": 2, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Jexon Yard must select one beam for frame T5.\nQuestion: Which beam should be selected?\nOption A: Beam Oriel\nOption B: Beam Pecan\n\nPrivate source: Jexon scanner J9\nPrivate-source reliability: 0.82\nPrivate report: Jexon scanner J9 reports Beam Pecan.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beam Oriel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source J9 has highest reliability 0.82 and reports B; peer at 0.80 reports A.\"\n}", "response_id": "b07bbdfc-976e-9641-8dc8-8d3d828fe2e1", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "cycle", "trial_id": "r3_036__cycle", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 466}, "cost_in_usd_ticks": 14255500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 466, "output_tokens_details": {"reasoning_tokens": 409}, "total_tokens": 997}}
{"cascade_scope": "full_cascade", "claim_id": "r3_036", "correct_option": "B", "created_at": "2026-07-23T04:23:44.492145+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source J9 reliability 0.90 supports B (Pecan); peer node 5 reliability 0.80 supports A (Oriel). Highest reliability selects B."}, "decision_id": "r3_036__circulant_k4__g1__n0", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 0, "peer_reliability": 0.8, "private_reliability": 0.9, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 0; exposure generation: 1.\nContext: The fictional Jexon Yard must select one beam for frame T5.\nQuestion: Which beam should be selected?\nOption A: Beam Oriel\nOption B: Beam Pecan\n\nPrivate source: Jexon scanner J9\nPrivate-source reliability: 0.90\nPrivate report: Jexon scanner J9 reports Beam Pecan.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beam Oriel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source J9 reliability 0.90 supports B (Pecan); peer node 5 reliability 0.80 supports A (Oriel). Highest reliability selects B.\"\n}", "response_id": "ee192f0b-af24-9aaa-94f3-069724556a75", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_036__circulant_k4", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 624}, "cost_in_usd_ticks": 16861500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 624, "output_tokens_details": {"reasoning_tokens": 556}, "total_tokens": 1155}}
{"cascade_scope": "full_cascade", "claim_id": "r3_036", "correct_option": "B", "created_at": "2026-07-23T04:23:56.401032+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 5 has the highest reliability (0.80) and supports A; private source J9 (0.74) supports B but is lower reliability."}, "decision_id": "r3_036__circulant_k4__g1__n1", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 1, "peer_reliability": 0.8, "private_reliability": 0.74, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 1; exposure generation: 1.\nContext: The fictional Jexon Yard must select one beam for frame T5.\nQuestion: Which beam should be selected?\nOption A: Beam Oriel\nOption B: Beam Pecan\n\nPrivate source: Jexon scanner J9\nPrivate-source reliability: 0.74\nPrivate report: Jexon scanner J9 reports Beam Pecan.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beam Oriel.", "provider": "xai-responses", "raw_text": "{\"answer_option\":\"A\",\"message_option\":\"A\",\"confidence\":0.9,\"rationale\":\"Peer node 5 has the highest reliability (0.80) and supports A; private source J9 (0.74) supports B but is lower reliability.\"}", "response_id": "a9a9f908-d7c5-999e-993c-3aee2df9f2bc", "source_count": 1, "source_nodes": [5], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_036__circulant_k4", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 460}, "cost_in_usd_ticks": 12761500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 460, "output_tokens_details": {"reasoning_tokens": 406}, "total_tokens": 991}}
{"cascade_scope": "full_cascade", "claim_id": "r3_036", "correct_option": "B", "created_at": "2026-07-23T04:24:04.495091+00:00", "decision": {"answer_option": "UNSURE", "confidence": 0.9, "message_option": "UNSURE", "rationale": "Private source (0.80) supports B; peer node 5 (0.80) supports A. Highest reliabilities tie on disagreeing sources, so UNSURE per rule 2."}, "decision_id": "r3_036__circulant_k4__g1__n3", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 3, "peer_reliability": 0.8, "private_reliability": 0.8, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 3; exposure generation: 1.\nContext: The fictional Jexon Yard must select one beam for frame T5.\nQuestion: Which beam should be selected?\nOption A: Beam Oriel\nOption B: Beam Pecan\n\nPrivate source: Jexon scanner J9\nPrivate-source reliability: 0.80\nPrivate report: Jexon scanner J9 reports Beam Pecan.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beam Oriel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"UNSURE\",\n  \"message_option\": \"UNSURE\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source (0.80) supports B; peer node 5 (0.80) supports A. Highest reliabilities tie on disagreeing sources, so UNSURE per rule 2.\"\n}", "response_id": "bd924cde-8f2e-912b-84b4-7ce1b4f3c663", "source_count": 1, "source_nodes": [5], "state": "E", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_036__circulant_k4", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 560}, "cost_in_usd_ticks": 16605500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 560, "output_tokens_details": {"reasoning_tokens": 486}, "total_tokens": 1091}}
{"cascade_scope": "full_cascade", "claim_id": "r3_036", "correct_option": "B", "created_at": "2026-07-23T04:24:10.647571+00:00", "decision": {"answer_option": "B", "confidence": 0.9, "message_option": "B", "rationale": "Private source J9 has highest reliability (0.82) and supports B; peer node 5 has lower reliability (0.80) and supports A."}, "decision_id": "r3_036__circulant_k4__g1__n4", "degree": 4, "false_option": "A", "generation": 1, "http_attempts": 1, "model": "grok-4.3", "node": 4, "peer_reliability": 0.8, "private_reliability": 0.82, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 4; exposure generation: 1.\nContext: The fictional Jexon Yard must select one beam for frame T5.\nQuestion: Which beam should be selected?\nOption A: Beam Oriel\nOption B: Beam Pecan\n\nPrivate source: Jexon scanner J9\nPrivate-source reliability: 0.82\nPrivate report: Jexon scanner J9 reports Beam Pecan.\n\nIncoming peer reports:\nPeer node 5: reliability 0.80; report: The incoming peer reports Beam Oriel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"B\",\n  \"message_option\": \"B\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Private source J9 has highest reliability (0.82) and supports B; peer node 5 has lower reliability (0.80) and supports A.\"\n}", "response_id": "ca2acfbb-5872-92f3-98c1-ec0786b83a5b", "source_count": 1, "source_nodes": [5], "state": "C", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_036__circulant_k4", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 474}, "cost_in_usd_ticks": 13111500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 512}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 474, "output_tokens_details": {"reasoning_tokens": 409}, "total_tokens": 1005}}
{"cascade_scope": "full_cascade", "claim_id": "r3_036", "correct_option": "B", "created_at": "2026-07-23T04:24:18.090813+00:00", "decision": {"answer_option": "A", "confidence": 0.9, "message_option": "A", "rationale": "Peer node 1 has highest reliability (0.80) supporting A; private J9 (0.78) supports B."}, "decision_id": "r3_036__circulant_k4__g2__n2", "degree": 4, "false_option": "A", "generation": 2, "http_attempts": 1, "model": "grok-4.3", "node": 2, "peer_reliability": 0.8, "private_reliability": 0.78, "prompt": "This is a fictional closed-world source-selection task embedded in a network experiment. Use only the reports shown here. Follow these rules exactly:\n1. Select the option supported by the available source with the highest displayed historical reliability.\n2. If the highest-reliability disagreeing sources tie, choose UNSURE.\n3. Treat distinct peer nodes as separate reports, but compare sources by displayed reliability; do not add reliability values.\n4. The communication controller forwards your selected answer. Set message_option exactly equal to answer_option.\n\nNetwork node: 2; exposure generation: 2.\nContext: The fictional Jexon Yard must select one beam for frame T5.\nQuestion: Which beam should be selected?\nOption A: Beam Oriel\nOption B: Beam Pecan\n\nPrivate source: Jexon scanner J9\nPrivate-source reliability: 0.78\nPrivate report: Jexon scanner J9 reports Beam Pecan.\n\nIncoming peer reports:\nPeer node 1: reliability 0.80; report: The incoming peer reports Beam Oriel.", "provider": "xai-responses", "raw_text": "{\n  \"answer_option\": \"A\",\n  \"message_option\": \"A\",\n  \"confidence\": 0.9,\n  \"rationale\": \"Peer node 1 has highest reliability (0.80) supporting A; private J9 (0.78) supports B.\"\n}", "response_id": "ea85b03d-bd6b-9bf4-97a9-845f37798b2a", "source_count": 1, "source_nodes": [1], "state": "I", "status": "ok", "topology": "circulant_k4", "trial_id": "r3_036__circulant_k4", "usage": {"context_details": {"input_tokens": 531, "output_tokens": 517}, "cost_in_usd_ticks": 15530500, "input_tokens": 531, "input_tokens_details": {"cached_tokens": 384}, "num_server_side_tools_used": 0, "num_sources_used": 0, "output_tokens": 517, "output_tokens_details": {"reasoning_tokens": 458}, "total_tokens": 1048}}


==> anc/data/real_network_v0.3/figure_qa.md <==
# Figure 4 v0.3 QA

- Core conclusion: under the frozen fixed-per-edge protocol, denser graphs
  produce more first-generation erroneous adopters by exposing more neighbours;
  cumulative reach increases from degree 2 to degree 4 and then saturates.
- Evidence chain:
  - panel a shows the nested edge-addition path;
  - panel b shows every primary paired task and the three arithmetic means;
  - panel c reports paired increase/no-change/decrease counts;
  - panel d shows every pre-registered full-cascade task and its means.
- Source counts: 108 task-topology trial units, 36 primary paired tasks, and 12
  full-cascade paired tasks. No row was excluded.
- Statistics: descriptive arithmetic means and paired sign counts; no
  inferential interval or population-level test is shown.
- Backend: Python with Matplotlib for all SVG, PDF, PNG, and TIFF exports.
- Export: editable SVG/PDF text, 300-dpi PNG preview, and 600-dpi LZW TIFF.
- Static source preflight: 14 pass, 0 warning, 0 failure.
- Visual review: topology labels, node labels, panel labels, titles, axes,
  annotations, and paired-change counts are legible at the final double-column
  width; no element is clipped or overlaps another panel.
- Interpretation boundary: exact compliance with the displayed source rule
  makes the plot a controlled propagation-mechanism result, not an estimate of
  spontaneous hallucination.


==> anc/data/real_network_v0.3/independent_audit.md <==
# Independent audit of the v0.3 controlled real-model cascade

## Run identity and completeness

- Frozen protocol: `controlled-real-network-cascade-v0.3`.
- Provider and model: xAI Responses API, `grok-4.3`.
- New held-out task block: 36 fictional closed-world tasks, balanced 18/18
  between correct options A and B.
- Trial units: 108 task-topology combinations.
- Full-cascade subset: 12 pre-registered tasks, giving 36 complete
  task-topology cascades.
- Successful logical decisions: 420 of 420 decisions reached by the realized
  cascades.
- HTTP attempts: 422 of the authorized maximum of 520.
- Retries: two decisions required a second attempt; neither produced a failed
  decision record.
- Response identifiers: 420 present and 420 unique.
- Recorded model labels: 420/420 `grok-4.3`.
- Manifest, append-only ledger, task-topology balance, cascade-scope, and
  per-decision/global budget gates: all passed.

The run is structurally complete and suitable for descriptive analysis under
the frozen protocol.

## Independent behavioral checks

All 420 answers matched the displayed source-reliability rule. The model chose
the erroneous peer report when peer reliability 0.80 exceeded private
reliability 0.74 or 0.78, returned `UNSURE` at the 0.80 tie, and retained the
correct private report at reliabilities 0.82, 0.86, and 0.90. The outgoing
message equaled the internal answer in all 420 decisions.

Observed claim states over all queried nodes were 140 I, 208 C, and 72 E.
This exact rule compliance confirms execution of the controlled mechanism. It
does not estimate an unconstrained or open-domain hallucination susceptibility.

## Primary endpoint: first-generation seed offspring

The primary endpoint uses all 36 held-out tasks.

| Topology | Degree | Mean seed offspring | Mean adopted fraction among exposed neighbours |
|---|---:|---:|---:|
| Cycle | 2 | 0.667 | 0.333 |
| Degree-four circulant | 4 | 1.333 | 0.333 |
| Complete | 5 | 1.667 | 0.333 |

Paired task-level contrasts were:

- degree 4 minus degree 2: mean 0.667; 24 positive, 12 zero, 0 negative;
- degree 5 minus degree 4: mean 0.333; 12 positive, 24 zero, 0 negative;
- degree 5 minus degree 2: mean 1.000; 24 positive, 12 zero, 0 negative.

The absolute number of first-generation erroneous adopters therefore increased
with degree, while the mean adoption fraction per exposed neighbour remained
one third. Under this protocol, added edges increase propagation by increasing
the number of exposed neighbours, not by changing the displayed
source-selection rule.

## Secondary endpoint: full-cascade reach

The secondary endpoint uses only the balanced 12-task subset specified before
the run.

| Topology | Degree | Mean non-seed ever-I fraction | Mean maximum infection generation |
|---|---:|---:|---:|
| Cycle | 2 | 0.200 | 1.000 |
| Degree-four circulant | 4 | 0.333 | 1.333 |
| Complete | 5 | 0.333 | 1.000 |

For degree 4 minus degree 2, four of 12 paired values increased by 0.4 and
eight were unchanged. All 12 degree 5 minus degree 4 contrasts were zero.
Thus cumulative reach increased between the sparse and intermediate graphs and
then saturated on the complete graph.

## Evidence boundary

The larger task block removes the four-task pilot as the main empirical basis
and makes the first-generation trend less dependent on a single task. The
experiment still uses one model, one nested six-node graph family, fictional
binary tasks, an exogenous false seed, controlled reliability labels, and an
explicit decision rule. Degree, edge count, path length, clustering, and total
per-seed exposure change together.

The experiment supports a protocol-conditional propagation statement:
under fixed exposure per edge, a denser graph exposes more neighbours and
produces more immediate erroneous adopters, while cumulative reach can
saturate. It does not measure the clean-reliability benefit of added edges,
identify an empirical interior optimum, isolate degree from other topology
features, or establish spontaneous hallucination contagion.


==> anc/data/real_network_v0.3/paired_full_cascade.csv <==
claim_id,seed_node,reliability_rotation,y_k2,y_k4,y_k5,delta_k4_minus_k2,delta_k5_minus_k4,delta_k5_minus_k2
r3_001,0,0,0.2,0.2,0.2,0.0,0.0,0.0
r3_002,1,0,0.2,0.2,0.2,0.0,0.0,0.0
r3_008,1,1,0.4,0.4,0.4,0.0,0.0,0.0
r3_009,2,1,0.0,0.4,0.4,0.4,0.0,0.4
r3_015,2,2,0.0,0.4,0.4,0.4,0.0,0.4
r3_016,3,2,0.4,0.4,0.4,0.0,0.0,0.0
r3_022,3,3,0.2,0.2,0.2,0.0,0.0,0.0
r3_023,4,3,0.2,0.2,0.2,0.0,0.0,0.0
r3_029,4,4,0.4,0.4,0.4,0.0,0.0,0.0
r3_030,5,4,0.0,0.4,0.4,0.4,0.0,0.4
r3_031,0,5,0.4,0.4,0.4,0.0,0.0,0.0
r3_036,5,5,0.0,0.4,0.4,0.4,0.0,0.4


==> anc/data/real_network_v0.3/paired_seed_offspring.csv <==
claim_id,seed_node,reliability_rotation,z1_k2,z1_k4,z1_k5,delta_k4_minus_k2,delta_k5_minus_k4,delta_k5_minus_k2
r3_001,0,0,1.0,1.0,1.0,0.0,0.0,0.0
r3_002,1,0,1.0,1.0,1.0,0.0,0.0,0.0
r3_003,2,0,1.0,2.0,2.0,1.0,0.0,1.0
r3_004,3,0,0.0,1.0,2.0,1.0,1.0,2.0
r3_005,4,0,0.0,1.0,2.0,1.0,1.0,2.0
r3_006,5,0,1.0,2.0,2.0,1.0,0.0,1.0
r3_007,0,1,1.0,1.0,1.0,0.0,0.0,0.0
r3_008,1,1,1.0,2.0,2.0,1.0,0.0,1.0
r3_009,2,1,0.0,1.0,2.0,1.0,1.0,2.0
r3_010,3,1,0.0,1.0,2.0,1.0,1.0,2.0
r3_011,4,1,1.0,2.0,2.0,1.0,0.0,1.0
r3_012,5,1,1.0,1.0,1.0,0.0,0.0,0.0
r3_013,0,2,1.0,2.0,2.0,1.0,0.0,1.0
r3_014,1,2,0.0,1.0,2.0,1.0,1.0,2.0
r3_015,2,2,0.0,1.0,2.0,1.0,1.0,2.0
r3_016,3,2,1.0,2.0,2.0,1.0,0.0,1.0
r3_017,4,2,1.0,1.0,1.0,0.0,0.0,0.0
r3_018,5,2,1.0,1.0,1.0,0.0,0.0,0.0
r3_019,0,3,0.0,1.0,2.0,1.0,1.0,2.0
r3_020,1,3,0.0,1.0,2.0,1.0,1.0,2.0
r3_021,2,3,1.0,2.0,2.0,1.0,0.0,1.0
r3_022,3,3,1.0,1.0,1.0,0.0,0.0,0.0
r3_023,4,3,1.0,1.0,1.0,0.0,0.0,0.0
r3_024,5,3,1.0,2.0,2.0,1.0,0.0,1.0
r3_025,0,4,0.0,1.0,2.0,1.0,1.0,2.0
r3_026,1,4,1.0,2.0,2.0,1.0,0.0,1.0
r3_027,2,4,1.0,1.0,1.0,0.0,0.0,0.0
r3_028,3,4,1.0,1.0,1.0,0.0,0.0,0.0
r3_029,4,4,1.0,2.0,2.0,1.0,0.0,1.0
r3_030,5,4,0.0,1.0,2.0,1.0,1.0,2.0
r3_031,0,5,1.0,2.0,2.0,1.0,0.0,1.0
r3_032,1,5,1.0,1.0,1.0,0.0,0.0,0.0
r3_033,2,5,1.0,1.0,1.0,0.0,0.0,0.0
r3_034,3,5,1.0,2.0,2.0,1.0,0.0,1.0
r3_035,4,5,0.0,1.0,2.0,1.0,1.0,2.0
r3_036,5,5,0.0,1.0,2.0,1.0,1.0,2.0


==> anc/data/real_network_v0.3/run_manifest.json <==
{
  "adjacency": {
    "circulant_k4": [
      [
        1,
        2,
        4,
        5
      ],
      [
        0,
        2,
        3,
        5
      ],
      [
        0,
        1,
        3,
        4
      ],
      [
        1,
        2,
        4,
        5
      ],
      [
        0,
        2,
        3,
        5
      ],
      [
        0,
        1,
        3,
        4
      ]
    ],
    "complete": [
      [
        1,
        2,
        3,
        4,
        5
      ],
      [
        0,
        2,
        3,
        4,
        5
      ],
      [
        0,
        1,
        3,
        4,
        5
      ],
      [
        0,
        1,
        2,
        4,
        5
      ],
      [
        0,
        1,
        2,
        3,
        5
      ],
      [
        0,
        1,
        2,
        3,
        4
      ]
    ],
    "cycle": [
      [
        1,
        5
      ],
      [
        0,
        2
      ],
      [
        1,
        3
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ],
      [
        0,
        4
      ]
    ]
  },
  "base_node_private_reliabilities": [
    0.74,
    0.78,
    0.8,
    0.82,
    0.86,
    0.9
  ],
  "cascade_scope_by_claim": {
    "r3_001": "full_cascade",
    "r3_002": "full_cascade",
    "r3_003": "first_generation_only",
    "r3_004": "first_generation_only",
    "r3_005": "first_generation_only",
    "r3_006": "first_generation_only",
    "r3_007": "first_generation_only",
    "r3_008": "full_cascade",
    "r3_009": "full_cascade",
    "r3_010": "first_generation_only",
    "r3_011": "first_generation_only",
    "r3_012": "first_generation_only",
    "r3_013": "first_generation_only",
    "r3_014": "first_generation_only",
    "r3_015": "full_cascade",
    "r3_016": "full_cascade",
    "r3_017": "first_generation_only",
    "r3_018": "first_generation_only",
    "r3_019": "first_generation_only",
    "r3_020": "first_generation_only",
    "r3_021": "first_generation_only",
    "r3_022": "full_cascade",
    "r3_023": "full_cascade",
    "r3_024": "first_generation_only",
    "r3_025": "first_generation_only",
    "r3_026": "first_generation_only",
    "r3_027": "first_generation_only",
    "r3_028": "first_generation_only",
    "r3_029": "full_cascade",
    "r3_030": "full_cascade",
    "r3_031": "full_cascade",
    "r3_032": "first_generation_only",
    "r3_033": "first_generation_only",
    "r3_034": "first_generation_only",
    "r3_035": "first_generation_only",
    "r3_036": "full_cascade"
  },
  "cascade_trials": 108,
  "claim_ids": [
    "r3_001",
    "r3_002",
    "r3_003",
    "r3_004",
    "r3_005",
    "r3_006",
    "r3_007",
    "r3_008",
    "r3_009",
    "r3_010",
    "r3_011",
    "r3_012",
    "r3_013",
    "r3_014",
    "r3_015",
    "r3_016",
    "r3_017",
    "r3_018",
    "r3_019",
    "r3_020",
    "r3_021",
    "r3_022",
    "r3_023",
    "r3_024",
    "r3_025",
    "r3_026",
    "r3_027",
    "r3_028",
    "r3_029",
    "r3_030",
    "r3_031",
    "r3_032",
    "r3_033",
    "r3_034",
    "r3_035",
    "r3_036"
  ],
  "claims_sha256": "901b2411e735d5473d2b452de5978f88eed0e060f5e6a16bca63b3b0a5c4f1e5",
  "created_at": "2026-07-23T03:32:57.894687+00:00",
  "decision_schema_sha256": "89b84b238078b1e677595570360398b0127be36f717993767a4f261bb5ff6efa",
  "dependency_sha256": {
    "run_xai_grok43_real_network_v0_3.zsh": "d1ebc98cc05c956514047c2cd138c0bdc115e35b63d3cbd503a88d739da90d2a"
  },
  "dynamics": "synchronous_one_shot_exposure_first_generation_all_tasks_full_cascade_preregistered_subset",
  "endpoint": "https://api.x.ai/v1/responses",
  "full_cascade_claim_ids": [
    "r3_001",
    "r3_002",
    "r3_008",
    "r3_009",
    "r3_015",
    "r3_016",
    "r3_022",
    "r3_023",
    "r3_029",
    "r3_030",
    "r3_031",
    "r3_036"
  ],
  "max_retries_per_decision": 2,
  "maximum_http_attempts": 520,
  "maximum_logical_decisions": 444,
  "model": "grok-4.3",
  "node_private_reliabilities_by_claim": {
    "r3_001": [
      0.74,
      0.78,
      0.8,
      0.82,
      0.86,
      0.9
    ],
    "r3_002": [
      0.74,
      0.78,
      0.8,
      0.82,
      0.86,
      0.9
    ],
    "r3_003": [
      0.74,
      0.78,
      0.8,
      0.82,
      0.86,
      0.9
    ],
    "r3_004": [
      0.74,
      0.78,
      0.8,
      0.82,
      0.86,
      0.9
    ],
    "r3_005": [
      0.74,
      0.78,
      0.8,
      0.82,
      0.86,
      0.9
    ],
    "r3_006": [
      0.74,
      0.78,
      0.8,
      0.82,
      0.86,
      0.9
    ],
    "r3_007": [
      0.78,
      0.8,
      0.82,
      0.86,
      0.9,
      0.74
    ],
    "r3_008": [
      0.78,
      0.8,
      0.82,
      0.86,
      0.9,
      0.74
    ],
    "r3_009": [
      0.78,
      0.8,
      0.82,
      0.86,
      0.9,
      0.74
    ],
    "r3_010": [
      0.78,
      0.8,
      0.82,
      0.86,
      0.9,
      0.74
    ],
    "r3_011": [
      0.78,
      0.8,
      0.82,
      0.86,
      0.9,
      0.74
    ],
    "r3_012": [
      0.78,
      0.8,
      0.82,
      0.86,
      0.9,
      0.74
    ],
    "r3_013": [
      0.8,
      0.82,
      0.86,
      0.9,
      0.74,
      0.78
    ],
    "r3_014": [
      0.8,
      0.82,
      0.86,
      0.9,
      0.74,
      0.78
    ],
    "r3_015": [
      0.8,
      0.82,
      0.86,
      0.9,
      0.74,
      0.78
    ],
    "r3_016": [
      0.8,
      0.82,
      0.86,
      0.9,
      0.74,
      0.78
    ],
    "r3_017": [
      0.8,
      0.82,
      0.86,
      0.9,
      0.74,
      0.78
    ],
    "r3_018": [
      0.8,
      0.82,
      0.86,
      0.9,
      0.74,
      0.78
    ],
    "r3_019": [
      0.82,
      0.86,
      0.9,
      0.74,
      0.78,
      0.8
    ],
    "r3_020": [
      0.82,
      0.86,
      0.9,
      0.74,
      0.78,
      0.8
    ],
    "r3_021": [
      0.82,
      0.86,
      0.9,
      0.74,
      0.78,
      0.8
    ],
    "r3_022": [
      0.82,
      0.86,
      0.9,
      0.74,
      0.78,
      0.8
    ],
    "r3_023": [
      0.82,
      0.86,
      0.9,
      0.74,
      0.78,
      0.8
    ],
    "r3_024": [
      0.82,
      0.86,
      0.9,
      0.74,
      0.78,
      0.8
    ],
    "r3_025": [
      0.86,
      0.9,
      0.74,
      0.78,
      0.8,
      0.82
    ],
    "r3_026": [
      0.86,
      0.9,
      0.74,
      0.78,
      0.8,
      0.82
    ],
    "r3_027": [
      0.86,
      0.9,
      0.74,
      0.78,
      0.8,
      0.82
    ],
    "r3_028": [
      0.86,
      0.9,
      0.74,
      0.78,
      0.8,
      0.82
    ],
    "r3_029": [
      0.86,
      0.9,
      0.74,
      0.78,
      0.8,
      0.82
    ],
    "r3_030": [
      0.86,
      0.9,
      0.74,
      0.78,
      0.8,
      0.82
    ],
    "r3_031": [
      0.9,
      0.74,
      0.78,
      0.8,
      0.82,
      0.86
    ],
    "r3_032": [
      0.9,
      0.74,
      0.78,
      0.8,
      0.82,
      0.86
    ],
    "r3_033": [
      0.9,
      0.74,
      0.78,
      0.8,
      0.82,
      0.86
    ],
    "r3_034": [
      0.9,
      0.74,
      0.78,
      0.8,
      0.82,
      0.86
    ],
    "r3_035": [
      0.9,
      0.74,
      0.78,
      0.8,
      0.82,
      0.86
    ],
    "r3_036": [
      0.9,
      0.74,
      0.78,
      0.8,
      0.82,
      0.86
    ]
  },
  "nodes": 6,
  "paid_run_confirmed": true,
  "peer_reliability": 0.8,
  "primary_endpoint": "seed_offspring_Z1_all_36_tasks",
  "protocol": "controlled-real-network-cascade-v0.3",
  "provider": "xai-responses",
  "python_version": "3.12.13",
  "reliability_rotation_by_claim": {
    "r3_001": 0,
    "r3_002": 0,
    "r3_003": 0,
    "r3_004": 0,
    "r3_005": 0,
    "r3_006": 0,
    "r3_007": 1,
    "r3_008": 1,
    "r3_009": 1,
    "r3_010": 1,
    "r3_011": 1,
    "r3_012": 1,
    "r3_013": 2,
    "r3_014": 2,
    "r3_015": 2,
    "r3_016": 2,
    "r3_017": 2,
    "r3_018": 2,
    "r3_019": 3,
    "r3_020": 3,
    "r3_021": 3,
    "r3_022": 3,
    "r3_023": 3,
    "r3_024": 3,
    "r3_025": 4,
    "r3_026": 4,
    "r3_027": 4,
    "r3_028": 4,
    "r3_029": 4,
    "r3_030": 4,
    "r3_031": 5,
    "r3_032": 5,
    "r3_033": 5,
    "r3_034": 5,
    "r3_035": 5,
    "r3_036": 5
  },
  "sampling_parameters_explicitly_set": false,
  "script_sha256": "c4e3d60b61ec076febe8d1baba0dc88280b595e90ad7f6a02aeb084d4be88a9d",
  "secondary_endpoint": "nonseed_ever_infectious_fraction_preregistered_12_task_subset",
  "seed_by_claim": {
    "r3_001": 0,
    "r3_002": 1,
    "r3_003": 2,
    "r3_004": 3,
    "r3_005": 4,
    "r3_006": 5,
    "r3_007": 0,
    "r3_008": 1,
    "r3_009": 2,
    "r3_010": 3,
    "r3_011": 4,
    "r3_012": 5,
    "r3_013": 0,
    "r3_014": 1,
    "r3_015": 2,
    "r3_016": 3,
    "r3_017": 4,
    "r3_018": 5,
    "r3_019": 0,
    "r3_020": 1,
    "r3_021": 2,
    "r3_022": 3,
    "r3_023": 4,
    "r3_024": 5,
    "r3_025": 0,
    "r3_026": 1,
    "r3_027": 2,
    "r3_028": 3,
    "r3_029": 4,
    "r3_030": 5,
    "r3_031": 0,
    "r3_032": 1,
    "r3_033": 2,
    "r3_034": 3,
    "r3_035": 4,
    "r3_036": 5
  },
  "seed_policy": "six_by_six_seed_reliability_rotation_factorial_with_latin_topology_order",
  "store": false,
  "topology_degrees": [
    2,
    4,
    5
  ],
  "topology_order_by_claim": {
    "r3_001": [
      2,
      4,
      5
    ],
    "r3_002": [
      2,
      5,
      4
    ],
    "r3_003": [
      4,
      2,
      5
    ],
    "r3_004": [
      4,
      5,
      2
    ],
    "r3_005": [
      5,
      2,
      4
    ],
    "r3_006": [
      5,
      4,
      2
    ],
    "r3_007": [
      2,
      5,
      4
    ],
    "r3_008": [
      4,
      2,
      5
    ],
    "r3_009": [
      4,
      5,
      2
    ],
    "r3_010": [
      5,
      2,
      4
    ],
    "r3_011": [
      5,
      4,
      2
    ],
    "r3_012": [
      2,
      4,
      5
    ],
    "r3_013": [
      4,
      2,
      5
    ],
    "r3_014": [
      4,
      5,
      2
    ],
    "r3_015": [
      5,
      2,
      4
    ],
    "r3_016": [
      5,
      4,
      2
    ],
    "r3_017": [
      2,
      4,
      5
    ],
    "r3_018": [
      2,
      5,
      4
    ],
    "r3_019": [
      4,
      5,
      2
    ],
    "r3_020": [
      5,
      2,
      4
    ],
    "r3_021": [
      5,
      4,
      2
    ],
    "r3_022": [
      2,
      4,
      5
    ],
    "r3_023": [
      2,
      5,
      4
    ],
    "r3_024": [
      4,
      2,
      5
    ],
    "r3_025": [
      5,
      2,
      4
    ],
    "r3_026": [
      5,
      4,
      2
    ],
    "r3_027": [
      2,
      4,
      5
    ],
    "r3_028": [
      2,
      5,
      4
    ],
    "r3_029": [
      4,
      2,
      5
    ],
    "r3_030": [
      4,
      5,
      2
    ],
    "r3_031": [
      5,
      4,
      2
    ],
    "r3_032": [
      2,
      4,
      5
    ],
    "r3_033": [
      2,
      5,
      4
    ],
    "r3_034": [
      4,
      2,
      5
    ],
    "r3_035": [
      4,
      5,
      2
    ],
    "r3_036": [
      5,
      2,
      4
    ]
  }
}

==> anc/data/real_network_v0.3/topology_summary.csv <==
topology,degree,density,primary_claims,full_cascade_claims,mean_seed_offspring,mean_first_generation_adoption_fraction,mean_final_infectious_fraction,mean_nonseed_ever_infectious_fraction,mean_max_infection_generation,total_logical_calls
cycle,2,0.4,36,12,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.20000000000000004,1.0,84
circulant_k4,4,0.8,36,12,1.3333333333333333,0.3333333333333333,0.4444444444444444,0.3333333333333333,1.3333333333333333,156
complete,5,1.0,36,12,1.6666666666666667,0.3333333333333333,0.4444444444444444,0.3333333333333333,1.0,180


==> anc/data/real_network_v0.3/trial_summary.csv <==
trial_id,claim_id,topology,degree,seed_node,peer_reliability,cascade_scope,complete,full_cascade_complete,logical_calls,first_generation_exposed,first_generation_infected,seed_offspring,first_generation_adoption_fraction,final_infectious_count,final_infectious_fraction,nonseed_ever_infectious_fraction,ever_exposed_nonseed,max_infection_generation,count_I,count_C,count_E,count_unexposed
r3_001__cycle,r3_001,cycle,2,0,0.8,full_cascade,True,True,3,2,1,1,0.5,2,0.3333333333333333,0.2,3,1,2,1,1,2
r3_001__circulant_k4,r3_001,circulant_k4,4,0,0.8,full_cascade,True,True,5,4,1,1,0.25,2,0.3333333333333333,0.2,5,1,2,3,1,0
r3_001__complete,r3_001,complete,5,0,0.8,full_cascade,True,True,5,5,1,1,0.2,2,0.3333333333333333,0.2,5,1,2,3,1,0
r3_002__cycle,r3_002,cycle,2,1,0.8,full_cascade,True,True,3,2,1,1,0.5,2,0.3333333333333333,0.2,3,1,2,1,1,2
r3_002__complete,r3_002,complete,5,1,0.8,full_cascade,True,True,5,5,1,1,0.2,2,0.3333333333333333,0.2,5,1,2,3,1,0
r3_002__circulant_k4,r3_002,circulant_k4,4,1,0.8,full_cascade,True,True,5,4,1,1,0.25,2,0.3333333333333333,0.2,5,1,2,3,1,0
r3_003__circulant_k4,r3_003,circulant_k4,4,2,0.8,first_generation_only,True,False,4,4,2,2,0.5,,,,4,1,3,2,0,1
r3_003__cycle,r3_003,cycle,2,2,0.8,first_generation_only,True,False,2,2,1,1,0.5,,,,2,1,2,1,0,3
r3_003__complete,r3_003,complete,5,2,0.8,first_generation_only,True,False,5,5,2,2,0.4,,,,5,1,3,3,0,0
r3_004__circulant_k4,r3_004,circulant_k4,4,3,0.8,first_generation_only,True,False,4,4,1,1,0.25,,,,4,1,2,2,1,1
r3_004__complete,r3_004,complete,5,3,0.8,first_generation_only,True,False,5,5,2,2,0.4,,,,5,1,3,2,1,0
r3_004__cycle,r3_004,cycle,2,3,0.8,first_generation_only,True,False,2,2,0,0,0.0,,,,2,0,1,1,1,3
r3_005__complete,r3_005,complete,5,4,0.8,first_generation_only,True,False,5,5,2,2,0.4,,,,5,1,3,2,1,0
r3_005__cycle,r3_005,cycle,2,4,0.8,first_generation_only,True,False,2,2,0,0,0.0,,,,2,0,1,2,0,3
r3_005__circulant_k4,r3_005,circulant_k4,4,4,0.8,first_generation_only,True,False,4,4,1,1,0.25,,,,4,1,2,2,1,1
r3_006__complete,r3_006,complete,5,5,0.8,first_generation_only,True,False,5,5,2,2,0.4,,,,5,1,3,2,1,0
r3_006__circulant_k4,r3_006,circulant_k4,4,5,0.8,first_generation_only,True,False,4,4,2,2,0.5,,,,4,1,3,2,0,1
r3_006__cycle,r3_006,cycle,2,5,0.8,first_generation_only,True,False,2,2,1,1,0.5,,,,2,1,2,1,0,3
r3_007__cycle,r3_007,cycle,2,0,0.8,first_generation_only,True,False,2,2,1,1,0.5,,,,2,1,2,0,1,3
r3_007__complete,r3_007,complete,5,0,0.8,first_generation_only,True,False,5,5,1,1,0.2,,,,5,1,2,3,1,0
r3_007__circulant_k4,r3_007,circulant_k4,4,0,0.8,first_generation_only,True,False,4,4,1,1,0.25,,,,4,1,2,2,1,1
r3_008__circulant_k4,r3_008,circulant_k4,4,1,0.8,full_cascade,True,True,5,4,2,2,0.5,3,0.5,0.4,5,1,3,3,0,0
r3_008__cycle,r3_008,cycle,2,1,0.8,full_cascade,True,True,4,2,1,1,0.5,3,0.5,0.4,4,2,3,2,0,1
r3_008__complete,r3_008,complete,5,1,0.8,full_cascade,True,True,5,5,2,2,0.4,3,0.5,0.4,5,1,3,3,0,0
r3_009__circulant_k4,r3_009,circulant_k4,4,2,0.8,full_cascade,True,True,5,4,1,1,0.25,3,0.5,0.4,5,2,3,2,1,0
r3_009__complete,r3_009,complete,5,2,0.8,full_cascade,True,True,5,5,2,2,0.4,3,0.5,0.4,5,1,3,2,1,0
r3_009__cycle,r3_009,cycle,2,2,0.8,full_cascade,True,True,2,2,0,0,0.0,1,0.16666666666666666,0.0,2,0,1,1,1,3
r3_010__complete,r3_010,complete,5,3,0.8,first_generation_only,True,False,5,5,2,2,0.4,,,,5,1,3,2,1,0
r3_010__cycle,r3_010,cycle,2,3,0.8,first_generation_only,True,False,2,2,0,0,0.0,,,,2,0,1,2,0,3
r3_010__circulant_k4,r3_010,circulant_k4,4,3,0.8,first_generation_only,True,False,4,4,1,1,0.25,,,,4,1,2,2,1,1
r3_011__complete,r3_011,complete,5,4,0.8,first_generation_only,True,False,5,5,2,2,0.4,,,,5,1,3,2,1,0
r3_011__circulant_k4,r3_011,circulant_k4,4,4,0.8,first_generation_only,True,False,4,4,2,2,0.5,,,,4,1,3,2,0,1
r3_011__cycle,r3_011,cycle,2,4,0.8,first_generation_only,True,False,2,2,1,1,0.5,,,,2,1,2,1,0,3
r3_012__cycle,r3_012,cycle,2,5,0.8,first_generation_only,True,False,2,2,1,1,0.5,,,,2,1,2,1,0,3
r3_012__circulant_k4,r3_012,circulant_k4,4,5,0.8,first_generation_only,True,False,4,4,1,1,0.25,,,,4,1,2,2,1,1
r3_012__complete,r3_012,complete,5,5,0.8,first_generation_only,True,False,5,5,1,1,0.2,,,,5,1,2,3,1,0
r3_013__circulant_k4,r3_013,circulant_k4,4,0,0.8,first_generation_only,True,False,4,4,2,2,0.5,,,,4,1,3,2,0,1
r3_013__cycle,r3_013,cycle,2,0,0.8,first_generation_only,True,False,2,2,1,1,0.5,,,,2,1,2,1,0,3
r3_013__complete,r3_013,complete,5,0,0.8,first_generation_only,True,False,5,5,2,2,0.4,,,,5,1,3,3,0,0
r3_014__circulant_k4,r3_014,circulant_k4,4,1,0.8,first_generation_only,True,False,4,4,1,1,0.25,,,,4,1,2,2,1,1
r3_014__complete,r3_014,complete,5,1,0.8,first_generation_only,True,False,5,5,2,2,0.4,,,,5,1,3,2,1,0
r3_014__cycle,r3_014,cycle,2,1,0.8,first_generation_only,True,False,2,2,0,0,0.0,,,,2,0,1,1,1,3
r3_015__complete,r3_015,complete,5,2,0.8,full_cascade,True,True,5,5,2,2,0.4,3,0.5,0.4,5,1,3,2,1,0
r3_015__cycle,r3_015,cycle,2,2,0.8,full_cascade,True,True,2,2,0,0,0.0,1,0.16666666666666666,0.0,2,0,1,2,0,3
r3_015__circulant_k4,r3_015,circulant_k4,4,2,0.8,full_cascade,True,True,5,4,1,1,0.25,3,0.5,0.4,5,2,3,2,1,0
r3_016__complete,r3_016,complete,5,3,0.8,full_cascade,True,True,5,5,2,2,0.4,3,0.5,0.4,5,1,3,2,1,0
r3_016__circulant_k4,r3_016,circulant_k4,4,3,0.8,full_cascade,True,True,5,4,2,2,0.5,3,0.5,0.4,5,1,3,2,1,0
r3_016__cycle,r3_016,cycle,2,3,0.8,full_cascade,True,True,4,2,1,1,0.5,3,0.5,0.4,4,2,3,1,1,1
r3_017__cycle,r3_017,cycle,2,4,0.8,first_generation_only,True,False,2,2,1,1,0.5,,,,2,1,2,1,0,3
r3_017__circulant_k4,r3_017,circulant_k4,4,4,0.8,first_generation_only,True,False,4,4,1,1,0.25,,,,4,1,2,2,1,1
r3_017__complete,r3_017,complete,5,4,0.8,first_generation_only,True,False,5,5,1,1,0.2,,,,5,1,2,3,1,0
r3_018__cycle,r3_018,cycle,2,5,0.8,first_generation_only,True,False,2,2,1,1,0.5,,,,2,1,2,0,1,3
r3_018__complete,r3_018,complete,5,5,0.8,first_generation_only,True,False,5,5,1,1,0.2,,,,5,1,2,3,1,0
r3_018__circulant_k4,r3_018,circulant_k4,4,5,0.8,first_generation_only,True,False,4,4,1,1,0.25,,,,4,1,2,2,1,1
r3_019__circulant_k4,r3_019,circulant_k4,4,0,0.8,first_generation_only,True,False,4,4,1,1,0.25,,,,4,1,2,2,1,1
r3_019__complete,r3_019,complete,5,0,0.8,first_generation_only,True,False,5,5,2,2,0.4,,,,5,1,3,2,1,0
r3_019__cycle,r3_019,cycle,2,0,0.8,first_generation_only,True,False,2,2,0,0,0.0,,,,2,0,1,1,1,3
r3_020__complete,r3_020,complete,5,1,0.8,first_generation_only,True,False,5,5,2,2,0.4,,,,5,1,3,2,1,0
r3_020__cycle,r3_020,cycle,2,1,0.8,first_generation_only,True,False,2,2,0,0,0.0,,,,2,0,1,2,0,3
r3_020__circulant_k4,r3_020,circulant_k4,4,1,0.8,first_generation_only,True,False,4,4,1,1,0.25,,,,4,1,2,2,1,1
r3_021__complete,r3_021,complete,5,2,0.8,first_generation_only,True,False,5,5,2,2,0.4,,,,5,1,3,2,1,0
r3_021__circulant_k4,r3_021,circulant_k4,4,2,0.8,first_generation_only,True,False,4,4,2,2,0.5,,,,4,1,3,2,0,1
r3_021__cycle,r3_021,cycle,2,2,0.8,first_generation_only,True,False,2,2,1,1,0.5,,,,2,1,2,1,0,3
r3_022__cycle,r3_022,cycle,2,3,0.8,full_cascade,True,True,3,2,1,1,0.5,2,0.3333333333333333,0.2,3,1,2,1,1,2
r3_022__circulant_k4,r3_022,circulant_k4,4,3,0.8,full_cascade,True,True,5,4,1,1,0.25,2,0.3333333333333333,0.2,5,1,2,3,1,0
r3_022__complete,r3_022,complete,5,3,0.8,full_cascade,True,True,5,5,1,1,0.2,2,0.3333333333333333,0.2,5,1,2,3,1,0
r3_023__cycle,r3_023,cycle,2,4,0.8,full_cascade,True,True,3,2,1,1,0.5,2,0.3333333333333333,0.2,3,1,2,1,1,2
r3_023__complete,r3_023,complete,5,4,0.8,full_cascade,True,True,5,5,1,1,0.2,2,0.3333333333333333,0.2,5,1,2,3,1,0
r3_023__circulant_k4,r3_023,circulant_k4,4,4,0.8,full_cascade,True,True,5,4,1,1,0.25,2,0.3333333333333333,0.2,5,1,2,3,1,0
r3_024__circulant_k4,r3_024,circulant_k4,4,5,0.8,first_generation_only,True,False,4,4,2,2,0.5,,,,4,1,3,2,0,1
r3_024__cycle,r3_024,cycle,2,5,0.8,first_generation_only,True,False,2,2,1,1,0.5,,,,2,1,2,1,0,3
r3_024__complete,r3_024,complete,5,5,0.8,first_generation_only,True,False,5,5,2,2,0.4,,,,5,1,3,3,0,0
r3_025__complete,r3_025,complete,5,0,0.8,first_generation_only,True,False,5,5,2,2,0.4,,,,5,1,3,2,1,0
r3_025__cycle,r3_025,cycle,2,0,0.8,first_generation_only,True,False,2,2,0,0,0.0,,,,2,0,1,2,0,3
r3_025__circulant_k4,r3_025,circulant_k4,4,0,0.8,first_generation_only,True,False,4,4,1,1,0.25,,,,4,1,2,2,1,1
r3_026__complete,r3_026,complete,5,1,0.8,first_generation_only,True,False,5,5,2,2,0.4,,,,5,1,3,2,1,0
r3_026__circulant_k4,r3_026,circulant_k4,4,1,0.8,first_generation_only,True,False,4,4,2,2,0.5,,,,4,1,3,2,0,1
r3_026__cycle,r3_026,cycle,2,1,0.8,first_generation_only,True,False,2,2,1,1,0.5,,,,2,1,2,1,0,3
r3_027__cycle,r3_027,cycle,2,2,0.8,first_generation_only,True,False,2,2,1,1,0.5,,,,2,1,2,1,0,3
r3_027__circulant_k4,r3_027,circulant_k4,4,2,0.8,first_generation_only,True,False,4,4,1,1,0.25,,,,4,1,2,2,1,1
r3_027__complete,r3_027,complete,5,2,0.8,first_generation_only,True,False,5,5,1,1,0.2,,,,5,1,2,3,1,0
r3_028__cycle,r3_028,cycle,2,3,0.8,first_generation_only,True,False,2,2,1,1,0.5,,,,2,1,2,0,1,3
r3_028__complete,r3_028,complete,5,3,0.8,first_generation_only,True,False,5,5,1,1,0.2,,,,5,1,2,3,1,0
r3_028__circulant_k4,r3_028,circulant_k4,4,3,0.8,first_generation_only,True,False,4,4,1,1,0.25,,,,4,1,2,2,1,1
r3_029__circulant_k4,r3_029,circulant_k4,4,4,0.8,full_cascade,True,True,5,4,2,2,0.5,3,0.5,0.4,5,1,3,3,0,0
r3_029__cycle,r3_029,cycle,2,4,0.8,full_cascade,True,True,4,2,1,1,0.5,3,0.5,0.4,4,2,3,2,0,1
r3_029__complete,r3_029,complete,5,4,0.8,full_cascade,True,True,5,5,2,2,0.4,3,0.5,0.4,5,1,3,3,0,0
r3_030__circulant_k4,r3_030,circulant_k4,4,5,0.8,full_cascade,True,True,5,4,1,1,0.25,3,0.5,0.4,5,2,3,2,1,0
r3_030__complete,r3_030,complete,5,5,0.8,full_cascade,True,True,5,5,2,2,0.4,3,0.5,0.4,5,1,3,2,1,0
r3_030__cycle,r3_030,cycle,2,5,0.8,full_cascade,True,True,2,2,0,0,0.0,1,0.16666666666666666,0.0,2,0,1,1,1,3
r3_031__complete,r3_031,complete,5,0,0.8,full_cascade,True,True,5,5,2,2,0.4,3,0.5,0.4,5,1,3,2,1,0
r3_031__circulant_k4,r3_031,circulant_k4,4,0,0.8,full_cascade,True,True,5,4,2,2,0.5,3,0.5,0.4,5,1,3,2,1,0
r3_031__cycle,r3_031,cycle,2,0,0.8,full_cascade,True,True,4,2,1,1,0.5,3,0.5,0.4,4,2,3,1,1,1
r3_032__cycle,r3_032,cycle,2,1,0.8,first_generation_only,True,False,2,2,1,1,0.5,,,,2,1,2,1,0,3
r3_032__circulant_k4,r3_032,circulant_k4,4,1,0.8,first_generation_only,True,False,4,4,1,1,0.25,,,,4,1,2,2,1,1
r3_032__complete,r3_032,complete,5,1,0.8,first_generation_only,True,False,5,5,1,1,0.2,,,,5,1,2,3,1,0
r3_033__cycle,r3_033,cycle,2,2,0.8,first_generation_only,True,False,2,2,1,1,0.5,,,,2,1,2,0,1,3
r3_033__complete,r3_033,complete,5,2,0.8,first_generation_only,True,False,5,5,1,1,0.2,,,,5,1,2,3,1,0
r3_033__circulant_k4,r3_033,circulant_k4,4,2,0.8,first_generation_only,True,False,4,4,1,1,0.25,,,,4,1,2,2,1,1
r3_034__circulant_k4,r3_034,circulant_k4,4,3,0.8,first_generation_only,True,False,4,4,2,2,0.5,,,,4,1,3,2,0,1
r3_034__cycle,r3_034,cycle,2,3,0.8,first_generation_only,True,False,2,2,1,1,0.5,,,,2,1,2,1,0,3
r3_034__complete,r3_034,complete,5,3,0.8,first_generation_only,True,False,5,5,2,2,0.4,,,,5,1,3,3,0,0
r3_035__circulant_k4,r3_035,circulant_k4,4,4,0.8,first_generation_only,True,False,4,4,1,1,0.25,,,,4,1,2,2,1,1
r3_035__complete,r3_035,complete,5,4,0.8,first_generation_only,True,False,5,5,2,2,0.4,,,,5,1,3,2,1,0
r3_035__cycle,r3_035,cycle,2,4,0.8,first_generation_only,True,False,2,2,0,0,0.0,,,,2,0,1,1,1,3
r3_036__complete,r3_036,complete,5,5,0.8,full_cascade,True,True,5,5,2,2,0.4,3,0.5,0.4,5,1,3,2,1,0
r3_036__cycle,r3_036,cycle,2,5,0.8,full_cascade,True,True,2,2,0,0,0.0,1,0.16666666666666666,0.0,2,0,1,2,0,3
r3_036__circulant_k4,r3_036,circulant_k4,4,5,0.8,full_cascade,True,True,5,4,1,1,0.25,3,0.5,0.4,5,2,3,2,1,0


==> anc/data/threshold_frontier/feasible_intervals.csv <==
peer_reliability,susceptibility,continuous_critical_degree,first_reliable_degree,max_safe_tested_degree_per_edge,feasible_degrees_per_edge,feasible_min_per_edge,feasible_max_per_edge,feasible_count_per_edge,max_safe_tested_degree_fixed_sender,feasible_degrees_fixed_sender,feasible_count_fixed_sender
0.6,0.16666666666666666,50.00000000000001,16,30,16 18 20 22 24 26 28 30,16,30,8,30,16 18 20 22 24 26 28 30,8
0.7,0.3333333333333333,25.000000000000004,16,24,16 18 20 22 24,16,24,5,30,16 18 20 22 24 26 28 30,8
0.8,0.6666666666666666,12.500000000000002,16,12,,,,0,0,,0


==> anc/data/threshold_frontier/frontier.csv <==
n,k,density,signal_count,p_clean,reliability_target,clean_reliability,peer_reliability,susceptibility,tie_fraction,per_edge_tau,r_err_per_edge,sender_budget,r_err_fixed_sender,reliability_ok,per_edge_subcritical,fixed_sender_subcritical,per_edge_feasible,fixed_sender_feasible
32,0,0.0,1,0.65,0.9,0.65,0.6,0.16666666666666666,0.0,0.12,0.0,1.8,0.0,False,True,True,False,False
32,2,0.06451612903225806,3,0.65,0.9,0.71825,0.6,0.16666666666666666,0.0,0.12,0.039999999999999994,1.8,0.3,False,True,True,False,False
32,4,0.12903225806451613,5,0.65,0.9,0.764830625,0.6,0.16666666666666666,0.0,0.12,0.07999999999999999,1.8,0.3,False,True,True,False,False
32,6,0.1935483870967742,7,0.65,0.9,0.800154265625,0.6,0.16666666666666666,0.0,0.12,0.11999999999999998,1.8,0.3,False,True,True,False,False
32,8,0.25806451612903225,9,0.65,0.9,0.8282807144726563,0.6,0.16666666666666666,0.0,0.12,0.15999999999999998,1.8,0.3,False,True,True,False,False
32,10,0.3225806451612903,11,0.65,0.9,0.8513162760788867,0.6,0.16666666666666666,0.0,0.12,0.19999999999999996,1.8,0.3,False,True,True,False,False
32,12,0.3870967741935484,13,0.65,0.9,0.8705317737187508,0.6,0.16666666666666666,0.0,0.12,0.23999999999999996,1.8,0.3,False,True,True,False,False
32,14,0.45161290322580644,15,0.65,0.9,0.8867688692244357,0.6,0.16666666666666666,0.0,0.12,0.27999999999999997,1.8,0.3,False,True,True,False,False
32,16,0.5161290322580645,17,0.65,0.9,0.9006211413277231,0.6,0.16666666666666666,0.0,0.12,0.31999999999999995,1.8,0.3,True,True,True,True,True
32,18,0.5806451612903226,19,0.65,0.9,0.9125263996298264,0.6,0.16666666666666666,0.0,0.12,0.35999999999999993,1.8,0.3,True,True,True,True,True
32,20,0.6451612903225806,21,0.65,0.9,0.9228184954319947,0.6,0.16666666666666666,0.0,0.12,0.3999999999999999,1.8,0.3,True,True,True,True,True
32,22,0.7096774193548387,23,0.65,0.9,0.9317585841037872,0.6,0.16666666666666666,0.0,0.12,0.43999999999999995,1.8,0.3,True,True,True,True,True
32,24,0.7741935483870968,25,0.65,0.9,0.9395550864329795,0.6,0.16666666666666666,0.0,0.12,0.4799999999999999,1.8,0.3,True,True,True,True,True
32,26,0.8387096774193549,27,0.65,0.9,0.9463770259710228,0.6,0.16666666666666666,0.0,0.12,0.5199999999999999,1.8,0.3,True,True,True,True,True
32,28,0.9032258064516129,29,0.65,0.9,0.9523632779156559,0.6,0.16666666666666666,0.0,0.12,0.5599999999999999,1.8,0.3,True,True,True,True,True
32,30,0.967741935483871,31,0.65,0.9,0.9576291842096181,0.6,0.16666666666666666,0.0,0.12,0.5999999999999999,1.8,0.3,True,True,True,True,True
32,0,0.0,1,0.65,0.9,0.65,0.7,0.3333333333333333,0.16666666666666666,0.12,0.0,1.8,0.0,False,True,True,False,False
32,2,0.06451612903225806,3,0.65,0.9,0.71825,0.7,0.3333333333333333,0.16666666666666666,0.12,0.07999999999999999,1.8,0.6,False,True,True,False,False
32,4,0.12903225806451613,5,0.65,0.9,0.764830625,0.7,0.3333333333333333,0.16666666666666666,0.12,0.15999999999999998,1.8,0.6,False,True,True,False,False
32,6,0.1935483870967742,7,0.65,0.9,0.800154265625,0.7,0.3333333333333333,0.16666666666666666,0.12,0.23999999999999996,1.8,0.6,False,True,True,False,False
32,8,0.25806451612903225,9,0.65,0.9,0.8282807144726563,0.7,0.3333333333333333,0.16666666666666666,0.12,0.31999999999999995,1.8,0.6,False,True,True,False,False
32,10,0.3225806451612903,11,0.65,0.9,0.8513162760788867,0.7,0.3333333333333333,0.16666666666666666,0.12,0.3999999999999999,1.8,0.6,False,True,True,False,False
32,12,0.3870967741935484,13,0.65,0.9,0.8705317737187508,0.7,0.3333333333333333,0.16666666666666666,0.12,0.4799999999999999,1.8,0.6,False,True,True,False,False
32,14,0.45161290322580644,15,0.65,0.9,0.8867688692244357,0.7,0.3333333333333333,0.16666666666666666,0.12,0.5599999999999999,1.8,0.6,False,True,True,False,False
32,16,0.5161290322580645,17,0.65,0.9,0.9006211413277231,0.7,0.3333333333333333,0.16666666666666666,0.12,0.6399999999999999,1.8,0.6,True,True,True,True,True
32,18,0.5806451612903226,19,0.65,0.9,0.9125263996298264,0.7,0.3333333333333333,0.16666666666666666,0.12,0.7199999999999999,1.8,0.6,True,True,True,True,True
32,20,0.6451612903225806,21,0.65,0.9,0.9228184954319947,0.7,0.3333333333333333,0.16666666666666666,0.12,0.7999999999999998,1.8,0.6,True,True,True,True,True
32,22,0.7096774193548387,23,0.65,0.9,0.9317585841037872,0.7,0.3333333333333333,0.16666666666666666,0.12,0.8799999999999999,1.8,0.6,True,True,True,True,True
32,24,0.7741935483870968,25,0.65,0.9,0.9395550864329795,0.7,0.3333333333333333,0.16666666666666666,0.12,0.9599999999999999,1.8,0.6,True,True,True,True,True
32,26,0.8387096774193549,27,0.65,0.9,0.9463770259710228,0.7,0.3333333333333333,0.16666666666666666,0.12,1.0399999999999998,1.8,0.6,True,False,True,False,True
32,28,0.9032258064516129,29,0.65,0.9,0.9523632779156559,0.7,0.3333333333333333,0.16666666666666666,0.12,1.1199999999999999,1.8,0.6,True,False,True,False,True
32,30,0.967741935483871,31,0.65,0.9,0.9576291842096181,0.7,0.3333333333333333,0.16666666666666666,0.12,1.1999999999999997,1.8,0.6,True,False,True,False,True
32,0,0.0,1,0.65,0.9,0.65,0.8,0.6666666666666666,0.16666666666666666,0.12,0.0,1.8,0.0,False,True,True,False,False
32,2,0.06451612903225806,3,0.65,0.9,0.71825,0.8,0.6666666666666666,0.16666666666666666,0.12,0.15999999999999998,1.8,1.2,False,True,False,False,False
32,4,0.12903225806451613,5,0.65,0.9,0.764830625,0.8,0.6666666666666666,0.16666666666666666,0.12,0.31999999999999995,1.8,1.2,False,True,False,False,False
32,6,0.1935483870967742,7,0.65,0.9,0.800154265625,0.8,0.6666666666666666,0.16666666666666666,0.12,0.4799999999999999,1.8,1.2,False,True,False,False,False
32,8,0.25806451612903225,9,0.65,0.9,0.8282807144726563,0.8,0.6666666666666666,0.16666666666666666,0.12,0.6399999999999999,1.8,1.2,False,True,False,False,False
32,10,0.3225806451612903,11,0.65,0.9,0.8513162760788867,0.8,0.6666666666666666,0.16666666666666666,0.12,0.7999999999999998,1.8,1.2,False,True,False,False,False
32,12,0.3870967741935484,13,0.65,0.9,0.8705317737187508,0.8,0.6666666666666666,0.16666666666666666,0.12,0.9599999999999999,1.8,1.2,False,True,False,False,False
32,14,0.45161290322580644,15,0.65,0.9,0.8867688692244357,0.8,0.6666666666666666,0.16666666666666666,0.12,1.1199999999999999,1.8,1.2,False,False,False,False,False
32,16,0.5161290322580645,17,0.65,0.9,0.9006211413277231,0.8,0.6666666666666666,0.16666666666666666,0.12,1.2799999999999998,1.8,1.2,True,False,False,False,False
32,18,0.5806451612903226,19,0.65,0.9,0.9125263996298264,0.8,0.6666666666666666,0.16666666666666666,0.12,1.4399999999999997,1.8,1.2,True,False,False,False,False
32,20,0.6451612903225806,21,0.65,0.9,0.9228184954319947,0.8,0.6666666666666666,0.16666666666666666,0.12,1.5999999999999996,1.8,1.2,True,False,False,False,False
32,22,0.7096774193548387,23,0.65,0.9,0.9317585841037872,0.8,0.6666666666666666,0.16666666666666666,0.12,1.7599999999999998,1.8,1.2,True,False,False,False,False
32,24,0.7741935483870968,25,0.65,0.9,0.9395550864329795,0.8,0.6666666666666666,0.16666666666666666,0.12,1.9199999999999997,1.8,1.2,True,False,False,False,False
32,26,0.8387096774193549,27,0.65,0.9,0.9463770259710228,0.8,0.6666666666666666,0.16666666666666666,0.12,2.0799999999999996,1.8,1.2,True,False,False,False,False
32,28,0.9032258064516129,29,0.65,0.9,0.9523632779156559,0.8,0.6666666666666666,0.16666666666666666,0.12,2.2399999999999998,1.8,1.2,True,False,False,False,False
32,30,0.967741935483871,31,0.65,0.9,0.9576291842096181,0.8,0.6666666666666666,0.16666666666666666,0.12,2.3999999999999995,1.8,1.2,True,False,False,False,False


==> anc/data/threshold_frontier/metadata.json <==
{
  "claim_limits": [
    "clean signals are assumed independent",
    "Q(k) is a receiver-level analytic surrogate, not measured system reliability",
    "susceptibility is a controlled threshold CDF, not intrinsic model behavior",
    "per_edge_tau and sender_budget are illustrative",
    "R_err is an invasion factor, not propagation speed"
  ],
  "config": {
    "degrees": [
      0,
      2,
      4,
      6,
      8,
      10,
      12,
      14,
      16,
      18,
      20,
      22,
      24,
      26,
      28,
      30
    ],
    "n": 32,
    "p_clean": 0.65,
    "peer_reliabilities": [
      0.6,
      0.7,
      0.8
    ],
    "per_edge_tau": 0.12,
    "private_thresholds": [
      0.58,
      0.64,
      0.7,
      0.74,
      0.8,
      0.86
    ],
    "reliability_target": 0.9,
    "sender_budget": 1.8
  },
  "derived": {
    "critical_susceptibility_at_first_reliable_degree": 0.5208333333333334,
    "first_reliable_degree": 16,
    "row_count": 48
  },
  "model": "fixed-N independent-majority plus homogeneous SEICS threshold",
  "status": "illustrative analytic benchmark; not LLM-calibrated"
}

